On the photon self-energy to three loops in QED

We compute the photon self-energy to three loops in Quantum Electrodynamics. The method of differential equations for Feynman integrals and a complete $\epsilon$-factorization of the former allow us to obtain fully analytical results in terms of iterated integrals involving integration kernels related to a K3 geometry. We argue that our basis has the right properties to be a natural generalization of a canonical basis beyond the polylogarithmic case and we show that many of the kernels appearing in the differential equations, cancel out in the final result to finite order in $\epsilon$. We further provide generalized series expansions that cover the whole kinematic space so that our results for the self-energy may be easily evaluated numerically for all values of the momentum squared. From the local solution at $p^2=0$, we extract the photon wave function renormalization constant in the on-shell scheme to three loops and confirm its agreement with previously obtained results.

==> anc/Results/Expansions/SelfEnergy0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
281/648 + (-1/18 - (11*z)/30 - (163*z^2)/420 - (19*z^3)/84 - (335*z^4)/3696 - 
   (100211*z^5)/3603600 - (21547*z^6)/3088800 - (21965*z^7)/14702688 - 
   (21942491*z^8)/78218300160 - (18326417*z^9)/391091500800 - 
   (7494119*z^10)/1066613184000 - (154735289*z^11)/161911881331200 - 
   (2551333*z^12)/21351017318400 - (557457451*z^13)/40246667645184000 - 
   (1996183568623*z^14)/1344963139366758912000 - 
   (15186822587*z^15)/103458703028212224000 - 
   (77279921*z^16)/5625989602579906560 - (194700285883841*z^17)/
    155262544808498648801280000 - (317042843989*z^18)/
    3001853712731445411840000 - (199604422007*z^19)/
    27511106379032893833216000 - (905481124679497*z^20)/
    1791673307982871316749025280000 - (4014078097910929*z^21)/
    62708565779400496086215884800000 - (15748408073228839*z^22)/
    2819159000691309258832488038400000 + (234872161869197089*z^23)/
    661374701562181152122101693808640000 + (523639973261033*z^24)/
    8924248464728639108624321347584000 - (4655828891343081583*z^25)/
    310036009925557447081628480962560000000 - (84378032880728304057661*z^26)/
    43956285415225683732339122773909831680000000 + 
   (4206661913441015597*z^27)/11343557526509853866410096199718666240000 + 
   (223498342469076307051339*z^28)/
    4507186562438451487809779844155112947712000000 - 
   (15127305973636037304747390397*z^29)/
    1554776540645956032977422606140526986877992960000000 - 
   (25627372205313385077583729*z^30)/
    19540551411553699618484574019361461921382400000000 + 
   (30649200348309064866482269*z^31)/
    121151418751632937634604358920041063912570880000000 + 
   (3687812822666646856197218191*z^32)/
    106955323095559242824714248157175075717639045120000000 - 
   (80865264918783708391724510077*z^33)/
    12299862155989312924842138538075133707528490188800000000 - 
   (1083102951431707444671244539783151*z^34)/
    1197571978863847456489613204713506035055608937735782400000000 + 
   (939829028063011652884391707581316403*z^35)/
    5507633530794834452395731128477414255220745504646863257600000000 + 
   (1128593356174217450169710436521*z^36)/
    47682329229906857408893973449180342473314304031457280000000 - 
   (2536740673310464749690090511706221*z^37)/
    573380008989629960341950030726393618241604505978273792000000000 - 
   (2711589176114181436658488987839121*z^38)/
    4386242267531155437432012357366012192839125259784290304000000000 + 
   (10582063601551216750362405083840771*z^39)/
    92347170434149005064827053441867877375208116406681652428800000000 + 
   (63190821564876343253000037490875224539*z^40)/
    3920442478685605047745914166522210204194633455196332277891072000000000 - 
   (2695316431465808883381750954391935980830861*z^41)/90897419089565095834512\
8929079007046893546739754545620290434498560000000000 - 
   (53218129806698948015628770877355744892159*z^42)/1268336080319512965132738\
04057535867008401870663424970273083883520000000000 + 
   (20616465718581232974677970283901764052131*z^43)/2689153561984917516655395\
28048858594482633772315195213980660400128000000000 + 
   (18374000201700595582986420266129950739706621439*z^44)/1684549049472707824\
596992266092074389949634855945936478295975049229133414400000000 - 
   (417051093027387600217478819217482495756387653391*z^45)/210568631184088478\
074624033261509298743704356993242059786996881153641676800000000000 - 
   (4731905945548799789782320733741951952799970873*z^46)/16709874125016796994\
996041742431445213703968525053136429330402299713945600000000000 + 
   (3458833431783795401063232046038893112237832380547*z^47)/67648120728725000\
820166015421725523351597436545076917095409766026943539655475200000000 + 
   (385346926364245388426555406527240921960835185311*z^48)/524743017934518429\
11570276991642293485402019298055785723653341455935518801920000000000 - 
   (100749078506459940137193286983790576190662509814231*z^49)/763809763458215\
20755694500244599326605663115737081789278341290254536730161971200000000000 - 
   (809539841829151695250430791364043936430986496202967323*z^50)/425546194123\
06108177388522249911543009346036799518704144755872484084395527058227200000000\
00000 + (492025071980854313465198304227778017909703916712791061*z^51)/1446857\
06001840767803120975649699246231776525118363594092169966445886944791997972480\
00000000000 + (191748923640978651069953202764025897892978519118617187*z^52)/3\
89468441313131123394564638855794197403775803463268039443073871942387499188522\
84416000000000000 - 
   (2411887491921602229422313992891479181377762568620154595648889*z^53)/27526\
29414792777097740890352673636110504512271308891128865166633018481727019920719\
179939840000000000000 - 
   (35996243577439892303189422107752088896436126409284435561088271*z^54)/2827\
55060638337749694255969911482831140696591358060681222224861205251859808617720\
792754421760000000000000 + 
   (3100799868360235543999642130951752956470656302471381358238591253157*z^55)/
    1374226352860204447421544267045895052111833724557051458628571714689480721\
41165724335648954782842880000000000000 + 
   (1221958263227076588439046249142371668324635603132492093166702629581*z^56)/
    3715149864284138919925830018496488692605784965699063253671724911436389260\
64392854755685450171547648000000000000 - 
   (3306003936541422360341087851970377888800496593719015313165990644777*z^57)/
    5692568340435374151499255673502684287057251157119532404819578493329951286\
470535677708083510693068800000000000000 - 
   (14731026883222914918010569528503536639745658944464850633541052956907*
     z^58)/173478608069539029227045113575556378781846399669507106167213595440\
800888357186833025748036478409113600000000000000 + 
   (56146174783140811771376194819108259122159165609567157017350516069607*
     z^59)/375801271271834249283781011706809743528316215642272558046408675257\
8782229277924917217473136488999813120000000000000 + 
   (2497769847401905706901054580555393429237210086034689602610572743*z^60)/11\
40146482295202479865680641834085812188741368838863548890908799998573954692075\
180784633664189235200000000000000 - 
   (10276507685378818787258054382218917297446286938970493041929181519*z^61)/2\
67495905461566735660794304430304748244281628842964140316713218461203889370063\
79241485635967516672000000000000000 - 
   (562855223163070468344816324153165326867832012981922210833323444000288233*
     z^62)/996509292471041859397152273710243014358508201650875807809002017158\
6165916192916784310124199486508385697792000000000000000 + 
   (1515333034347361769914761684108052147029720255644952528363575867368097167*
     z^63)/153462431040540446347161450151377424211210263054234874402586310642\
426955109370918478375912672092229139745996800000000000000 + 
   (7269847777155889977069426524864095228769449217277837223011271013814482688\
71*z^64)/49951479671586360437366885572096346719251724587930907259661599691837\
1182635527891261755535421330602594727110901760000000000000 - 
   (1958789317464611508317717863057744680331656783903971522822078677968736398\
09953*z^65)/77211585955775258358978692027600145691038488920978567014172045865\
1262773159184880700335537983581144864410503741440000000000000000 - 
   (43635127085924322909549396498040645659219949824239912612551696067332643*
     z^66)/116423969174667002853254750517384272444215031074282426033778209132\
3394270074057949281771988852441669078876160000000000000000 + 
   (2989296829996222095629003166275964173020995563887512074590230910485293992\
439*z^67)/4588103958116115460526114793164653369805356952877261682328653846878\
19575702054638097358912141613575133518718922915840000000000000 + 
   (2012613073771994369066281780981498912239651528377559442408231326854693599\
4428768873*z^68)/208630929757049917203855681517875709877656125347056298971960\
88603910609033318788990746375201273707024783222207506899009536000000000000000 \
- (56588795403054738345622240034867233458097669153226252146203833018757208424\
03279831851*z^69)/33831706412116842307676615584121212017821200399742143233751\
32698334146513471800502806766558441407417583081138796221958193152000000000000\
0000 - (911400512326154568437169584823264140346359919838434414721206310369296\
265368349870189*z^70)/3672441598014675015045846875897636188589781747759746092\
95095497059176808902971088866348397224469179060448272713261823033344000000000\
00000000 + (10274996376240090730701240109202961378046144719621924486552234336\
34012403990913687196931*z^71)/23936239847540048813065820767725613149990479475\
54847308463573430732302605067784963013085583429645215280189751890497910166729\
52320000000000000000 + (12394822066533809318047053562255657697928732944577258\
7003539250614408150497235787*z^72)/194229524059067717785358855179006399588267\
46407102668190280626907492751573793395843664056814764336975679736524583945109\
5040000000000000000 - (221028869461901106471656240574355389738087697445080570\
99028982368394658428987192146009*z^73)/20070028065309555880337808543929499779\
05505946365529358103982599291587259247432282619572486754821086202450694690045\
92408271257600000000000000000 - (10578799148268090009187016261355038628546480\
10239093268805877125993136675266842651445562529*z^74)/64495731593665367357862\
35947746692364793757429213406094972585907761900715077245719775995515930736282\
0143254647117723039345120221593600000000000000000 + 
   (7559942637351041946769103681145869542630910702577350721755703344896812005\
0700178340072500861*z^75)/267657286113711274535128791831487733138940933312356\
35294136231517211887967570569737070381391112555570359450678553855061328224891\
961344000000000000000000 + (1714465837375332964596406136935212857335098744036\
44040212138719123270952216561471984540481479*z^76)/40683907489284113729339576\
35838613543711902186347816564708707190616206971070726600034697971449108446694\
63650314018596932189018357812428800000000000000000 - 
   (4233201006762756361534827503166668628380285687634430652391949881599755513\
26197328649778427462743067407*z^77)/58454958564665123995500437537544080790903\
83933294504863359376160774724302123799733225012818537859249317100331237690171\
835735302345519195781857280000000000000000000 - 
   (2176427670659372209534789718848368584323489859537402065721055284044947613\
01695960093589343464448641*z^78)/20109763895575705339606731036600530594497858\
54527285226225163589028485403632763106741723635363441191931962359795968038650\
3213230845079930798080000000000000000000 + 
   (2418128377563537589839036389597025584431334006892450595630510209822120990\
6680265880567204207994091829*z^79)/130271050515539419189972403655098237191157\
12765627753695486609729726528444733039405472885709884372041335252166758280954\
376781530941442779170996224000000000000000000 + 
   (8187653154546430637655927695983056682972234738815136769145374043727012824\
70722257695199527314247848007*z^80)/29468069431343462304624095357650968400334\
89365290664639253467717028735204417556397769627643715490298516832468742953153\
097005314300556024621343703040000000000000000000 - 
   (7008394197945478160049902471263323445503226911018052199192642443322654954\
97827639089237115024282204563*z^81)/14734034715671731152312047678825484200167\
44682645332319626733858514367602208778198884813821857745149258416234371476576\
5485026571502780123106718515200000000000000000000 - 
   (4680192251415247818780402151718760682969844406865455041515444190340333627\
78512340944062251092761567241731*z^82)/65635331659072705214380143188838275628\
93387294842408207158425582884159620547822092762328829711312963813353032096879\
5959022924752943312254906408317747200000000000000000000 + 
   (3983052702577184212370826770390197041087582697377767798889093598048660491\
668170504227332786721666182463253*z^83)/3268639516621820719676131130804146126\
32090687283151928716489594027631149103281540219563975719623385597904980998424\
6038759341652696576950294339134223810560000000000000000000 + 
   (1947560327270302006459570045926651108121973426844099107041417447359779450\
41031243063336738723955917357*z^84)/10646114766370497439941997637805127103185\
73085469768788861307171960947793020372914909196096354087641698191536408415217\
114880261935594737989890236796108800000000000000000 - 
   (6107439405027872702499362963510940630493872426552831443274498294906673701\
1197079801651706027163807678890533*z^85)/195688897049347706067933844079905492\
56543271527291187550256902454607171620455729642174660746108573463964883178607\
18220959289281470365077767666991510847488000000000000000000000 - 
   (4867165349379721486186923638380001385008560627862924769081931502533976224\
278375074432727780708801999953475493*z^86)/1037384812746079376734458846870161\
68431925957926317671553735024086975749494827851556829791101534971984045480707\
1298354806448308944245176599283525440034045952000000000000000000000 + 
   (7066807230845089105430642041029144408373750296506117257935426356690728665\
032795391283532021064570791243229671*z^87)/8842801999952451069139589721540209\
18574179694519793292668753956288231221048686132844811568999948815381937102770\
8917666480462991674158046000241065499294083055616000000000000000000 + 
   (2114609505404517032609194414514525076154652107962006027467378012140290113\
270229576913755724780521987946778215937*z^88)/1757875887559347535610524074297\
64803285619131652153274030965877667732765027164151971061564436371521713395404\
05807673846093502053372380165113457560560541004254412800000000000000000000 - 
   (7649246982752474191588327188182705855285511443938593289396695999531648851\
549895983647982820627817449273629268233738481421*z^89)/3738903150777753814317\
85573796242090330857511446975462589809557293790496755939406044123171039309107\
36819662393070269849967611492014321975222028333015793571503327259551334400000\
0000000000000000 - (207975050181385956626358551110550717092505525445895830633\
485821451040969807094906980691789397817508493518353205725233*z^90)/6745094211\
86927282125482360426428403649296047975733621572249608754781075082425068482411\
41497180340206296258148229630724981308929774896674570641813239204812256570245\
120000000000000000000000 + (7070864811755845651423376154338621475876714112542\
165756290408100668966333978808489313832749627500286959876693667697983*z^91)/1\
35036786121622841881521568557370966410589068804741871038764371672707171231501\
49871017876527735504109300510881275572071141258047740934314249042491010488803\
413765363073024000000000000000000000 + 
   (3675955228468469708305651558865388387816226274011682048306738153852636849\
732725599990991742018846100567852001084673*z^92)/4652479965242972098700500759\
73800963884994892494897602431878275387860079890685083749405490285185810238099\
33754949836099139039812673734068641408119082355402064342810624000000000000000\
000000 - (9372663968773799833065393386262557414977473659402605378702482385434\
580663604062290518082437111059336172794463864752279*z^93)/6995003627742808550\
39620289226609749201089820866078545256328987045647630115645023417231154643776\
86569298235400567078575055546358354959172202357107040321347003739415773184000\
0000000000000000000 - (114646417312018731108349635971972111865564455129752525\
16091653875409258576498761820048550858859274847837250238853371339095781*z^94)/
    5664032110475496750592985545421322698157521356367137964890990915671318455\
54442712844526863586394080083996413790183379260182822972375126576952224894410\
6701883114169993270772367360000000000000000000000 + 
   (1124207138065010873416072342861428743494779918241819422678382387252061018\
513122958532643872788876240489304403817537647868994769*z^95)/3279474591965312\
61859333863079894584223320486533657288167188374017369338576022330736981054016\
52217236863392358451617659164585450100519828805533821386377803903231044261037\
77200701440000000000000000000000 + (41330676269614275411219651183595219587457\
75815160941582972836008425070643021886869954063452163708425058119220626856312\
28203*z^96)/79725463394327967217084608888201003821608376363615763615238218861\
60532504717007727150699958364862386133297924391839291254267169711026751843114\
200442326433512084370112040316960768000000000000000000000 - 
   (9684958408975915764649213370833398783096197301054413650884891264754569858\
52809830713803490464356408799522335462678661828280761667*z^97)/11045185630016\
04516024670598652358911969657986350941879519600665064151713336620429771389759\
90685762619050362776972651337018898725855807395703300210783001468037254665641\
459352182403891200000000000000000000000 - 
   (2547950765816420163047420361677901456238342854882524953257083067936845106\
4967752386830270024968632079483332119777909162335885977432899237*z^98)/191945\
80057052212252045346591893700249948075841391098670996044808759256370391626591\
83100416436362220027937347832467547984354877846206364641009233369295943324492\
2898300506425690873915754571366400000000000000000000000 + 
   (4933563766724077002208857693656880400190286461338944768868403753245590388\
8468271060198433439392120373795358899888329231906860061267719931*z^99)/220005\
94357105259413311202231791530684277501735110482487761543955940305671831198081\
44342609910981802027601559012838218258752834021955648665324726822067051945299\
28424388014534465674174720628490240000000000000000000000 - 
   (8659213239592555244177406324592394153056735988675602923531492825055557322\
35252660412294233929140626572797208789132751494303792473501519008772131076600\
49090111538031169396794472095460999421579585809646540754104739363908618240801\
948717386034774041*z^100)/436183998176608242253407039910644291129077427890985\
69956136611767750608109021078388038927122155308547857917673657051780863997625\
99558042911454743210985483143913606186462582016747624997723079438755556204294\
97226575701065334784000000000000000000000000)/\[Epsilon]^2 + 
 (-143/216 - (4073*z)/9720 - (102301*z^2)/136080 - (49802789*z^3)/71442000 - 
   (3692848843*z^4)/9430344000 - (1445051906489*z^5)/9439774344000 - 
   (33708008125787*z^6)/736302398832000 - (232941711908837*z^7)/
    20861901300240000 - (375547285902356147*z^8)/161721458879460480000 - 
   (8593852627950863827*z^9)/20279870943484344192000 - 
   (964369087124309946529*z^10)/13993110951004197492480000 - 
   (134170812857092930501943*z^11)/13312536918387175159891200000 - 
   (2353450914776666513526307*z^12)/1757254873227107121105638400000 - 
   (398080405524190892812537*z^13)/2426685301123147929145881600000 - 
   (1712787689976112889892981311*z^14)/91626783599807819508690197452800000 - 
   (759069260185416311234961511*z^15)/385066307472876562050077624064000000 - 
   (10921388674639047016968892403*z^16)/
    57088451180806369514577025486848000000 - 
   (1003979541151502676007967518661287*z^17)/
    57029250456931873309390409111418138624000000 - 
   (61082649921412241251368222942949981*z^18)/
    37981480804316627624054012468204480323584000000 - 
   (36948450483328219100143702920935533*z^19)/
    271899172107092048546799359097781279776768000000 - 
   (20355706396740289566391944006836796877*z^20)/
    2332013061526070018536251584218646252009717760000000 - 
   (2649578173866772664451019633801283696969*z^21)/
    4936756014239374886926275864042896331392902594560000000 - 
   (1116665077145991274307178847227445829224157*z^22)/
    12957845285990457683976798848682439124599124794736640000000 - 
   (230786289337640102758025529860714748099032393*z^23)/
    24843763991253635782303241130537665440235721990074204160000000 + 
   (10775814567641898812371090922945697380272170437*z^24)/
    17291259737912530504483055826854215146404062505091646095360000000 + 
   (338935333674738774441535157512654321760224397*z^25)/
    2397793736549879949601261012096476720982248332731180646400000000 - 
   (4605837008471893699115432834934398265233852273*z^26)/
    203481979906980721353552173513336784022827865843328168755200000000 - 
   (385853759484083624959880056772881413253205189320889*z^27)/
    90550498468505955905937484974302435574078514439610251736907776000000000 + 
   (247245261483888644956819742926919310273073645539778153*z^28)/448768270409\
915517469826175532642870705133117562708407608114937856000000000 + 
   (87301904471756938166251081691286725173597255779201860437163*z^29)/7710568\
58285003511276301963301222059602195350617648740657818542725503385600000000 - 
   (792639003208553722202407193183392851664457916383114521791511*z^30)/564413\
62026462257025425303713649454762880699665211887816152317327506847825920000000 \
- (143416150259179005107799196383686037152512560816110489061527*z^31)/4720106\
0333031206682026277210352259492767212431552641325983342904743034880000000000 \
+ (1185301012103085852875342699626791553361659146401424936878247077*z^32)/333\
95694206826239351667231651868430636322658139572124790959734771963792038297600\
00000000 + (1304795625815968830073637302113294175566815674017576796263031507*
     z^33)/160866840721770839229926468806712636463854895744213437718544604751\
22427929559040000000000 - 
   (199757005633220598808373533251852762194383008825775495470157095977*z^34)/
    2230846583949697821133648379549769408391730722301349668855170265633041718\
2825512960000000000 - 
   (2626517728156247775605877168985060408090849779789256789783259295794035512\
6403*z^35)/121678412002720754902390539965544873125225746620474087285820062843\
41579356855225196449942732800000000000 + 
   (7206800330232268643200200614439980519819921981143758473280163495849481112\
704219*z^36)/3197708667431501438834823390294519265730932621186059013871351251\
5249670549815531816270449501798400000000000 + 
   (1070122864588818528756860896787365062297034488356743511923974014337506266\
7*z^37)/186813693174165100328608431936164377478131962843358922590354163469569\
439623625098972784230400000000000 - 
   (1366279051566891023593896976639471828289741546786184477225852699718507306\
7209*z^38)/241394156452067476032442472845931220251068969970089500330469898586\
2134709446179659326675117670400000000000 - 
   (3899417355321242412654376742092064596849676376481146988245733659836353132\
6744320671*z^39)/257158908766898291896440796664327735045127556298823132337501\
92930017317271294522589562882222476125798400000000000 + 
   (6157280997959795084444264553268004412858834529235006068523492394492919392\
35507638021*z^40)/43411910700310287920144920928418715949991024758242006747144\
39348863940339357516016814344185353596829696000000000000 + 
   (2117992329199584986800871810723642441374546425249133857124120808068144642\
026308205555679*z^41)/5288349267481426732514863885431934054061067811617722580\
1050078156259516267702153192035478398170625340342272000000000000 - 
   (5127375325054585404541307911183261539308796874343998530874252764694887428\
33579762322061*z^42)/14456907464949225742141225532955938064948007863712354035\
5533349752614772282120679140357343313342182883065856000000000000 - 
   (2514220199492303527383859885727514723268697780750168515244158026878752628\
589638527690600963*z^43)/2381555209117585714720743802165417181905861278283925\
186724489219688991055599698766850125734183215941576973877248000000000000 + 
   (2476060970620251807703803929808143985056829282990349861635254020994830944\
481497882483199169441*z^44)/2797851059671339697653929818783932105303005829727\
95530936392993529062669211852611129552771251844208816462891099095040000000000\
00 + (47644590738192911452277744448500687041861976405646434832183162538493481\
93195320050485014801753*z^45)/17152043452767778146487134976023235949901035738\
76703037479626612504253754733531224750736554196088410570489897607495680000000\
00000 - (10431654340509619430822026410034934325412360231472527253699679454485\
580163728822059898863472207*z^46)/4733963992963906768430449253382413122172685\
86389970038344376945051174036306454618031203288958120401317455211739668807680\
0000000000 - (252070002428048983515243649459731157917933522939981305356626972\
2185775124500647539932909219835193*z^47)/345445391373356781639712499763329863\
20760118072890738175412789339347463875758740287465636227274163247080340215154\
13422080000000000000 + (45271328136674080663555251136272367494304144307429190\
15387391976410477755526695410024024781468535573261*z^48)/82687522288267891102\
91851691734946217349292832112768627728155303701332116722435838559600516916030\
9946708557523867607315964231680000000000000 + 
   (2856027406952004125262967205122974304379951232735567091410502947334274042\
33904886262531598824472015413*z^49)/14921936670979449799452310153526552206131\
90633608098424825196978695562359247021313759786824922983479418847782487802255\
7054271488000000000000 - (410866933166618784960374999253476390884099609068190\
466972703902984305558170422412145066334222488016056764569*z^50)/3027041690169\
88471714219645927916609070760932147788434312402221302713736853311873177339715\
623639044159688332883801833889019393264844800000000000000 - 
   (2732270816449614206284129468711893389641911091034730291218479098023800011\
531887339808439450431174881512757119*z^51)/5449861288418806724187080627216165\
18674462165563015754267913385006707463647963018788589951286628918153718161576\
3679352501196359204864000000000000000 + 
   (7155921086766523177176145208209218134590516624730373408120620508019730141\
801968284724446681314465519670915149766937*z^52)/2131405652793897892714263468\
50500293243201889415349235672723439513923845836652443766376531428914283999686\
263047556947666818778838046903107584000000000000000 + 
   (4336313877687587080221622010802791976553659050919360142872416330234941208\
972571988985830997648470354121789754641479697177*z^53)/3306191689095185739322\
61849281212194372696663621412012041579472181768877261052701069084181645371830\
140349337827846338524868286539222757115519041536000000000000000 - 
   (2270841288826098450044996847522795378670709414486777995934200057713477726\
7323809059734154711458983093497176370475485893683*z^54)/274087947634003707910\
60468237594577127854824817966635251785024975519600162796566175952528072741670\
312761918344432444345878517388307959836365423640576000000000000000 - 
   (3347451243044319741873343978684157291201515501180951101146800134941535961\
7313338743217225514725822333470658483355368536537193*z^55)/976724346468627329\
14620336393484533894002483688582949548033598532123930551171366314485958423985\
586568160888067230157079988425309161694519248084438876160000000000000000 + 
   (3403542553686401661027807272123299426179506357254617938653165889874311235\
27474876635536290179872112086191071788334478587126371043*z^56)/16687921494024\
37909486037219484519352299368835309652842797882851080456627825093496302781291\
24884813786896966916146757180585023946221304787806507148886251929600000000000\
00000 + (57707729382812159603740604453594379316686222319124476899672986177532\
89834702589374470586424112455996338290897250178833990954013161*z^57)/64507448\
25793561712185681803593607565267560222007313230263540262279971999282516583984\
19940513778883638315516941381085515295902909358905748727912116901684183040000\
000000000000 - (3491177805553158307901294940883047426894459702522754201908452\
01975646868477119691023245232870926660048200273865799319440223091803*z^58)/69\
71612420422855515032972880902408176127673780306040385502211215134876570653154\
56902640184157748607161906210855902539625226627988996581368190414337521074831\
360000000000000000 - (4956282942577683527199819407947949351207692296028329261\
85593775162308908142484896114190510541431267590293364715340652167417082603520\
06757*z^59)/21246368873831689431917109301901826907018766564980422557079402403\
65687335118735485256351724137177319202485573090916744755313119899958761923210\
66775308101382235865743360000000000000000 + 
   (1563121819697460117671805253812653382132750655230713969944676733932315396\
15310665163749264604156392142615644066291105141921019509181624037*z^60)/12747\
82132429901365915026558114109614421125993898825353424764144219412401071241291\
15381103448230639152149134385455004685318787193997525715392640065184860829341\
51944601600000000000000000 + (32893644452819082218786334441607702887077561077\
97602243039525792731652092437439690561469408771866477561600836566332289379212\
777031*z^61)/5412506370037380554398326218446051438557303098528507717471716707\
02289508303435818358958833882470282287516276428127971672675945729639164080395\
103494766361732710400000000000000000 - 
   (9683562491928745240278632574541835446204903293820181506200118261435344762\
63646063143380193233704595845282568332397579550984640014689663*z^62)/32347119\
04467481987436730726882955465164495528974042355343557368948359139581371508022\
65737021484339107351449889166545355354365107646069247849456309260286220307152\
2406400000000000000000 - (231998318717222469351533934461082625522026035232598\
53983032742219035922633165545493440280790777220027341708229966401616809167549\
276529825317*z^63)/1466586030366511658283939344261463178350930627881541063489\
21547550749655029479802802239262508170784507882073865249219998664115596155651\
336282464996055521169425059754383769600000000000000000 + 
   (2687485579916988661644850368005396249301809054982657785864823366811985740\
0785396221589823647019878277712898972283936196627942245784360248442701*z^64)/
    3688757183577850122915764238686432186188260715247652082888074763996455323\
30147600008192193060551157194224992185874838140639983547450694241017655958078\
8468453379102942260572979200000000000000000 + 
   (1929363464436257478704761796821854745597221897766013696123339344852294165\
00022142117138718622101688911568466517820419766480833798686238290979765187*
     z^65)/468951088082699104338025398471529802208158785295128362628702887211\
96046618607263534076766260793865477577444977006790934092119064376298531755648\
758187636506075322112799442668261212160000000000000000 - 
   (4648637660100409041040014188473270480347454567847877613038306361189210540\
8458312740015282327373514990167067972999946345055282147461159024849766277439*
     z^66)/263081560414394197533632248542528219038777078550567011434702319725\
90982153038674842617065872305358532920946632100809714025678795115103476314918\
9533432640799082557052804873368945400217600000000000000000 - 
   (4383846661373699580982270113418739639469349074573146119131355432622559098\
98154408603399252487431854968354682398512644379404596455911912996309558207*
     z^67)/410008119773075843083607695155351921465115689047706420114147132191\
76899813053698876510568385614566912499370789227253325387550280194402842299091\
03597055012112291574663193371504279552000000000000000000 + 
   (5677198240204781433497758316814056425440150064731158342707320055224417547\
56305459224259150146875108698955616885982314884773919256467068978896516812888\
97*z^68)/13297588419771129945593664937090665900321386872216929121307383307772\
32458081708091207603114948200108474877478442598359388889215359203186732296984\
2074343229447043082779458317969665143341056000000000000000000 + 
   (1339855555965446275739452485423151150503609022795128136785544586937257572\
27754835696808712313626499244397438035350462914487127833091976719731684189358\
855882109*z^69)/4825383017951558370772803464623204503838379359619628005945840\
82512359820121531488965639079593391694038456040033201117985765799727680806723\
22382769279624093338302212117363004799406371839679701975040000000000000000 - 
   (1561382105937073069067325296307611095110157289245787352436339099562502978\
22276361386478001754570141112984840006743360256556348794496724796437295173534\
58669085049*z^70)/15199956506547408867934330913563094187090894982801828218729\
39859913933433382824190241763100719183836221136526104583521655162269142194541\
17815505723230815894015651968169693465118130071294991061221376000000000000000\
000 - (2052124360121099331971311197323556799213905309647042473124578303943404\
22814263185471683542728071193337722752839873073301216020157532530349950229412\
41432726522112911*z^71)/28477989923900782030053155525128838635740152934943047\
03301156808574984609631451925832685024267234763493524027067183695358956830859\
28493578740202349817011922777028462352381209665472141025305227731927040000000\
000000000000 + (5714895099788105647239052927877386004122123564521194359975092\
85192172207616633238662381415691915127322771143912336910008415355953096208655\
46004236075343018990133718883*z^72)/23231205060321301948836162151179101405491\
38715820914004764951678163129445152953223017271135396239430667477160320325771\
32602262434177027921793107468886725646124588738448578495596705553762802992574\
59680215040000000000000000000 + (20391583857030259660803201132393396648067786\
27625184019332841948383745348270178015696118426390767141181564928431599121786\
4549688388297370336332746323716897415739*z^73)/109110659575460264812091547498\
31762116679601697933376375853467649750109853096834659138529778269303802393863\
71518861901669242699320881044342174067481657538016306382747257387111097113206\
0555141216993280000000000000000000 - (182038243296603709783358516752744684371\
86203970529175644207181159532892580869551457936889436272248828172020929291350\
2659088516687705316537391383334422616445830323851931*z^74)/310640607547409014\
21783712739541457799326083337472156059064599921189625889343841926308497668641\
30612328253415718475666552547125400274401111469837523902130418266134229181031\
763595107635915862766839281882234880000000000000000000 - 
   (5313993666857455976612606490210497443137076475141799152577889623206188797\
21572733770603994105961400383157476169344560717983404677675626673727705918610\
227638923348201139539*z^75)/1097012274556535542951539339406871320187491281732\
18202727938615366846267555997325641374928460467967349882433124445201159948418\
24296614195538005176223522120243215646604503014590954013175544808916120334969\
602048000000000000000000000 + (6328465244280880754419763528046614831193247516\
25329479911794501212656076463007367714046836492653317966903779143902504816407\
5979357622470637219862259331476097188247310085431*z^76)/456098985680329012798\
91059123104508771089343407547426875357066671345259946222888096072823197563976\
07229229631315168716461855412595792302003683563855756137992885187658860429831\
109586183808865259949325150891016192000000000000000000000 + 
   (6504426553696714414798498630522516245237683137307921528825184082012811882\
86340951651588674509379855846712793872007277469562972220402972028428817873893\
549599047808134435442631967837*z^77)/5183505177679916539326040932162317031823\
30498013855776970769703408398265925244173391238240493193387424338870078922270\
43970258614906588203901071020305447018659449290494846708428209588512239056337\
0885009833491172098572288000000000000000000000 - 
   (2070809832382383077414183147472398564198498060844351440092901333828455070\
26166050453477869840257058396596350949721671214051515991749066605357664955785\
180334946082925993991016098172809*z^78)/6347720440586825794058669725525973437\
17081927867767784478404578793924516452054014734910349307964622239845380298648\
21238045978699814607914497251571466050419050361601139989279141185462092087948\
39039857830420932893519116238848000000000000000000000 - 
   (7529190386778580332311099462351147486605733356411274765958788229418793579\
05989286853522780101868429751283081364787356824003864832849008512668198373151\
10982986665351198106302644352409807*z^79)/23175225056180568268118009897908399\
21085174829029607430283775193149056794113284824272646499116268932720425967023\
68373539094532710227904228785917999252480268028153521876332287226413779933351\
5715758028094563680594981479247773696000000000000000000000 + 
   (6896644464894280656173568533448976890483909499917109698931275687974103701\
77064728312861163143474948850244522008657339440801181361742252300252310542694\
53159289805441043945646659008843533543*z^80)/90661480419778383064877654720617\
65771285203931163824267270128555599110178571170232554593104542844064802306382\
99665077284937811962411561343010511213075702808526136577580211907629730707099\
27134800454059059331184875675468172906987520000000000000000000000 + 
   (3301200922168007351503430515014916592295396781091669789451054651170680659\
37290533544862198371942119717288038055568816849918350153019170684519412538639\
830233052152938916868412362649692172139*z^81)/3926757834897839275891685066970\
76963400686904631100847768029971326334795328149302922589069211226829093183404\
97055451157365561825422481516067551438567405996064224806131144402368439821416\
6194120982656011660003002299599962538434887680000000000000000000000 - 
   (3116645256715503240049661566152184822740341948631218225130770322274162878\
00782255807783373584828627131423853395353245231844744978340554606307578648226\
8247661460361400391473281402515091185401069*z^82)/177450971910600336445400426\
51342247391469721357660373530806828010231334667838132628932384555469182652086\
77670730035248891581212003207024207395863019148790443341531834027641771910269\
21778131455660304216981178676745193822271043802612367360000000000000000000000 \
- (73120580328885355635413587405278470013893301716015058121909567610616951294\
56286317146737241859650176708464629941125426155542236352023095412452559087707\
6583917248623545221992028212060636014152356356931*z^83)/336281285789636546126\
20556013104282260938219827403877659494619249354253440507871864767115376756306\
54484121437891917905972448351947948322215910427808659919795422419032430243579\
36272905443704287339204505227232652106939801476515667737028302209024000000000\
0000000000000 + (240787096818387598329597177379103392039430740475514432160887\
61923387557381771822213833153925465490004777284418919152726308669815740648246\
38294364379960805609529465145909851563338056780583893512572333*z^84)/60101336\
18367972313744950436384595127486830777663671751909676631799483593622683482213\
69721627133989312055746346640647024863109709846083119439310501973262261309538\
72068966055460950902249513106673389741359760729312729666646866629978532717841\
61280000000000000000000000 + (79292753931904050275723509316979751840620505168\
07549441726354227105626762513196119786799385165006659876591787442007130267665\
562469229581205599464692988391163153679421952196163260453790798979454039*
     z^85)/141059326591174419447177707044049792964271109016313841271089637218\
93092554157888389390931130833562673796820540167196200488957370455893276829431\
19431181756499221050485505252997326911206598722567334890281626785537182894731\
9969813957262306181120000000000000000000000 - 
   (9804336600064212518543317264081180916772067472245181911782094868190260379\
80441588332457625925825400863095552312927428117170512941577378365921764644574\
087599865950154703941634454542923501943194591738381*z^86)/1089215263071192873\
50572205128331249343593886561130829449382997209994898699774991934368943876197\
16589412878082223931589178397332621660290961483592335606407888418199555017172\
97490525837959163727118361025961248060032548895995591529771411189172430438400\
00000000000000000000 - (51661522665241787647058227654923114314328273994133663\
62758587217105508983594523750917621734761648155117028846921356655684160822248\
96023807482312483470111844760451021632294264265247685082069350896698323287*
     z^87)/355660537193043028327393719088730910604167430579120430616266384124\
14340877418827536853375221796987673119729460674326233685214568559935085387599\
03695371854738614794170431707586959850677600101008411840791206686941018272833\
4975962586259781310694712934400000000000000000000000 + 
   (2754277709417710976975408271835120761149239674689174567076241012798493022\
93542530798348391843266662143917133920273638238782847188383078378985868450197\
14708518463247190018041923815807429283914369180966145231161*z^88)/13888771600\
13213380372285426239515884687552483127022345264079671053363956441366763363747\
88857131431870743623206618727099419718743958934344284039045642635965529940425\
82362725756363782326471760844312776647472749732640580584269457236094996664426\
6738470459801600000000000000000000000 + 
   (2975978873230873154679250556977915662482579356415063987890938383051034968\
33775704367284695054559950597025332281210833827753315038408371460184332704647\
1121602311596737479614458876843051781563919862032871911771853301*z^89)/793203\
62982482312553376345178898325573046302747225301467047453444682451088121414101\
22489575157391345975912992023394853316814390359061268523900988586705481323340\
96234160877576997955413255846065629162177131999956645225475012251668823788719\
2488321971695930289684480000000000000000000000 - 
   (7959396402357648120786101139801244748799202432654733604645498530753752248\
91274920022705529656676241564663934458254805941317535874261541515073994570396\
55266907923939823730212457615401412539486667440407746205506013463589*z^90)/18\
70546330973641965145862430326487302201469783989653350570869190521618595625264\
80804690275938995011922857117245406101421803859233549267615370557778314447569\
14913467328045289523411272441911034975760450965262921965835605454908185650075\
502576578068027381095269121235353600000000000000000000000 - 
   (1467121778342623469335253279578865087861740852044235902512003242457587014\
93247153583414753253885205316375474409205542146772537843221989311857666461582\
78416038763896961887053155164797298104365279123232929293894241761051*z^91)/15\
14556331942921972617833923725698379688743169174421273421015080730756582085683\
62753816751882019858162011913924554479465770273023402433247496884545669082155\
14865134220457891328758560045128700205732569106420429831509603977740931801993\
87338915598277889306996187856896000000000000000000000000 + 
   (9330680787194744799678074524837387578582403180745850795039385244179215210\
78516508178143456541373193385668099741167260980596561634872466024405379758420\
91238278382834278859755662466455131758442541348578385556245096549493*z^92)/10\
61121467025856409738710105945666218631159444987740689101431181176594688433569\
72920135613549341297549200347078834015305710434361319181693707817264765692328\
39183972498456190324794843453156323190293249186252098069645344079174185142504\
63067911020701155062163175307739136000000000000000000000000 + 
   (2274668811794032897418583743998779652052799749368910137013801481276748089\
75687336595646213734016060912365435069799693390751233334433691048250137664114\
1438164190983222231293313341809800308738170272711839873944758017155723*z^93)/
    9098552153434470917546812185023478427837388432554457398039931191790801264\
65380001847120260859245593879313614314257620600027766970460217501367028887246\
25549663641296103783929806219615140893579695493179192757351533341992849089289\
62615672688683858352457235143822319550464000000000000000000000000 - 
   (8403392456254603074276670154940732777828591903367313543973343790641136743\
79952522025238324164263042045201602190688205172480017263281666847006086251163\
944259275377065007372712682622951262180935710385882804979442416598930079*
     z^94)/490066216088287472560906397909734595080177415754248184373226773852\
23613771678297659489591490400686177527589894194543960758695584562928235058630\
90992485781355983047490742010027222600910718809989558653617680296468288866418\
83764731784405362357889978580051599316557775627091968000000000000000000000000 \
- (16610351571876048645200902289297449990223074024956750166568601293236167544\
72493749465937173772267871552643769134805596619732894297321874809769247912586\
76681924474508874320937865484129356106593989328397720910451849424162531079319\
4285109*z^95)/257531936729918339232302044924309437285229425547852422501690368\
74359258207839001922930663550092902187483364662799973636784543718398686566055\
64979123843897752112137890291368801098596812811510863288960027530589369973710\
41443205436769921664572495217320510922062891260421247136891739832320000000000\
000000000000000 + (1441416299371240501380167902047659664048591500129670786930\
57667675492969330653668481333146823972284467392895942435223664998131118006149\
51637901472348880294410159235030081636879252051821155846389937381993423887697\
6689366016863553376875637*z^96)/477155172373192698929609228835760525402073079\
65506096841113191520812833607484102762805933425612129172969178047235791154234\
40260144908646958790793320657973755113369083131848114675480174777167327501785\
13900867598468729065585971033247310860119919138651442636398124927308486695233\
0155613224960000000000000000000000000 + 
   (3369048362081431910524231804701787392967099120419274966310553209315060152\
75496866505779432950756345773429725369499939569385196769710025484463974844701\
76962329066468402365544852244780566389538963407932250897340024247762898429253\
279764727*z^97)/2025416267130337463674488646426305182163507793407606351583559\
30394314333563334803798163518311691218424368198131985581930277468487081879648\
97258915840758906049500834074056756703104279130168109534967715414451824369390\
13702228750130353808218996424699727088975876548387842531328612455625523200000\
00000000000000000000 - (99016825372489060468239528357607857792612698217772565\
98285111214812150869475230192481432809160734772222835435276642194415960150732\
42074576016080361496367987948525942684909166586852006707169539811061960757867\
152513815598505516026242067694543*z^98)/2334430381257132215899870765132002996\
45686628313377671895323009653900161669292380811002489606172986575180890258225\
98459133242735471268527963296893564534978979442287227234262771134833409355423\
70412057681334699320014412532553126525991654102113915022599991432165876797588\
568216862466477889148682240000000000000000000000000 - 
   (7303815875197822085143998698687518939252603350038027019643747943498641959\
76634647804490530130828790628713214123479929200750672443776665375740477403255\
96875552097310029975609769286169866681140433058783362131826662651882870268248\
464300619378669754139*z^99)/1703185699253801744787585541054489054596051961916\
81975135494727308524738382897204497708307100979292115436553892793051534133213\
60370604049010295244774255264093033522274580586541964516306015238195357036883\
38404215276799292951806028666397085481469082824311368962201066496794563043089\
3087291121769256058880000000000000000000000000 - 
   (7286663423584388290025247535470581837982732231288994066480551050387926926\
08946295759203347334249986215401209597578917177947426645656229752801600256582\
24532372526368277840013919468990269953460560077179651869550486183672735369635\
70902607097576949584843544917534257317882855417901586266689373136237105262918\
75091182382661846749502343543693394732862791969359*z^100)/3990532535619656625\
65631506943322380164175934251540004735655081721430716063412079575530382305498\
33191826343751780155842070335655240321886787494038481584093136524127186824916\
51260145161697631723129111740912207555661813586529434369402712359678759257293\
31356814411243175229193867971680786246693512946613071597553216037228986153041\
92000000000000000000000000000)/\[Epsilon] + 
 z^100*(448054565486435208420798453343549395661722917315235531506885523574706\
29718657112727305613181667442282742944507606607147399081156809318741958529630\
05336242756144464134318301358286429304566116977198638721637573509661553908595\
77966855851845353932312120811434271353871969693720575964975287913361873975268\
05443903766919529868701997490036217061038516312234758365896624852483107676886\
91484157231038912313795787308270892134097937882887592991042038916015736278920\
17793289984728176983083671519726518772155857027109775775017279727160999549868\
77865853906326173891118078524847575956351/16530364753020236686843635903339328\
73754239949309141695851019117939907518464050369633334412507751508548953776816\
47621279953087795183300177448328487410601701616593759889475764362498045965214\
79138777407663986137895566807736172732333912922901072682539562288380425266522\
20369801275321745214432684385147230734213120761547272379045002764743136535630\
52818175541674470935051000552133856263820540888523474136701230424286561473987\
50409125508771306927383137667434240454364981811649054883304177664000000000000\
00000000000000000 - (11219998512210002762514696646858017906140699552391900488\
05513004362010134920417959038841791910244026620245858208470865777857733621555\
52103145227522129281882134527591731976873921311171283380818450321013088715844\
11329857027055639076297631700763594036922660483190382922954677347622322107213\
06518199352298900222962417696960948463716345390500059022918736325175877628573\
47515685630005741579642369*Zeta[3])/49758737863334742657669166488490923164952\
50780435505614776319714725046422272658121370494491487324992814275925981504969\
68440781120951925739854339058370848735569108180545018852255168049555961616593\
80229438565185072266306948140508453036141045212143378542921867230414095088414\
53520983129627666262322915636674560000000000000000000000000) + 
 z^99*(2048060978416889935711187095614647760621645455413054466019224736071708\
96358720739677835784760901493906066425438701466940124342304058088469969792317\
05530102180663198532485882881670443986920761627899143225524162510428917254334\
76156558237731589012833467273084073054772710871477851180078423111927420556494\
79361452659201116791997060813957219155930056501998833074858375853402611003237\
99415829849457809334744557422152604614274202349676328937159407020639913323090\
22184203360249041803285694077387963977251015040244392474988279256934763794679\
430810023444711544555768836762458377/3462958356824841250368863539935669561915\
71100491845656191012106883244514863417959379205472990628498897408140745118280\
69064246401537242282544152148404304291658105868680549899710199243425583191251\
37396744423021943399990972508408046803517413303420763496266431547422732082024\
69943094023013671661890869963845940480159537102199776788773632532075172599075\
11311392452823199341550852115721934627200026329651322827206939661605083030370\
96894777322400296698978941663798888960310079258025321824256000000000000000000\
000000000 - (6079089333008024295953921929222175749190682151850686585474236163\
05805945900041113356711264035766402386194492676185130503468419134808761797423\
95389828136520737185218635024056443817926101983576064636104465538854295294876\
45857883628376011461333874776012758595069023549868850187696550322894208539425\
84378606822610525398410218545967309829928123783436071427034175126556135993443\
10508633476406007*Zeta[3])/12355716595689308286182474903673402358397269594168\
91487969144889162663089730579419762810913417446387278194890870282452784759514\
62096375060277580567431711376651004175081584993750611416305364718920448532224\
63717518257127344060140005244536773289240352684439286156652199986641934274291\
2337566987876305898903175168000000000000000000000000) + 
 z^98*(2001322997133149616902058788040821046780699355572666970133158393606731\
75954048291854566219928668348512133428269445842576009452471228865327687227926\
82562540145181147646659627388175196900424937308626936831571873951932487456372\
21097445912339121965384049917035124235344737693148478464137554790847859523790\
28945540681759736678565252148254984065788794263029067756782737019317033657409\
54671617796663577791940239586512042813833162763577130078212085166140044766851\
09086008856004406555558821746202265397755374661931121149144743265574116042095\
0958085041810940709153403/119983967305742677517946002631090990913949940711174\
33274222756288617264927118503028944175252218884504126666171494707557086762524\
27960809726297278679047455154607406012543100973675527652620497602379188578971\
77077546690426518348711602345179033542844754761079128865503957577449598633420\
45546551427435039317066600401312963159232321850178053167954508281420072525300\
98603783519141923504358954268639588349809900341288720228909000858116560640749\
63671463314490216008075960673282031616000000000000000000000000000 - 
   (6836798478812135504460960454765811499548691445408184500623222016795750048\
93322433503732563512602657203007093959228357964016904925962136195243111694997\
90970129987511698551066224369730421508150767746391608911196158499534271323356\
68033795385275226028929054191136322030474958003515671491183742378641475182842\
483589249932395724487480008264101022673546051783427422575919743824324648617*
     Zeta[3])/492701447006315794505386539597875352064603174598517063815290974\
53711204044271230143860116211678838827989453286248977879636429138167554817793\
41433642236288088577764278883430358610478922906832904998974069043155319621725\
86639052262692159836928239887492913537213236961654165493673541645781671420237\
34231040000000000000000000000) + 
 z^97*(4103745827150499468836389620226917850409084995220707268790311971677641\
17112039274172399081397085375870241602314012821978838550896673321595159531647\
04898788181430814723551190218822411720065168034606116877360534854073844725608\
70560740225382174426430515862043627877782792228271103034465957579784804331021\
18271367252920853808122730233510253260326320152418648238143208648731283674850\
95154707508933148130001411690864167323210001587511925252498620276704990563308\
09423906174594904375688747608917281378572950073618910367185330088637557584699\
849732193499/8725181191026193613488417116188746423435403787936755865510977102\
28764899063930696507004008857093816994369836585348408067272439631407473354847\
92526574780463471285244664230315520568946396884010102128960218439462859360454\
90022996905653568312555038114164575749629461920479315453609456551212731318260\
71452691448436402028139804687420671705480008978808712035576745501791736000984\
94258280940362738146419942212295302729391768273106027287262104490965424576947\
125795946496000000000000000000000000000 - 
   (2641203078810205313716853964735989340986778063521143568416238296811867260\
66408699198398356306895696222443552416695361197065903843728295812797517850490\
06623767604485185870387721079580952744101768709558242714366107201915305220320\
40446166000917616536239366393792736675106211961281406771898891211159349081434\
101613313275967925710721015452705400847439241929820464374492878091308689*
     Zeta[3])/675026499189826691336314050091310227821562715173014449739247550\
29809569944511943924021253206378523994223320941029888099760836890340188456974\
55590715234377108331819266045362265107359948795864100114928643587673376891754\
07612664221300694577116521869241682061963705008163123489082655155790638563196\
92800000000000000000000000) + 
 z^96*(3696883641942945225416848686569624115665802930035524779356967956663801\
03795863469618020955152234958979602445453151100818237469740926682098184377627\
07768274142419319012714182465640208781075664074053620984017898611400926371854\
83943487797462939884027148788735508728843773406823279733050095834647601470394\
40934215992597962674831997117415942364091605199885028724165932482526068359284\
50962301057192423410284011787305486759983943065144088572271182926960774275049\
62568899344693865476259249347389248767630949282049282867976188407856235678873\
240359/2788083784544474827575404660368517118564813181546048771354850771667651\
01463385214411281344377519984951204790372341635429016983673145275239441142470\
75831256752297514475475591936156444647326036981211870509412722122820984917927\
46699935349569733146353428346287786233144801377843368691843729758430182414852\
65022619406444405405492643057250991212199544841089454736679915655302676628522\
94399317191719173611016711032152374656514783167587441010854880592293244017049\
6000000000000000000000000000 - (194907517039077389568670717019654094166081816\
90593658808061853495417940427685786739755636235320163327294411501358600389646\
39251595234689759426877045041948899837852882364702359580425587652563422455360\
55298411889817961579255685904950576309986591081517105317978311637553843757322\
76572848010133172604906068028889482473315324951060919410228968459076714760951\
97298201466212184114109*Zeta[3])/17669475367963822191155293324725159432148181\
39378432070637252047903813954385109598146546171070517370880938705512237510834\
68721944765264878070453449009603745965978416321018196685635970233285985835495\
67870778562967938313969150449244537639776637213734634215733635391668838443952\
8065571236568165357977600000000000000000000000) + 
 z^95*(2553926603282736516788907497525533529972012490178700372736545638728848\
85118556002834284678094534064607063152471809337338604124655579431462243692145\
13631318689321819273240211645496620912853842685637928417412518145889029231063\
92573323121720516962983101767134139940933774761862264441709035091292668526819\
28929744171475277988898125725880883406232186707415731825700359774846001835190\
02839279083829700094880620421398210494188403839103482298393993352369876940616\
85905809857933544684436450089386466898053121009916316094471618958321152290529\
57/68335183036503395566904331389541600393570242427696395741070922631388163053\
56888064842988714492825190482069200642941757646259106675526993667465258231334\
47757428371163650899244847991306310571411399433649282181674603779846167296622\
96085867474366259508839646695890068159278413478699655817693883210383501339661\
19466661152815681249858421490741865025240879302809281641088951143584160937523\
98193912118574907367065228254733443591729612458321941103869156843847680000000\
00000000000000000000 - (94451402748296373359788883536788691676454654400311811\
32669037648318229889455415544648075412629737880126318212776324391405596941903\
97329322618503514654862080994262640254424716189734944294994430357163306094909\
65976278597844128688930840395210375772370394089338105165745591642683471583538\
09454959956976204344805611385350831895198078202441228570696338938669147555688\
8096056769*Zeta[3])/303787142699329863681233981925678416755178141011352738917\
07104874214530540972243967858919109251725652997364443852512049286280507662001\
38884369256739729106422632185137215772585888796682368578258639290260432322909\
00528058062555003860422938185771503586999101396661021746070489526280123850780\
83584000000000000000000000000) + 
 z^94*(5864247438878719994249406853999241425217689188921503296242954847692762\
12670449251397310420830866919619660159904900239561708003006581054304631003315\
08433432971140727569468431017407808871109311856348045289060909738511401391815\
54535859894762059243131093312355560494797996714615447158039055539067130978163\
47696467036221794930180013639825618296711466875693272316105995537435820363989\
89100032784385241315095509829093568751073825947278253226588097826908584256906\
9318579677025864329552080911713792393992480123921088009674170847/556808527409\
45686343719499872631731025789649931971273824551707137482537327659801140655168\
85635046762798899083037164070190388206168363081956415186059094517208773705527\
30436480150074705520183811038138858271499017937348863850951562184095731399662\
49797861002410407902939959758725765736538073022244420851167965997065598482083\
93443061979060399331881734745560567532261569174696362543111279868527031594821\
81517591648114727223097493225709974742630400000000000000000000000000 - 
   (1046653222162274181868915408276144405534156298593790350701098964761884878\
86411290661296114317498591805052187113931681653206202898553417807397452660917\
35575522600950921463193680611714934371530057276406453757464965298185920351323\
16027837498793331883150644312394929989994847038300662871612064012199832704006\
9815498008060607118904137771805334096798829551182190297969*Zeta[3])/119459703\
52065151954165655715721339222551760712328898337515028683407127521641946104979\
22333007617473881376483561325484773353361488228948870101109683606630427711818\
60853860648169426123217956696408716919426332124088743306396209463728516103645\
44956865888459796662326320359290351686348963840000000000000000000000) + 
 z^93*(1519908202776597510965449059455543220991920698727755642073006211736634\
51575017692440501284404386232057086784821652216250702705450568036823976365353\
55782812774198144552716758947769422179604906163593858420847935593658596181309\
50849876806775643237682334712320726035985893749190063020789935381143264836873\
87958103529066468665877022994911876512304633916580498870906400276414564207918\
62425419076911951059603038513188019333843179052268582139627751939345926814810\
451647737154187765942902098908649986454037137151437125561/5122267285130918137\
10104765485171531298380431551504861172996367566787649146147031412125279325973\
40419056499796620225591291209874831206058740962833958459909850551505372518645\
02907637862219149391347234004062774886157585052373102497800012774772268788405\
56613994261356983422866954218943197325073340957436887999308949159544830711630\
69205436524883128259936621620103402935257081902652573712758587258321704644004\
783354051283973488660342374400000000000000000000000000 - 
   (2339091189174024932526470685434831851240160787461855159555911888322233307\
31124047081821765234543954944036189690991702392259748834992449425183714042983\
49026010262307543617037162029437921315098266183077602889755396588435795615381\
21622418833476388293833407285060878413792845103320178922967082709792874011504\
0957098696639921436303940222497287396407047643623*Zeta[3])/947582557085356729\
77562204243238324725296158173243460694815734412106878217103710584464011597859\
57719914981869865348519210952578520617597014948855962668138239199551654351491\
13238097347370654234846068791994985164068468605032116950443556046312585183842\
61391543720957412671603343360000000000000000000000) + 
 z^92*(1150873286372508525615937077012609115845085446874623681819227636342815\
94003641113912573318988670520191683215928909557083694611571952041062298634305\
36170889489423005545980260074973057327044019290823670204123800308908087121136\
42127407324649676162460019216963091597916933492847671609684491475855695683576\
46161400201664417748612748719282380530917599454191545780201954666773024775776\
44427135476160352576613721283672328771818269582834981270472217862861461218053\
98815715222161491818713072299655929110633679803595793/13769535712717521873927\
54745927880460479517289116948551540312816039751745016524277989584084209605925\
24345429560807058041105402889331199082636996865479730940458471788635802809217\
94725436072982234804392484039717435907486699927694886559174125731905345176253\
06436186443503824911167255223648723315432681281956987389648278346319117286806\
59775604524538333162961344363986385099682534012294926770395855703507107539740\
19906259132658242027520000000000000000000000000 - 
   (3818551639171942882037372132366650188015954741503665394172153208316632513\
86995869323496490998230831321140542570142556716970537380196322095626780963489\
26344280728999827905189066763617526971435189702606825582289134574106877612589\
28768965847078059842644787187002367308580532183069608946294209081877150423044\
218905628486927265428836269574848747270927161*Zeta[3])/5491809729581208234617\
51948238162333788216365066395710350244095561929475708280852011172998063948915\
89721336179795721170330814243670344660612434180507719554261909209795121841178\
59151539708586001500102745359117923352326185817980747613585648699258118847150\
7874061421012079083520000000000000000000000) + 
 z^91*(1521639701659808432671707622589949416565977099343968422108503486044345\
51055231341192396453512120072714908026716633468463686035827386603348497638745\
38174857408058581204752685656278153015832339536296888381084733405680413462084\
05521959040795424069359295604558444883989479802907713229360848169256484722308\
72919389912296204007324359683747266401706990202056851289319253118544687138002\
53860007110631139868984639111460391871116983604717736716006080993124926468549\
679082894130768718695407542907485053843800348947052579/6464697237876581465302\
65072381647645177303805520920990248528024284170402605946434572066324753191071\
71393770878584705003501587342027307163507616137061099765451481066563142492820\
51306239153395065166497022035748497626420748466053273189629649320073531260648\
08724641446917484173873380187972469446426691451144878354893564884478373978349\
27151169689455352214697576096686071671075589700410060184448894862537865923911\
3586758354496324276060160000000000000000000000000 - 
   (1943494269673015664922906180691254556258224654010815071819798494030302470\
97597178798841605038151154518138616212612994869912972431163354614860755533928\
40119497729875220171256503844958244812666489080840571854134160998222591047849\
12876992228221086665138913170991521366284371451647354412096291719247433876781\
114226866839353638983812391998305652108433717*Zeta[3])/9925323037433981721001\
81763488646369650405774005405659273377777719699365640794981250848767687424256\
62337197480434050235988446523656241916103164943032558737529353232883224992992\
25916839451221200205602050842473623449948394044655698984759619333036504401353\
9470254705255802470400000000000000000000000) + 
 z^90*(9268653984627778531279999890741472022154121398006740077289382959515037\
34180209880076836089490646399427939515729036258875059512116770768698517508996\
48914153798358995311298409981675634910091608504657928887151947398720019933647\
30505640670859575677345658798459040136989845753285457008582892295668652998281\
67795233304443015922060435969486376057488803462840468787536488130670205303101\
01532475488101758324423020277715755174587225905824515496446399400368492255120\
707395015719905464674302414871766878261905363898687/1398612383194452720858746\
55082568000158551304079045406544152697561479173640709565171841272182180760707\
34229276616883294026785723034753953643474645037257160794791576900679866235207\
15292124532586213905605728887896121100642696982679295833337593285138974659441\
95234928419648018386067829128659255236543823564997721010627018276571293392871\
24051134737936777218225597840736659607699694800253405289424369299057531615438\
175060554007015587840000000000000000000000000 - 
   (7352664230201364983684225639928587165052922881192290849184451632116119669\
80089392826362073169899126265780029138837198002604183274321659045245391243053\
59530901981544967017814523167752980128159095287900072271130051900972186455497\
21053233066163624127665477028789835962352249326218240892040634967527503312898\
308458662622580361455788436354172595058373*Zeta[3])/1333676381745797016978207\
31144978603153572590134855952975342047671592819784905572215542481758033730041\
27746555864491931027939788225093886947877097952404983509199925814244038646511\
40248425720070194976984647546558291854630688207649334654050330800258156930346\
688117399711907840000000000000000000000) + 
 z^89*(6468464410808407895697731424238697635090763436276953122279912199486694\
46327782040718484260657637641679085268259563523062447636259251038903374969226\
97762015337861234862599723253901913478230556190691469917387694894237747832805\
83183083813119890686018697090486211220678131392927837782217497993251377757577\
34780983070967348952913543924103400423019394868099955179356114021906069132118\
19003030102642242183311099573804647596798036164644766301800052614802784692110\
0912824350595765552277776132127655472027/346759346939755011481450150647515580\
33452940042322882908263844659688254297228141920020340365335136274147998850036\
01472908366812617460664359500130234082017338310802495645053356514111675168402\
93670839324544798523671011154626532694837460738404688836218641188523560834308\
32101047447390309141069263048578473683080726738018423689074656574542707520939\
89823207559911187635005258496264245367669541256005363138428403802398324162560\
00000000000000000000000 - (10271830443497113177407164857310434577247998132666\
69523299612338162297125688857846963043274436738087809481120879027403120149502\
89347300862364331297968950552684821810168505570534770070007697430291081492710\
74293820857101205516786802168352158849372790977163137621333237968191603857468\
4131323767179788668693979990850831487581301449387515740952539*Zeta[3])/661911\
38653190842720618749724027979911875223813885447691452173636154108180020059479\
48067339252815033464273223628536651469014958033166057970283449486212333969793\
86834070972630887418411909778999656744476734062013437659376479994995934699672\
96047780971133543945451069243392000000000000000000000) + 
 z^88*(1133419254531173310119007583253939770930977639591002822939502086252599\
97211292782910348816895092858253218982274032765591654162182365920334654986313\
94760067266054246955076730270126471339470757556034168761652530430622206748754\
14693762100959704561830436173217943913777454081476496314305321151596382153883\
13154125545861406068523916103776749944008978914835939596709441005056827270077\
82764341995964097890710286917677968370943737893861603463696486386283790324435\
841987884827665694513488197067/2159076563466870588573234432645834449819333940\
98151927337055980105353575106175785809072629971667710389990295383837139042367\
77129774049439848676052005894017456660638087471431642873631997787116782696269\
43632248131356751553537788847505129216597363018617581952746560278863114021756\
44982287520918303501988394683306995573040325734067402919312712156515575029608\
78113047259055744621124010806424929252727583088236822528000000000000000000000\
000 - (3122897976194650272078460461551429132514152650966117107803553018416055\
69366364932368484762238923058311117476605070004006370591624368047194761718371\
50435200639438571826556933918313631186087022134277745185900046703576426114350\
80173180042339505418381182154665415060133340249924458636163170364828253842983\
8363219440755017792755360566283231*Zeta[3])/715089300779708180055900737028133\
57205536910237585010397417735965116157774390681868794829331260675055219718293\
24519038887341610217371898190164765646838977379456131085410080593545572905860\
84837959447474168619711559243977452115726441175387469231804815574380583059456\
00000000000000000000) + z^87*(25048666481318318464290585205549408348147876997\
00966149480116609670744490416538362439718306769834634287018437085826580648677\
24116576561291196518744210103652607796203084748227436444363820731889832903357\
12634042875881477114707222605924185116854980833636964111641679486667121984504\
07984947889745542515143859608033701487632199306812549532143099325218219241895\
87600901516819054516301410675416303927471502516635835302016849921526496300843\
468852596156751287651548892877646028305818895482821/1695973464446636114944947\
98839963972357570839447337894505491746688478176484282316938225326404018651804\
56322508566181228315328573243878347875039255342364692906535527463326128800225\
77492292741186248699681471750690620505706520287836875537424244415846687926233\
40850511154983055035549808331487567450186088733931021577697461843813453995182\
93735981144951212754100972496915865694098868361290301620405054339856004546560\
00000000000000000000000 - (28048505830464525463641617948723011732957598642319\
47627217115537689318873238986345847249349442182529724092943489568261468429660\
25537804743643926135221459631103777998708442520578278286222029847677400117198\
41689655771114845960024682421201882913138183035875876452653586230292090762687\
33463925114539302268123076199194684769636741302088027*Zeta[3])/22828070256335\
45666579092536402661044071409744216600491537677125781840631265464704510609076\
81598324198626395189928780171982174308615224203995682861830454186095965876629\
21246906769586291654743430469193109931993984333407101424284962208312449137487\
783418176554926080000000000000000000000) + 
 z^86*(2606624746593372948090684012238866539143848712679879781339270314920407\
47956834191106326450917547196651599447671760948499030851282719280244866030975\
37938442476910544755178656303338200075585445398884929296359105853427651895900\
20292596066606989572842838761844933315974288192903880331639050609168107636240\
37208298618620881509891690148200389586895710724371034823866246887186154919211\
46999401846695059194056063425041280501144623325163495843831162055683937424583\
71650627368057639/62744961139356763887834638231096522231580587013906564489617\
88976918656320843103932449059792269449174207099123954442758684169819255128520\
65126467969242010616607890983083201930018622944154170016814881108223770234267\
44489167691364032548944653242218610728766096660128214955700646443527465278848\
62097345948709811736283444983190782704989917150214555308787584163076394470194\
4079045770911236127031876911104000000000000000000000000 - 
   (6460461464506864432415001186107007586720727947656124224829589699084651222\
46357654153029293024396882658612046619678530864221459506355306504228652163942\
88669135008116347176004122732463409214670114359311834136996808267974785802665\
83175844355911916823326369918796262214661525564668820457433629993694094544765\
9615258880558348325127*Zeta[3])/186934262029037209696341526741528899741373089\
31578456371958847215522487373890597926194046630373814373131607959240200372705\
44526613456578625445914721493629709807737910544361811923943272296239567637580\
45800980546583372463709589487484088231099761933738101964800000000000000000000\
0) + z^85*(139475490165907928210565112893693781192479466103509540953104368845\
15907428072544465853797334532857151508703499634348887570200886540564420736235\
30052284927625890933035102317392452179351990533678950004075084047530180471422\
58891321611266635718970792457095395046108752798304752386011704864802914714128\
93535148098325938440160147636977256377270841126082895364396062161076805282553\
02204902181040991588134867478089843846628019597985517239569401049440469860207\
55197190859566001/11939208315060500168062889085494551987989579129593355716844\
68099066598674560122218732808693301420853842825231308785430587605023687131438\
10378106516354398698214883773053676017698762683273850552727512214480809145727\
74454225823577907908313001601078488002469584477287719572130942570203313232857\
16036872496801148384881455528739107400143612991349883057669685070074811170322\
5366695233993552525002885038080000000000000000000000 - 
   (1188256840344982625429350151503870196608547257132716196675921358738371385\
02924004351839552859526440394929982546733993026554428779278208633927492564105\
19073216564099871057727081948075751107732116870971789830637274947593320762696\
71661545090242362948877779099815296673821534813320376675765146407770087978889\
09305262519953702601*Zeta[3])/12226804929224817494673501022338372802851437527\
92195547584517623108302226489937364358622235998287277312387148496815431354280\
57700008061101955038026841879850205447973800139944093862568682166832185597559\
02680413657342675678679544966255770929490242759032832000000000000000000000) + 
 z^84*(2249859495957176142708086155569665360163966889140501824809456665707578\
09737254658158747611041146758350878274393012054164590558765480979395658474437\
67634650651203649016436092730884037452858646732872536512146523743119140991744\
32674804156868186121287741385023743858890501894598607984038384765172278625848\
78461522266367137656658461410608688909700593731650091907174891730150521959036\
75657804763621479159092383118178678608304869189766595793080288734232174846557\
0496677043/685053180267412241877120888533561934026943719183569798441870084044\
50365974845503029976697380011822198564011487030785927119465401973284658283935\
64989733009290636394662634419580641347433683196454528285002936600932185274228\
51998902400383481475750423274538164699266338890784459897559268652854350837205\
82738930224396037273197798154972538147667559594009438747220375513428061225087\
410282624569678233600000000000000000000000 - 
   (1074114655249714106910352659294909690251986265827012199189164382710769523\
11426541914153708676733809138337744879917653423445890784571536875664218048510\
51678529485394284584424086170197589348808699968822005130120032395733122217783\
87699605744749452028722356341369948310887290366866963677894726553371381383980\
3130921814310148623*Zeta[3])/393137578758258136360383337728632984968030311786\
24043452694181774187014551569370479237043940376755459474599470127259634985179\
93773040561505880043684669613442639583963198028005196430552631260800160108298\
108538197308950492999883044700799381632563406910259200000000000000000000) + 
 z^83*(4562304723720741030800438412562964952219174346547388042875560328824518\
75228682146080936760653551099523098302832667963779044674226618915356715703957\
71972493402057275829618195152984621869550927237114103696407568148438027920974\
70348013093809625186429352443468026336880787865498888849492907652412985754223\
25179443220294198684130937802188045451712460385037935667991910121123835702000\
57486371812228246783064078526803532645004581057142700747176868242727074671509\
2016291/494266363829301761816104537181502116902556795947741557317366583004692\
39520090550526678713838392368108632042919935631982048676336200061081012940584\
34150800353994512743603477330910063083465509707451865081483839056410731766608\
93868975745657630411560804140089970610634120335108151197163530197944326988331\
44971301873042765654977023789710063252207499285309341428842361780707954608521\
1274347544576000000000000000000000000 - 
   (3472347077863790315045058924532219824644247397596451948588902616457168057\
84152319202146255951858030147004360317385411691993834475489946150246747781842\
94435048259013909244704488485613286393904294707330291216309625486147783555793\
40979549547416884574880051266843445754914644601115034816203763103564818942388\
903464042316081*Zeta[3])/4521941324571637179208457990897549861606053735751557\
79304050860066563314372778588443030181048731946853860127330656310501324820999\
88964360546124265984237559726703289201725649933246268146207278584772352175161\
46994834311586151234235910742329920132743168000000000000000000000) + 
 z^82*(8618374601344555478610106486028827622687487830742393218655983099264387\
07633950381689073080617308213709049865584043251316538160569863647787364744178\
60898234792839036475065949917772617342024784839600716117679024750229772588800\
81571500161273348516437360208714593606067635721599006744662093656527006513266\
27601492657157970693508057717479915305185398345499995405905516859757320730332\
54698199989259552734376120706282040169452572104186102709002988692081964463486\
1/332299269310459608951628243112093108104375916096674466624856518029975345477\
32002666830143944560826922329621167800677674474261583554489055505490908831556\
35076101585354174233567161378422136982574302501713142170113941024082036559232\
41967481106178664171452066655274459097001802783712102125971223641257528584105\
52910450423322127691780166506005195260195759982494560374462629500839390840094\
72000000000000000000000000 - (44493685927650404674412791800101180764778750227\
78559067666764953840622270884592160696070135724622386826709902141216239010344\
95920500070699775291230027840024592008276109236472931398973024182506041966079\
50545293884947602211540081882693100324131089572178383452921396027342899390169\
77684066726253796919587197983518567*Zeta[3])/20621840861723717054913127861059\
79232250705260318329844724889802201737049692121923555153191331448509362008300\
30415538553570851245135922315382141822984771690814605181330957144094882167890\
07699064673627475740511908375761130742473955813152936133918720000000000000000\
000) + z^81*(1404862223638700687533249616393204530947046096383628255506371163\
02393491196603698990382149655668720605156217494406904474079724574051904009241\
20363292770628657967346570819030577117121109510534574571262996508042590518887\
70993926998831393695869824998508188605428522396138427369099323776428925848829\
08638207142378916462111655495001031918366139477337178085979675880275810594625\
09349042478157415086257465540240486474985028877480533682205395845615468343893\
821/1928356078919770746875480427886807579353677480551276962829569991596576424\
39805851564819270589197060930242722216596866128647149610129537361208143413158\
16866243600996428491948846684049964114548930576900314966640453761987943914303\
74519863226496491165680502690655266700775666860326429327214868112683686043498\
44260305701692424785949335506121555753966464059341717149966997339793577213952\
000000000000000000000000 - (2852125330564107766917451685392179665879246965586\
70037469050449519859068045182234849324913698150260209189729706883069578145730\
92226681276445516579812750201910931623098047951733521731612315623093809987268\
78142513392056272381128313761665131476925898895394723935833379368237408571395\
9123200433224809378285871643*Zeta[3])/470594805702399706415974328653511399210\
12515981413617385462835050974355778354615241053408229230148910152445877395104\
27777923982335692691949534052846702289570583037765877326385982961696045644777\
06331866961363368728452267661532285029327464038400000000000000000000) + 
 z^80*(1109830928313686999004399135628825388410650084782883621327387235148300\
42914309620989396274000900178913027909417553600124297680069792097188458057422\
13043730288872663888743144941095044270660695692822717247045906853385039673139\
54243285187975334265408450387486742306593036634396771288312141577646651249460\
43013459600381056425148462975398610688354032163420835336569373647843948696333\
8361280155057356568420109064590205721291508278543372546676553861643/542481556\
26854438736229367043248419011628244065096396017944667054000025946211870011916\
01157527682705817630023656416571568267971488531483506529414600786836097453185\
51445741217271775005977664102719925045888349257872677049944022035141586063035\
79206610523660155110121002227586095096871997252589697201981555638479077555001\
48670618340760262601098610236754150183753253901526525542400000000000000000000\
0000 - (761158417391651456793875988138783073301646561782715803876794508774245\
12439345138130130317703405848911873295845375121327726416290300076486448144250\
81676150029374609119513208601261156481977852609661366365024216988637626390965\
76717568081884777833932729432664729061443837808412531370457110330196362181685\
772141*Zeta[3])/4472272268481702797723331818367881275402882642043460316504828\
65208761447955581381145763896194044761383978881627731003641396985132725418577\
73163745321615417395086705527023478359526212657521392366682116416192832416592\
834748388219908273261772800000000000000000000) + 
 z^79*(3048588295022440569446681718405071054871674580422839164215968575742747\
11623301413567736241118052647459415264385318821973993811432423695502615196574\
85984232140981648743753742131358610575053999911223309734009606214177290495276\
38831280201605314307074307997636543690419417727187614407716172089520140943507\
20817322891213681964361404111776029732900364726069938406929788158254711900823\
090181168111442779937930470389764217982654102511983973190817/5307986773794232\
80948614661727854120914944511943096408234211671647048717196621070360524961353\
38036866739366773871259298522205961668980572661024986064586805387943224767442\
70773003933483798241726792546510194119997580033952153325653776245467615699123\
34748780883847721668355359488624103455470980687096814665595043860187292557863\
26364323857898637099800923182588754062108262400000000000000000000000 - 
   (4163199409308781114646266143542398708662301968658418309567518667153443254\
92095024921869487327109992789904692240425906573748741694317294502260693154231\
72252123584403758691885297221651737993707802112226876790164530872897401745400\
51450014300153434120419356211657177188072681342025137250394039773838648441*
     Zeta[3])/871331258390346086294599459787396068740793081780637890656044652\
11625118123059441018826499122106300194738948496771868173332861402395295669144\
28082051308145969749023681397476419891153303178592362247620864648278176683122\
83220607736846745600000000000000000000) + 
 z^78*(1323486994674565410932809301145941527915885557198943141549576203003671\
92530784422886636626468601216026843807841864257353978486170381808244589836890\
86010697621697970295068571638252263863486150505142581747275474138114318096486\
87664338254711086945614970613193224471960865499806744045234352806090459026566\
09141771958936201770625786264899323944281038782103103243682884631595573140154\
901617555481373459757013270899516713387281087976630176710613/8210792040712953\
87717388304860274343290304791911977256487296179579028484413523218213937049593\
51025778237457978332104227401537346956704323335023025318657714584474675812137\
93851990459607750405171132220382956529371256615019737175620685129707718034581\
42814520429701944455737196708965410032681673250352885185842333471227218175444\
73594813467686954263754553048066978939823718400000000000000000000000 - 
   (6298310660415097622590500629063619549518641427120809944171278981258957431\
57561972291807441243060811899768051887725619182956674867677797347024411613827\
40487948094999883588250327460735227998079590114327279616096501622911936680693\
211649016047772252457582786083293370907720947105108897172812764624269*
     Zeta[3])/469693423762762642382729666190121168962215043812342248022765689\
77115644247132004883795272205130885158885245757764888505461102356982247388278\
88577989376847738899426432317158417509040346845162038668653067064816270733875\
4495811095940300800000000000000000) + 
 z^77*(7447151247628284259835057691090154586204956374900639657318006009619117\
87431769733761282715821344788407211498838403292782933623578084807955309385552\
09331348520543477200439674438146639972032399275569160641747427621578627621196\
75863729896403141284858268702985184822170538607293405419321542839516439305876\
87146540728762575144342934673699109480009487028173340097624860020302366960486\
582651664226657735766587956289945342998702793/1646738298038628719404619715135\
07439596981227773106394645398627665701671688110884472239940475369168334848913\
78758452994443075389948934551100726077109545751306092732350879785096707424077\
99726537553418125741360467182622057372669815042143451386694687005100272946012\
38993920316029781333857862632045772254679337361785330065663322350508647895120\
5523130650774732800000000000000000000000 - 
   (2765479826166641449478949076382765520309357695761313940204167345999445566\
84976017599960742772435200806420503185726592556360539056380986281820256060831\
40358494464078410215372388321944105799858679857659873272349291158757236725579\
62500210063905519444730065191326529537866854465748931835422264311*Zeta[3])/73\
50720899732738669100712173698560962574729626971001227319424982646553899854142\
39091848085141396314711119756575597338639653169398885832774296464654286991645\
83637357777399439376581285476217605022233277416754561528662664162364620800000\
00000000000000) + z^76*(38354968595924130655357620989276081076335748083880219\
21375775857947972283984297972923946375313124871852095608930072096117373760130\
21653523948212552641274976763126972376589989742935310621103248318836802620084\
96301145214963320019522562036733336178365770598327563325727036323440249420742\
14026025771375580918089194264888924272915477989902153683476731199270669728177\
934177687313613518567506190252033890135987490142897167/3023870717512582231039\
84709699713053421680374032637597776224628085874975205568711700840066340384554\
91809619560059774623763383219647371865584751928178581063289933318748459822622\
21701340683041273297869989063096626955009653808592793030912843885594978614334\
26014300512968237734216811201702286114775689855109180118824503682352041223039\
83194355883258675200000000000000000000000 - 
   (1450299918746617338039289296719485307277169753449638023335205328209559661\
55920069832333905749252199105507502703275827619329111500745085024231622944533\
14180036990353510317163179724740400893146193817168052945999737939253215167257\
176278864812186942300803006832540804603307876355058399843*Zeta[3])/1374435732\
55227516718991922283498070492228031396942710074321913982869851118036676874484\
41934296903053242694974890069735949730005003686357045262417328543554491880622\
1580764392869710297878546061074444699059048048718281441280000000000000000000) \
+ z^75*(413302486208613790637212905749323327510652959426070170902413241019787\
93158640050965657135231152127335758994654357148260356351838553771250293454925\
44802699578857733609865079873283502335012939088903541114274803313837022823245\
28154650058680781705096755383862501697543288398000625160385273256296404578061\
02938399698145646240727956451988058715787826307210291603381186971503370682405\
70959074264403272195660528197026317/11621400692194692022126972062037907058100\
13759264082770307030049851834235519846894115180680942040036797236449676650377\
19679727799501429161286231960083146138912787207535300028267043031047784546970\
02316744917727457933059456930283866896954249516309986460065366388947720131180\
89021952338878116559162570293355119273778383570618946201320717731802120192000\
00000000000000000000 - (60601565574226052729490630154324980740289679946736969\
52621305299863161231205070577790490970815316880640755090266049832970543682511\
53713819171344405526632318409900356473700728945340192156438608402237608543644\
72101103599919546202305156871426922584416276148153871526215533146722043*
     Zeta[3])/204832718218114223937550181941535475931928917557783128080193134\
44162754785073811314758841876198805153535142823127834910000134134824362234867\
84343659433260381738502625629122819978871927418406761724888362201239466803200\
000000000000000000) + z^74*(6837322929060260123104918773679504681435104049745\
68236670572600057012553951967079133707879482668345706298730473972372341009060\
43726370984570590292671583901943220164863804180241118021125950846096702019976\
04164705439646489698668984478906403596531030837545510995963606267365013279312\
01338918088740351925364168979012656171564911314954679155705371311488929205174\
5565784568558669935094188731507562239317468527/685915799698094478474213504340\
74706757214159409634498132738678182969187367912696536853015019983960959015336\
15582974459802380817963464149654186898567254822401483034451373452198990761109\
60771630194519081351951423406249630274350913696533438354480065864591722998674\
91719336958166564470018502490533647791471209448784296475400884130963569351065\
6000000000000000000000 - (166632071909417266414708258164793678232054127802901\
81649063016212775244162665419232469399185688567830975761096221100853342377476\
32155240349498270704826364281457485678814756246532474466003074898613025048590\
7218236213508106840090440183579143680248181132863887366021729639314166183*
     Zeta[3])/200940896571970053682736728484646301889222268124185248646669464\
88723662444157408899778423880551027855617975109488406046710131586262699352405\
35441129904028434485471075742169486399273360797457033252115483319415916933939\
200000000000000000) + z^73*(1388418325245231486125195856504104577178308507691\
85887227639132545040445249305891378416421255319735000064348353454957482177903\
81187250984950061755764948317306434362347335859917195353795194221477554706098\
84570631051321660278299136672959579915697839190240985268611656612257906457793\
97219160290763105321810583327528286035868207373910254637764251825033479965649\
1081233010687762545284503853191478280749/497105462565752846456009842790235479\
41922103531718563193665925145182235670225534019939212517198468039552789778390\
86298459020481895395113536198860041970116123018821491712687789984965875469460\
73849788560638097260156838498827305398282623260272744517362664453406157535483\
71254888024182596315290413405929669901272493742294048470525699686400000000000\
0000000000 - (671523052269824316647761172942971117528964967347428436831075293\
01065383111620550589668390032694123906726397772930007817775457713688862172863\
70732593397977593328761166350180049652884067030897344614278621621107816561870\
6289885506299778926177747650685827458249402217010652399*Zeta[3])/289010852544\
76758596880362518247345831570105556228541349497960571497762982532262410507462\
30486576790197936791809360607858663994802415910846099837979930491688353262625\
2396387943941068947008861929589479643232285491200000000000000000) + 
 z^72*(1737413458062301932527527251879232767210479560852543849086803071463858\
93404250169406601705902420038561323629989396415254744182702212049410260053013\
13205439457218666730260620784714785354472261459839185428562840784030320387700\
43050593030709166269421462578341099565265700058836818264176798673465106897018\
39289189485443773093539333959012989315387060208268771618346792511140944671664\
2669225447859/222089529957695068608479040998774835926541306831275102628466565\
22111915781344555725519881689308715517452400024101394248704968198770181894000\
33246315561884213651631856628717590140616579922617581037338194344384328169823\
72098295767867817468649711124273459159716423981342749143199345559830247812696\
4047133896149142427230086355956531200000000000000000000 - 
   (6927595967514915550345675265874896028735057218310631774061197533354158436\
31771294408154699843518226186254351049130469453128438975099598990966469148672\
17444450746636789459944042870150370319432677295720406775617216442678443343758\
106415754960697067491412740497157272635300101*Zeta[3])/1064467683979182437165\
05395608458861233231679655548915402191334562795966072597997781877197675715919\
77524413349428720745869490904859723906532955113712582686977342108250026219635\
4489028377327489386361646832769879244800000000000000000) + 
 z^71*(7103674056665930503606771701616536155331609763827140276346484005701331\
49777115292080636678549284053806157783468452782685839357400714868652040627071\
44971405047766864277768535360319800732302982181975859067492540872182615161839\
66661653730042433953130688279527691675022530444191727980374993526469084879811\
20408272851460706515646177125801575796759615686874384884884136522584101797628\
5418677309/324311249512081326376153754539666485988327472918848761467593059774\
60470081708910956947064184772712891829866576178855432498751723430947834685690\
30989065270612449144669473144024249955792840930115194542008001422148436983855\
54952148357309354872010510211194044156028578073265509765982008345650747262571\
27543403175490139591772009922560000000000000000000 - 
   (2318877422351952368277602093070117308036204675927247184536081529668021580\
26491421364374856197615925844525146553536338512678595016832116759399351152007\
05844064481559100636306019204535566688113097060904883156409810995541605233837\
90831618317231649780259800205103570170357091*Zeta[3])/12725703676263081175672\
23435544163601241166353125408974569094716995451071191396597954931336488868239\
22584407131004397102518526991993886365021263666043534232499870492440538490719\
15003392507505763489085767630716928000000000000000000) + 
 z^70*(4398681853499047091348785319425829747493842195513069457513016863969092\
36421816561230484070201069243230018904575089311586428666704501735151607366967\
51193606956883209561691222982865689281977912581027404730739875527447969439177\
76319423438975769758232751795777711039526018578406153006485973497443411615181\
57835758722561545041259751998948673277294602960107778434386207714475772392078\
5173591/717492440032268100758801078630046653342715393134468128750466687871898\
71000672629498541083204915457107154972747891950943172025404016176896266330222\
54069088244849430081321168034540559214189205209093485002449330253859017321726\
99044692303345682796361588740133086643747536039083206511652226657683774898319\
29869895125028235221401600000000000000000000 - 
   (1605995632908232506281897399962595694729379820213820163187661728655796087\
89373298052274547332269362413224378148530307067111226674796984578330264688515\
94983989109309414772895644337444146890253684627107399356115226167586442569299\
631037645658471744323489978088797867*Zeta[3])/3148938397712891310232094319036\
70786318871451694086818948242427274076548989687251276612684814625968872195012\
62574401698123025903541671264760506238516498952182684364307659553679949749173\
2995392069026866790400000000000000000) + 
 z^69*(9213977960489823959702486695024513099986015132442771876876980795236173\
71433144738117127705630468508695790822457912569994936886242366491496990550949\
21520221106889273426210823900407400990819951033128468146992594058052729297739\
69854805861004472957186793729201716338365646174253460941669254352688950635684\
64956142521609655003238681528870750854265950363724262195783631767067349204939\
491/5371850950762423931462377867347354500938298841827072578535395124040908310\
59723463042462537015968591622579548568201455629217638116006532751994008827615\
84970583182581989058224216937780574984283792041066099067251249595507291575774\
83047844059474061300957364277666929099390917615152919271228231356387585072874\
3736584493795901440000000000000000000 - 
   (2946199924993294806507627128187802225232041951685510827193253186608346268\
19423092206181830803664840325647153122786412431554837873375083552472881703895\
94252988977646301137475609805253939893850110851303974733736843267359415240360\
98737144008984359826172381704379*Zeta[3])/20647336034110754963854413085201628\
00918939485159330425581388683298213979145549778180914646524472731165341182116\
34609348741938820655489598736578293844231410796060982486048970836724080795909\
367009546076160000000000000000) + 
 z^68*(7823083399445448357867707759973807312743155368168307696452126503307612\
20447194720855022747267982668854519751105789047894407570677988359194577011057\
40438906355808449207761057586101591658921847907618623786001523233774554376259\
25115625197088608211173506387440053058415432874718578242762494088338895754224\
12789242918431561467789343893882143490065499245406762913457121209689/16308261\
63138382175247328801435111450824631520432478984772642366386836172972827842169\
62232831010582095982160429806623178602972129232992235822671215359100892611900\
99085915184420961162844029421827172106938110095629898682962193374263156051004\
33929703311037230519183719654984656884071408164866795623344208806747832320000\
00000000000000 - (18202451325858543991345869934279728053701235351124532971598\
37885519280467494381099684667072834661352143764260843826127941517723052319974\
41201260701115643696542177843693758859915661979514288335618945388622668256522\
48288045588374391837569224750618905961*Zeta[3])/45612577604650200199560147634\
16164092413372384414812161465474187457229055372087108025656456358866265589455\
00432623429087352262058639694112714447187835470024353545476826812811070914023\
4377485090816000000000000000) + 
 z^67*(5362432294341490918227854289436864117462858245637823637259091600153258\
63922713508210221595608051223239318304223663294131111476340378457098951275815\
73158748200596099621876492250845721147968248874234707656079874700452923541372\
21689709588821510239658723965133399753095690196088255266233416756268120126244\
322214206073720202152827260511731811772876980545815121069399/3998713404527027\
28584153842780585262121116084912684630835860315502128766039438716478067124828\
60095314117677674000811151037369321115198322592260359390216699917434224178388\
51115258136147013541873701395657178957100538055360825344335922750061122617520\
721767335166217991067090455230829631393971937173695365120000000000000000000 - 
   (5898615987017426885887670342259130622689594438632716287564085090934195854\
70752212525770156749587058742552879333941887355237097588751119727911428456083\
95183991065791173798183864049125089787815270011752613806835957817837099621343\
1696625469355598339691*Zeta[3])/528729579034197982036889234567735078514862205\
77772022700017456403945873978995287458024316316879533152796861997930552599869\
71703194962322968409754150699113421456395709229094757487273634579873792000000\
00000000000) + z^66*(13505564704398576485169543294850877347060847006979180536\
23758551810263589721420065048885786447268252878543601792960700170166474657895\
70600016915711225746034495457232656594194272902909869447562029134103090364290\
84639023523244230417754364518800277926914231134441858409026686018188527875329\
95657637670004517927340675202204189537875689092845223477922310136742427/36039\
67707035441629797541087905844560242389495941723239463312884510462663476337016\
50385404921629397414493044729622763845694645163157720327796542761995677485013\
37147926489556295165238106206259098474836237259160266109854484917759837295570\
91763085490235703602328463339821460820652674917025455391123701760000000000000\
000000 - (1856360592437644858865774965039664279899547611580734864180875042867\
34761981135769265492733881763150514339993340484172474110896907105610077241628\
14644232397245882919570816646802856152532020222065020456610038648221241287024\
188654421315310420495080111*Zeta[3])/5954639997456311214971413733589790133030\
82344280686739836267156520108185353465783020267771658774061024351520615379672\
37626995793585600614209310582786006134427168592795849567782771819552461291520\
000000000000000) + z^65*(1659947596757393987540344344573343856416414649433889\
33488241237268106808604185609621337576200847963653521617720986926890673486861\
79407559993564694576408649653333117736576593974075695262723171810500639870623\
14360008484529559673478567250782061513609425431227937762289447195872964857898\
87707133984907533265772130441818379524386704550475096675943439463004556959/15\
85836800381125515131872562039377309652112044615770895142631995267545755330181\
12405504183857560410352210639000345370202303767473939981735147847414842794953\
94843429359067689859678138232339496585629394480662648172650611474739696090022\
10412221509208771644830064986709504771585855375263362842429048750080000000000\
000000000 - (1722890163150372424772960873406840757257577235118675169639551635\
97921139992472278430171572415517459421791870899463216581110382676275680280101\
86355377858159824557905784062576585118105642485666847924310647147822790235629\
4452659198900971682999737*Zeta[3])/197854864349292637392723741812526253755675\
95171474173971167834812603275696220952386372533614393077519416252014067639300\
11529631631632130987816008199960331420360466267804677292091036003205120000000\
000000000) + z^64*(4444243203716321929786728180737047390970741490874666842548\
70229122011786359087057069747093005526299376458222821261824288542185249175705\
14735693053519217494650779617221305722471816506369063594287082318148815422225\
88270994721412506786234874127201374938500779674455642396568550490850925998545\
56007594342701541191557498705953392514163390916730071679/15207218001869272601\
31958736488468065283375489597926356197391524734099332639853393997627898304506\
69760503719365379626399364794311116079832410871620251733684196541825106108446\
73230955116049715029239971754015514748588863394816811612661734437730358221112\
259686434225154806449405834505935126528000000000000000000 - 
   (3323911839201442482165121418571008961744592134285901686828653839020005525\
66337386222651193903746410166642587042588907812205593394008943158776489233840\
29693551714323047903088605455581868897483716183059230529715497514076259252732\
002994893511*Zeta[3])/1367182460044245321173986535190777644666657138661100225\
91735293433068110115724075720739245048148356043345253201015057168612661469364\
9431956695532332908958180665681492325329132671245221888000000000000000) + 
 z^63*(3234630653978983540159373812641568174344106951928163547074893402413291\
30121710488709644561758374530037301017898140016752415710598587459817477697393\
11998443200813023747309326614958280693282673127904770041337686044998709359133\
65141884307579665257558096052740841508911967207007888665669440019464708618461\
5433083219200416891503369002739023291021/396608670951764240780447616479509571\
48400979100334628494804358208130116443642337227172308696533877215028433701674\
71081703190718541125031347886189313192403079425215306908889381968676069962574\
16636639577569993649128854619478106919091249146230828989361035107233070691831\
3674875542511288320000000000000000000 - 
   (2424989135617066999178364255012678957120147638847853665992320568514517729\
09036623330398175451111714246667579212207644319084165325155288063934594530816\
15567746499023471417969169301559012663193453648547965691400726672864294373523\
62939409*Zeta[3])/35741463454048032029017738554605710673080025584573361547562\
29567945940346013909749052055972188339329795703576310129069554864097808348405\
19893216650870270359893778493235733852523069440000000000000000) + 
 z^62*(1360736987909933076035214878894693261978432538802977338123615687133594\
31525474996258132027005022088059055234661063318888994136255450872252049619793\
21419181765678747442597221080112894746634318330068981157087359520301906644544\
82499443890251969353671346074497977443489483347481027887448023393450088470473\
61354668000368601198186418556143/59813755614112577495786829338282515899988633\
72805829064257114542069220174898543397910916324085782698900558218007053173153\
91243840859044904999156887065032263894967483942804625621125180228347116972133\
03246256977029437799851149824312322703189261368619253235962924608597365851422\
720000000000000000000 - (2401334070750606154848218982979878958737846705135710\
20538038846981627152939028504810309295943673329738204917717170645832153414642\
25264872822630609251872081068948303937215745092199330340847276863531600672355\
20237248996210955728407*Zeta[3])/12688330766347194688172535959803031041544321\
25191534096333278665091297294482451231718799048639067708698482537108229371291\
944245740008527756001245696853103421269346697314064505241600000000000000) + 
 z^61*(6050135030622600349148092670497114961142632186632733240217792879129841\
52749897790527622603571099721798800604617838494834293778972408808937141176242\
37485387598954183277484967716041991263965223146236269439059360671317103579810\
61192658033181217934245994191829609933851359351000440707239782878174109235026\
659475834770578711736303/9538751779452921579781767839937108083560962006877186\
53147445042284020365833642868423891502101573574062019481882353653063414410289\
07347411881358961766966326981547590467285637640901387361858189415643536561231\
69579876913827344988653456659886008032768516772999470124860702720000000000000\
000000 - (2653795642205060768089972597300014242654563195483854022041074230610\
88517268405804633367019855209669753331137796519931724454701242204362057149751\
3951640434131075895646169363774776254828049860198990109928543048473559463769*
     Zeta[3])/502943249494968295099235316561691489655130882435117015380118931\
83243237088941168885706749483652442668958849905375778276230439986987406504092\
87046239050728703870457872384000000000000000) + 
 z^60*(2709586515068815991708128555877173830807614674740071750871543330831384\
06574283715602035886601482332349177873596517187971085997310810250629473903975\
62093758910564732929242381483678671884914670246249161868303629950736515790280\
18962729166980674278745321698931884284083618560551176443901071030500726643593\
28582749117153879920953/15330136788406481110363555457041780848580117511052621\
21129822389385032730804068895681254199806100386885388453025211228137630302250\
29665483380755474268338739791772913250994774780020086831557804417998540901979\
51110516468651090160335912489102512909806544813749148414954700800000000000000\
00000 - (10517878837642542827728713123975458067437958824206913559303327908186\
77752963900248776370196757330679751027827302099649006306160299774696936312692\
88214719179794502634605751059137289141297662960301928094443993835164499940999\
51*Zeta[3])/71531313219109155340611700912701806154321679392202198811193823462\
75595746323444803590011489791420180443784493979530638577822756499278468130651\
8735428492282771160248359059456000000000000000) + 
 z^59*(5189857785344808017838789247114949188531410674493364284007680038218821\
72251676284122360011948837551499749297608848258024749324620426959804757549984\
88114030379168552478199499144157375011785957409193775975979404239175476923168\
50016545323907007590147957864156230949477779536077429494865649955291473402963\
281776989822974437/1054238702415221217924598567632306375283041777948406999499\
82873815652118239792536297954410046593012164237343267280465634771707591630578\
48351166994006074969825546815922555883912566466330886183622418604836564068943\
2768720461372553641209768855084358626401116262932414464000000000000000000 - 
   (4882434464322656235193726158015579817352627368351396201052357461038549970\
10606402481967989759279742727934327754799439178705921167201593552942770153595\
954645418210125017350333599146388633843859509988500028849162663697663321*
     Zeta[3])/119218855365181925567686168187836343590536132320336998018656372\
43792659577205741339316685816319033634072974156632551064296371260832130780217\
753122571415380461860041393176576000000000000000) + 
 z^58*(4374977023572336635546801461769856346901721260819079993608886935702389\
82129774032407495031260898203713730912478454749483870683152588775686428341872\
47312418955246763956350093228334107212613917621592851791535826555126476149091\
45815045238309739816899894892702463386866074894965532029432216077336938789639\
395233058930603/3192501496985889208975483860006368462735763509398869871072034\
49741985024907551332733834424523128329269414828448872790079307923132891979631\
85716437231011499523476632940780932372888362744809951939640506485318270838573\
8801377160809341107080136964168635562728016052224000000000000000000 - 
   (4487650214709773676286842692410195143173934098858218842387363694951745574\
30848481312857208716959604988759204109776078348358869499097482807315068856452\
26696751006047919070650660044604433806148676878483402586230903*Zeta[3])/39364\
01229824575397093855648180360873610000929805816804119214089649331227077305738\
72078668829816192337308849156942709072272626264274157235471862965545010927130\
1160960000000000000) + z^57*(101434011013989823780050512628045382441079203662\
85942435821525558261593343686127077785054330266650484642464657615090931812519\
74612696442611619222316327091118244263974680046545713342651282594161559396588\
08525282132398412465715455957418208983150561099784177334826002386061089655322\
369946026653922629483015754007929537/2660417914154907674146236550005307052279\
80292449905822589336208118320854089626110611528687102606941057845690374060658\
39942326927740998302654763697692509582936230527450650776977406968954008293283\
03375540443189236547823344809673411175892334474701405296356066800435200000000\
0000000000 - (137992497739775779887475064020529156753177168087110163672475471\
77510999063030835336110102284451974814124555545270336789123748026335225457566\
058873413521709774245457660322063734579930754540815272350453539816769*
     Zeta[3])/435057607186624159714175027429306020513925832206655261286385288\
42278196585735032479230622107627784298995230897098000560596002018597939570675\
49325437058034119475200000000000000) + 
 z^56*(8454479633631218342457599133541563624510674449170773410211191898997251\
78480889676043001451426505182056616732638746585528294547324810573674645296381\
64200484867993380592029491873896827374414213247323823673684404170224027238162\
00169219079224908157298895350664551894651451294405828043360772710047173383203\
831077/7974644357221457878149299510581551167232006886189900488155502962694144\
71554853669113624689165440506082096229766951126104954021938847032658975152324\
52871808653679412854578456307633140515165910342609311615828478453492445805206\
84690056558128047578382925299712000000000000000000 - 
   (1344193536674254980298033176258259991945636172233123578815432836000236315\
92572019315108966858256301388383219439766408844433861272479085383360949982976\
71070004583796809392238287422600074576705764645798689699*Zeta[3])/15240923088\
51446887193762873000746819559824178021010198343808111576241461569107497460409\
65419414164071524699377471251592186038888375550272679350253658459602944000000\
00000000) + z^55*(72250363050379829640315135349299106892970283711754385242211\
59175262580648883065680233813473431541160159176358190776828537772989603413507\
95034332926713583990239623564747087831488051997838008393051975798984916492968\
74136577805287174798595117419933308402357435593581787539305549472992695059491\
761947751739123/2452327525728163881395012614787132188633749474490746541114465\
36926768018245129512155963631669639730640538115400701810779135885828689744556\
41859958709761398855048515504396956569397718309151184478970884977535684762109\
8235723323845899877972037487856921346048000000000000000000 - 
   (5563275074345911794242906692964208662890621191459833932233644510735671431\
84231978085308841750105997497619072786583522332413636003498893440596090305490\
6284778502625561819090317397198437371020584197565249*Zeta[3])/226983349268802\
79963501954058358659257729340242903628576548911989187955112644118874656528748\
07180878429485354201057841719770233812745035584574394405067161600000000000000\
0) + z^54*(130280617477700308964388075087876950098085033212622077333342698018\
71401453425710206998295788696709553007957465533592820928003340369338729060049\
61692618006403789847338130334185099663802302797319393230021992117348706983357\
20063801259429848197143095347288116825096628435761704520355834849915815025812\
1/159219806898210141300285281457685201386759722959453274564463350021303818182\
84008881614174852825446429451434767887517999017041865279191167869822774278271\
99531836221430683077811963490992761477619798114525978342151190053194236299037\
2332564140661093171200000000000000000 - 
   (2050617702263877265473108020268776914551359178281570029312952068149767632\
15659496085228178729768270773962118588670569706476932186065195263502178992658\
11326086327464874628407291518460271937752207100973*Zeta[3])/30124997088707962\
02528798643473887172126320433988874986323309233772774548139898166117962323115\
17163428194713308869716646135746963596359112503223723837358080000000000000) + 
 z^53*(1399145993980150558772500529716202757362288902028752392807523869420140\
77898247008029102430486431561791453894915450414908999175946829908454672018451\
20690431448120501027890136101273556740416690669030127276413141972649486270416\
446677581821617588594671720267264308518766589462819252015643723/6160749166678\
24775261131974919633557225542075414975765622184424956896347038536001901306157\
43114476738986655232078512949657886059613086434358898367638250339598563935145\
80065913817357143985999861282697129689852294515403299899240642995290112000000\
00000000000 - (82343204405683183845191471805444205775428809280291875470820938\
00582561911655619444917859114108860963950571656595515528547952007146486769786\
47258477878434083485095004155541089545355021197951678817*Zeta[3])/43583618473\
24647283751155444840693246710533035284830709379787664601815029137584152369737\
1572846811838569836994917493727739546725057343621600582135971840000000000000) \
+ z^52*(168228819552743665361905844312371360363379446446425346120412483216143\
58077672830953064172944399647355443852573996536667063943060019289365965858061\
88831118515001034706991525360846997388871118250658823513693250171027136918285\
56171089864152103386813051565205962551103287238040969/26705978929817871238981\
13698829921303378234725925109502618154150335705212496178238033674985596347547\
08260033889637611645207700328254739830411343262917111902274389902769496088172\
30165589456138533964962064016023613994767445466808320000000000000000 - 
   (2813351439074685156589013470204439295911662591768192003391379224090414095\
23649137188398167571187952290665254409572877365179819053077400974533391759538\
324228701546499276869216311435168599991*Zeta[3])/5368551433455009513977221204\
43723978201220577075654902662100984514260959057734131245102084826008482525569\
78531170850283974451272008671278787461120000000000000) + 
 z^51*(8604192634629466940200827729894522483910259068979905412290974067684781\
57118924342710962170063770875442254348423659945945531606997970616993035209399\
62804054525438951994380159754554220115633404026569452716873856179573769502061\
9823508456388006631668672482052420818152229462903/492777468870351326480121626\
67122918849778115000295574335393690288964606125618433819456739489796012730735\
73594416989239559308153672565292820913834470313351659508272828480996594600342\
08096842239903019908681819750366066880733511680000000000000000 - 
   (1962150377444255374861462536592929666491141473202100489441420002101840950\
27605002147670555547620568371482891100650367582981117745085459622741963654958\
0775271755261605675598097148548933941*Zeta[3])/135082171222807572242417499752\
19510594567016676957528104366308021566594943940111138446134413307186835654164\
26017958130797344208857155639653171200000000000000) + 
 z^50*(2663766885607467703519802605807224734430877767261816532689812488695985\
84142681114873352658775542121216479763791784694419727533183008739106318087521\
94303393945748341829675088789729034169668056613259062523626048620528367374004\
40107002795779807076850807224270758783/55077694569006795211003325602784011263\
78786710683077047046933970207035750662781701373010518671383030911058376833567\
68707538968322085262324529344573810937111590698909146241807666707249983049913\
8317682589068392065400832000000000000000 - 
   (9215711399101521462546911407733586699542556718599909544605617171595443243\
43933231740876212867876148826828564573343833697633334677444707709741428946928\
9223957779704011493337493815507*Zeta[3])/229051653016845988202397412947673289\
77099084882003454363674526488659598036647740554153946008505835366906493843565\
081142512619153762350530560000000000000) + 
 z^49*(4200043108012683473229211143736329662356991817306497984422026071616645\
49127615389210946815183040247729743021950646790808516437425999767492976674555\
97974689909223324683989089078847430701645975207946499119154245897813589954938\
80759170071555778735699956624241/31375464906344554281199617949601057649192679\
84505072706116333797547295658171674073621157140374683158126723789660121200791\
19935253934540068723195914338388663272763958586368823505637402053930876604891\
79780889339494400000000000000 - (16388468021687048152789680147691051424218956\
04231741452941034967295411178593412171200609730178085591440369044073314308194\
1512168220220527253957233204428178102856754833274469747*Zeta[3])/147163397854\
91247100382472276763703654618201309111299919551023586374670354785098871172580\
9592056338022671648052602605855663601073573068800000000000) + 
 z^48*(1109048652499226671718452508451076755621089005333109294214795705507251\
48562545239438068944490256555223466002931339407119918798710429663335411675528\
93841232274274432645890825282029593399865544042412935343823622732169104469652\
477734405507325588521825034387/2995535899827803980171109210181147653918678768\
79904395562733424801191593955570014101029854279053908307714081756800821857717\
05275304924263987009510916324235885306318535473685412490133859462990340636769\
9463936409600000000000000 - (729892146902876093635901902293595041845619963278\
49278520012242419519375428768507572894821324599954068399278994142512864044951\
88381257590236703743969734290873767296692682487*Zeta[3])/23697779166812659275\
70054791642074263014897874858821044865337774377850778917646755775379823571024\
22507041010558324971154141763847847936000000000) + 
 z^47*(1809685770884851639211291265876425207719333773425279846300772816117778\
12644636654959505505763124683967584259525572192614790884099606385389433938463\
37846006016579093181656849206150582542256346043787182722719767075783873141238\
070266804157215709947041/1768717835067963285843996416068036309159480148320782\
67594108138071817523385157245486608480225229926611467791923100118006233424707\
46049446739533963295381629813834460230437574788022185531266157898841989316608\
00000000000000 - (14007632709208750388800626132186313450456157901477692233476\
55811062278263700776233924116063072283171934022487202718990915801565675352178\
9452363931699004475592094054275907897*Zeta[3])/164567910880643467192364916086\
25515715381235242075146144898178988735074853594769137329026552576557118544514\
62210590077459317804498944000000000000) + 
 z^46*(2414811173197891669170452069994958678724159040776353477885203578373779\
59539720656223571237733274337156254584659542974393948350509756391908040712806\
69740386471334308877529919914684635468303669883084065808299767600067480272057\
61571018331346832211/85472833524547194870038486601225981434897558713955348386\
32803064037573617195098847613167536657374030837683243706513434579579157899186\
26614346035597392797832498443632269857029060350460595980568565173452800000000\
000000 - (2416486830529975029328725187328189063220011551448835747354758877758\
54722520797468435212377831719487779356520122612369141755863853506273263803361\
751675983114531974077*Zeta[3])/1028145039288568166473467828193338685661633626\
73651360537135678645993460407207138966979404054675309702420264417491000047855\
206400000000000) + z^45*(6024164172384649172397153140924117728507356630287436\
70223214476684963434963422297117420123533292096492523482533960796495045496948\
49915202784228879395040515752879267016102030892436845436881911001318665023518\
72886552192846881976745977649979/77286633322977425916918481084731247680571432\
57555279621159580316874252764390822887381698076404598913879560224705687061070\
94469572770748891733611470443429753054871629294937273094211570996076179619840\
0000000000000 - (101096458704988001537787701257716427585630742099629247864712\
61817847080401897038756892325808560339212335384378035586611673894980204353986\
3909140374537458688919*Zeta[3])/155908057442584215849649988504667284195099237\
36178207573687354220144097620949258019788947868345319430321395880466778685440\
0000000000) + z^44*(110407141972959484624003765808210088068404559242137965465\
56573434716507056313137754060599335800467642294261610852050808909302344427566\
58596839655265607884172074719760661205079329100116007712777560512253759488215\
46695093669380333731341/51387389177511586380929841146762797659954409957149465\
56622061380900434018876876919801660955056249277845452277064951503371638760457\
25231975886709754284195314531164647137591272004130033906965544960000000000000 \
- (84987503382111004454834265922183096543570291428855167268244634966079357058\
48959637174667882486933195668092020466615256267058072827171212103016085493034\
71*Zeta[3])/47548791538340415590322574084021778117633087105320122964850882536\
27931815202821992608543611724094585912864340401192960000000000) + 
 z^43*(3590601819881467287528881563398499817570106794427598610092715421097029\
95915557046927357167129409384333005803396860390392738343172953343474374209592\
69760629343303748443519776880046657858231845402238553217799412312437181593699\
9/606854554538595658616863919938040599860684434051208014263422279696842883890\
00898290181564584930919733799335303258634987467226415720755750237322832154714\
77073019610057428053399399143833600000000000000 - 
   (4978749319603069965439280005777152998918856827254263897148505223665447165\
72977334928018114260592677873895779517148441183508675036878520189530497028211\
25517*Zeta[3])/10114924745428779316486802123328269163205583984222644339795551\
37589941858870418496609453822857671030094191141503526502400000000000) + 
 z^42*(2171598516690753623853234926521995218910619745048360107632828220509723\
23264581057565964035623765653514215593376683870962178817380149398318590447050\
435901795553474788293710082716502868890275244954667550631342924395834597067/1\
33407205443267242978792752306848202216564726586733564444816817715475963727652\
19458027212536990187533077528522944008668471056124608861791698483280151256300\
355929772964546282509670809600000000000000 - 
   (2516257228012585521813295568651495742944182477163209821005305492950424671\
15768624301208597376578658999062192872433734945264381689858065324871193933*
     Zeta[3])/185814590583552052459932953154712980238211033171604837693648257\
70145846084888361422935385247656954427938707603456000000000) + 
 z^41*(4993350217556237626265839882955011621352860605203840268511968915247594\
47199008697842068933063137417667681860322581418790252816455592101859956554979\
4452926899633487267383736997408339307872003158539237853950189210260997929/111\
61383259638430050805081459534588346822379572236637501500877937174410986473546\
70264842847836811324692002221000275857514278174446442471329271253266622964282\
424018703713693609440051200000000000000 - 
   (1277118806732083698177629170999632211442575232158309139177350972158976853\
080695258011756175657011077971193230361313058753431697765479931202540924439*
     Zeta[3])/343148671003256096879132135215772036422053410961252386276514118\
761175520704560364968196623397950601861189525831680000000000) + 
 z^40*(1435530894041037566910725719921102023814576699768453679620949723667102\
29075050103487782744928066247770018744777984335785247633984821909055498327488\
52933081367391615747540789396515031105372907042248995862126411/11687711450340\
98992165934810647271700876480087444849025878771602633900924589528993469234829\
46986916706702926936176270684305970657335022743152216593074976367206156533235\
71200000000000000 - (80084148743662082032387289432214095709035421990542006239\
68660212749889272508093525688196694461156606189753374419398876940694314412806\
13499814969*Zeta[3])/78376980503235404187509416266060888717661701008591699523\
2901849329927476692309803706429164737843982656371425280000000000) + 
 z^39*(1520933690619984052117222164643071986493536097994566795421165902382665\
48543340250733987848478519222552206478765218351698633400230857989078070886502\
1273752622904040871143858954127344465157744908347805132484241/451549333944900\
89576852581841071300250729873257909428228730051475253521664864533803911803451\
80779673568201434241027003947885292062501681884033428214382621094470786545090\
560000000000000 - (8820013063100993102934119871969277820616202082707855996221\
96883095413020240474179481318578054098531403797576484411353659393248327536600\
205319*Zeta[3])/3147669899728329485442145231568710390267538193116132510975509\
435059949705591605637375217529067646516692254720000000000) + 
 z^38*(2655350522523734206074931333600639120469167991148065311970048454975024\
42923483141072542982022820718406529755618476867243148464435079243740691274049\
751541799276032431023570267786382759305427999521/2878099587409695983189145336\
36952113630247458446120838745382189622597469756684977282541900613097352170538\
8706303790423880518698591889665578730106919523178250240000000000000 - 
   (1716916047215428248558766957795679378915251425085527529100492000733481736\
4859515859984707493112082363066766360203122983819494329284957*Zeta[3])/223695\
91077721370497485255213263334969778968340412562617086740541389147376141378399\
6760583963531647385600000000) + 
 z^37*(3877848627084660858873559508247434240925376581534795446233339060644076\
89207193062241651785156702120956728525796490859921295320206733250632969137706\
09744824626866386329209402767247306243829593/15363873112374491626032145471779\
70368238998648160822908662066587569933261658882384606359805527810863308977578\
929685883410274572860077686460392030479413411840000000000000 - 
   (1375165675494982737206533428814850383691082877617809482655583250201535007\
47741874564567448830701875084763500956914147500407781457*Zeta[3])/65492249860\
60475779082411755423793471279912189520562579171849784795238278168473803827543\
537614848000000000) + z^36*(3456613052628128910000726003539102475312374466695\
80158370139944898718938515665931897424460753125717098217506368347439105377557\
650875851677749159814280107755642923058542335615495885579438355921/5012463602\
91217789299298746016812832637973308962468473950999224194690726616210377977824\
88655344829415455393512581001946260207939560034520770289994390862561280000000\
000000 - (2706750141931824054924829170771221357101253790522604735818253504829\
520128722018814011146271787841771620045405088936168567530780071*Zeta[3])/4718\
17083370773442584728746880322454660123673986710529141172011579623624289720466\
950742615689003008000000000) + 
 z^35*(3070138878223745384172823726824938102988358604190779794105170037792771\
97935829687613305752157864860881996252166741043427540374496460227846632235279\
9183074808073017593665354016274156097/163171335587089370020537844302949969592\
28348734702282384003722520862627329416651744407829883555313690895643470331679\
99163912402075451413588212879196160000000000000 - 
   (8205787729552859305892746113324995335317197474274330153302436074782623852\
51007349262421138332028279568012002761982381772045113091*Zeta[3])/52424120374\
53038250941430520892471718445818599852339212679689017551373603219116299452695\
72987781120000000000) + z^34*(20974438497399302919128814563271878031914822543\
34772249413159590586518532137910234888274605766476270020268159942203957567683\
097959084573895116262093708737541144648720121211321/4091559647110977489183240\
28929828027987396459166861015216166010568683461209494840373588262561437848920\
3112213730791549574260069236561651171328000000000000 - 
   (1709739609130017537333186409622760831718838606519621044243900758077674165\
3326260228980327759210886443266636362281071869*Zeta[3])/400916142785427047588\
34248604180216611424977996101302985788196371489140058407684860909977600000000) \
+ z^33*(724260682382766756842214485475711416699760184350523833207143170482499\
54892192163129597640906892009556882968767163920684137402579279519487403615189\
5620683495752783918049/519360317188688811812350216052062377293225551194937077\
20340059402534932202994644470000122750674791459139750159437958370442826674014\
78144000000000000 - (81806837541867595475083202247299758606357875177039754604\
481426772902236427169528242941526825381157973809507579*Zeta[3])/7051613246801\
15271712997926993259298739143133790527695275004241904692974645883699200000000) \
+ z^32*(164871149306646957075469224391143931857748815243339551966367913152483\
25630701584362852833206053749632760592241319104491189901357664949561819059355\
4066362025700901/435306165480424929971092886764314626121366570978794371361199\
71384256894225228817167158598227939334800698971778869601238435751788544000000\
00000 - (28080500626368279490460752264511811601778876542607167311344175881046\
46495248517215865275177813355668510850246907*Zeta[3])/89120994892905073532050\
808712521821674991503939263459831119728027389075745144412569600000000) + 
 z^31*(1005139074852782538224951257048069791226004638405134376973535078175507\
92073603666919310099357735318514867697928366202670259403144421567087466500156\
64670796502553/97880328578174716570398238328251147275180737731442082853118559\
92631417163557290816625862612576884820533545568707538500401030496256000000000\
00 - (61907519185986129717410974315706472785282981005021068884796560638567890\
8550021877123953585347094715091553997*Zeta[3])/724665673481393572502310431871\
54095901388053869879218177882761035606020897898496000000000) + 
 z^30*(5738155811873738769237916284179896930694942894012368034789662541531223\
62305446191865317818397510605677916655055095965607722397607175442781210375148\
755093435521/2064663180945872927656837839736547637835843686522606435182969623\
44568955793786603163201789484043664183129476839924640242834237030400000000000 \
- (30799987749422823004695713191998388505399978978783334129028483491660224203\
20051279643623642789852908763109*Zeta[3])/13321479075553665486927704196695150\
08647822732332147739360692797177503624776908800000000) + 
 z^29*(1228220091308333292144408002243539441529057261025296841354018929903850\
13583634026207241054029043009494413627488561057316817953020863766566173982584\
3/163606011906120214596330844429426721442445256206753551690104665524190714871\
6334903378106694532820241460185659003612692480000000000 - 
   (3322578653454424710150978919652876725196807309319887217256976346483076869\
433173422447338861843981981*Zeta[3])/5320143643635647777470102738179094890704\
466629111496174084074665618345820160000000) + 
 z^28*(1643843960225087760561759488045759830142850787155926511740852447714849\
46621993869109662929732030781023504251187063705495316252877155726411/81231303\
01386603707125614707263809340445868199879841182505069044373701286092791797469\
31396003581026351248834560000000000 - (41519969034469762946377563924327649914\
31380872951448736847024059004024371574786096548652949389*Zeta[3])/
    2466294175042451427329949348775051371998265862664748204074495319107174400\
0000) + z^27*(120736916361212153433103642850471402681722917657885419769153600\
2208248454008899063093882375533281072995919690842795370273998362844970461/221\
81805907741196563714013795729799517225063822647400592527966317027997862211955\
002505659589551647612228075520000000000 - 
   (3380048955823049003004650099023735402479520561537614260773093238371399661\
7614308434252495137*Zeta[3])/
    7464570747707177443492582774742891561738092804675388026859852660736000000\
00) + z^26*(90212321454118495766157851924880775625821123558393883405025191096\
5497472361947745523022729186062017208284913062416877340808468541/617643619902\
79995777961590583316068334071393072951195626525790555744892915808927544177302\
162834267832320000000000 - (3134108203737216559856102600273922491386409060820\
93303579774050868312988157331087379*Zeta[3])/
    25793549713428681462589022320712915836450481845947806011883520000000) + 
 z^25*(8106002409167098808173598461855391678637272623877762728412580513384289\
116636175752781630257727138421603671833570398576217859/2073432174137983657207\
99403786902916874728309236047464286207943288258167308384069719481240826937344\
0000000000 - (558988505466897616336411798383747661397621101019317014189735840\
923337900689906215951*Zeta[3])/
    171874326455827656284367235271673564179424845377325284290723840000000) + 
 z^24*(2296485567510082790850490726259348654771888594774516630894436156434755\
31295107804328182725141952460269951120398774118983/22005765999105958626028238\
60945903598906314602741069786056452228295192813414453570136003735191552000000\
00 - (53374952017672846368548549382056052949102744792443941585040679818296141\
758297763*Zeta[3])/
    61480203252674200950776015761487006054747094848021229836697600000) + 
 z^23*(1236038259273267946009049182852379516527334803858363879350334564838843\
9224246577613556542983048281081510328658947963/445005935210077928959833340602\
40110795771824405032705150735629130043029158743664273081237504000000000 - 
   (2202503785341524116560231109132940581133051073437908041638676522547146953\
905907*Zeta[3])/
    9531814457778945883841242753718915667402650364034299199488000000) + 
 z^22*(1669133600020872148433278419345967877353229939910460806500343007001125\
42596053090890138159721969106544297402847/22649668533516907551147788027366833\
79580807386476823934702129162598815415518087528579072000000000 - 
   (1380628612772127395872801089018470944454245258789532825308371302783771113\
1*Zeta[3])/225202209716755314838007383741710644889183497611799376691200) + 
 z^21*(1711707976424308165681580719966195034008244706545622963583365974121437\
1976398912020382088496499352651433633/878477835409011263619428835281293420715\
073786864902900205834670777466085362733416448000000000 - 
   (766149420731892021454503886365155583454678633161420546452531125381639*
     Zeta[3])/47264997405226490897591142421075500032149851576729600000) + 
 z^20*(3019616076092897091747065452191829389950654786387155430092132053921182\
892120986162908483840988803/5883157746874063567310624331880053041525001789468\
70499944376585252977508352000000000 - 
   (1723584854100490570031585130129705798710403095288402716729232396093*
     Zeta[3])/403660692125381521640918141794899456796310844211200000) + 
 z^19*(6287559519710929691985023186799789956818680075820982062679694947030207\
7452871000622350160181/466958698757132165373706420137868644283027936110202757\
74366328872658534400000000 - 
   (94638778596842794396746811211309463104111389560942689677505066363*
     Zeta[3])/84487121607637992901587518050095235143413897625600000) + 
 z^18*(5471149372679454382685676345313630117186045141752837189092800301490795\
70177048901950562351/15558510651097826938627413388739961362217611982765901989\
28146410609049600000000 - 
   (319680606211521336111826591478542823467858239341592236517377*Zeta[3])/
    1092775039271001386384169671749199271995375616000) + 
 z^17*(8414099955581507146791292940561304720054119590555589119299525330447045\
93162895216981/
    9207651448550306097515750017008539750521068693639696615954658099200000000 \
- (1442254996563966994225905408498807446505358926214373268011*Zeta[3])/
    18971788876232662958058501245645820694364160000) + 
 z^16*(5202698785927942116884975637846207450508978061722468958186164224265968\
9046811/2203014405124588457801812599115125677347554953901078950707200000000 - 
   (18935694825083194488392088714772757849276243179704347*Zeta[3])/
    963817764490584381124695247187859210240000) + 
 z^15*(1091318201079589912670058191779047110453586284954829839763050561803829\
48685239/
    17991284308517472405381469559440193031671698790192144764108800000000 - 
   (12159035890079932185978115351917548028450777854833417*Zeta[3])/
    2409544411226460952811738117969648025600000) + 
 z^14*(34802409388760364077571794442855976235344615742910240973675501856513/
    22493055166134013639521937001437693748611879733821440000000 - 
   (12669496563462811998657922084023433188910747363*Zeta[3])/
    9842910176578680362793047867523072000) + 
 z^13*(14163552204899289472967305593530886468369622352377263849517/
    36169669263355982324527921543154926060830720000000 - 
   (32467509233699542638795955979968602429763*Zeta[3])/
    99665844151884859304275083264000) + 
 z^12*(49614182011030376593481208348482939083741827545351376277/
    505128139712385270394269249137163622573670400000 - 
   (81905750801754932453242281516615495991*Zeta[3])/
    1002386363596543125186674688000) + 
 z^11*(3421291112603368940210516234611822909023011222076738883/
    140313372142329241776185902538101006270464000000 - 
   (332238278666837485940280328726026113*Zeta[3])/
    16378862150270312503050240000) + 
 z^10*(6536824703685728024040810451735808422738228091813/
    1093032978528292354765776469220130816000000 - 
   (163103404633909097538419667804989*Zeta[3])/32783436799991598809088000) + 
 z^9*(95441464781017440275083741249799751655151287/
    66004406915959683258802926885273600000 - 
   (150028523046504206881640989313*Zeta[3])/124719596521707169382400) + 
 z^8*(16999785723906725187205556751189728483/
    49469072588738355502094745600000 - (1500627581448903910319671*Zeta[3])/
    5249141267748618240) + 
 z^7*(1680756021057026295406709564754869/21021277734545528350310400000 - 
   (4134642171257342088294949*Zeta[3])/62160883433865216000) + 
 z^6*(6298719579612903013119587291479/347778491931819402854400000 - 
   (114776972163810261089*Zeta[3])/7617755322777600) + 
 z^5*(221142032487419545463509/55823049560678400000 - 
   (2043226958653921*Zeta[3])/619934515200) + 
 z^4*(9815331782565607/11882233440000 - (3660168733*Zeta[3])/5322240) + 
 z^3*(549333294782483/3413975040000 - (1321355639*Zeta[3])/9830400) + 
 z^2*(15274953709/522547200 - (63579083*Zeta[3])/2580480) + 
 z*(91975/31104 - (36067*Zeta[3])/11520) + (37*Zeta[3])/96


==> anc/Results/Expansions/SelfEnergy16.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(5.53485220440369910737317775854699734734582742921925492656475522571775489955\
8583142593459714961657716282310323181005`100.14917322271761 + 
  0.4357525829985938729769148735494454256399464394801505545447157859225071584\
610645567094208993120564382941841939123184`99.04530716433612*I) - 
 (5.7982908450421617065787697115125032175617067591831290117340692307500067366\
908942603883989193282246091306386250057918`100.10067843468413 - 
   2.945042234632108016019341569696966137237004049903248721659350394360103515\
8270528117985424059119210124188025258188847`99.80646996605253*I)*z + 
 (7.3260356955213675224832580531183781190422157445743687203828897312058532921\
272600529633406249211991264162431418845548`99.98090356128634 - 
   7.971084854817015206907269801347136200850915716153569527026296580995352416\
8030180098967359541121529667646547253616815`100.0175519632496*I)*z^2 - 
 (7.7636607400418212321085665389573045038926367956493696308638320744341405111\
277130931713458702191554627074661290617699`99.80323632288574 - 
   15.42890536199390332725967993082211416368800376929285724950756630980367186\
21604151934762140123749188941200832986991867`100.10150488891964*I)*z^3 + 
 (6.6560952130125506785261967622737295353048706669619929964908882326282591659\
714210805834439171811704749577473473933884`99.54441106279715 - 
   26.03610631472424000652855041804378899568245504842750740639129657411837852\
59908117657973081263997259429949618037737857`100.136767573299*I)*z^4 - 
 (0.0236100860917400215172928894013799020826848183108408597625250454810870515\
974273007147843767222876198939826323878282`100.*I)*z^(9/2) - 
 (2.9930183202309175865328087674945230139701468371970253035079048174025383587\
788382427391000863645549051305742079277221`99.01224486332154 - 
   41.04192674565564127500134180598145622891527272621453807225729978674271744\
1827498361052551642980836026972488792906289`100.14936322904136*I)*z^5 + 
 (0.1182455551371442399956982725391423195215454536890046364966130376986673823\
805036713484242338322834517004419440249908`100.*I)*z^(11/2) - 
 (4.8678447195256120277593391669882860455922424909529405790415463540905294647\
15944558441132308970712627234772212951211`99.04278754390565 + 
   62.19248660775650460910347725471854316545994081024143273607672852787285771\
96067157515013994750302545548684940981223337`100.14918874910055*I)*z^6 - 
 (0.3620411765109771286625716565924684639511122565603928968762385594818287653\
576333788345157303171019663658083403031919`100.*I)*z^(13/2) + 
 (19.485859598152104639359671715972715722686603524477149646720116948228794873\
0231021061208529813116005617719850207774346`99.46745860776184 + 
   91.88032341760220692515501278033854705991277919286040668480799604123952030\
18148615571277557888275741427646160701808709`100.14096155400422*I)*z^7 + 
 (0.8825271097913982615871184282783378781879025622902249030847855880710253288\
336143313301051467554769154155285176473123`100.*I)*z^(15/2) - 
 (44.790555557369110977122907973659974601340291297695355029669265661955714144\
1326810821112581956514680155460260925330142`99.65337441740338 + 
   133.3915239668498727872169987681513279717246578119392920025861709071117467\
074814351082125376269793149032954020874205018`100.12731620246872*I)*z^8 - 
 (1.8881990195250420901222820432850345342021614232366725407798017567018004673\
17408160080883028249236457119492526726013`100.*I)*z^(17/2) + 
 (86.758179566833168733123539378679495992857719411107183495158753975661246610\
6878607554308904327845083838255710404356107`99.76659648130706 + 
   191.2458591134412745630663796895011067866927112799018994510090354162112257\
708215394837761244106538025945487238699409625`100.10987809111421*I)*z^9 + 
 (3.7174923718984110636288211933237653209498498977949194494284821214395059557\
216578775505533630883755531142899714346147`100.*I)*z^(19/2) - 
 (154.41777754572941418877822838530550531145988644585011440576562944449971901\
23607883414177697073696821404754023788611563`99.84438605863238 + 
   271.6628497530035200949344745913420522910415106726658588820164524245092376\
890117660008049637677474372899316711553483461`100.08971901318698*I)*z^10 - 
 (6.9141534969517365488231404099962514329289631798379715905566320503618489476\
145189450818856738514138913549861098218708`100.*I)*z^(21/2) + 
 (261.34236311828523239679786726328815139850470187284794081981608006052842127\
04508444624722720275839527615844872861964938`99.90136038584029 + 
   383.2022669099451587906882975867152527070093751443486091749388397569193145\
343221993822101812468252231135075006281717312`100.06757864163706*I)*z^11 + 
 (12.343118857179426948478854185169256984309814454957478893458704579186220867\
366957480322390042392333961432137827923077`100.*I)*z^(23/2) - 
 (427.85416239030888569931485935401876760354401407596795425227425282910602672\
54381185506641301611589305971410640677481159`99.94478399192691 + 
   537.6449114617251837655479986545910872227230675334506063907397746283458985\
899593115957706903116862583886066476296817872`100.0439837703163*I)*z^12 - 
 (21.368152353980481892798939998151102201444245758998261064284392766441893650\
8648566841688673087681796868640443075213966`100.*I)*z^(25/2) + 
 (684.28093199037021600679453512345069996118605221408919653213799793059454370\
83960536929010545888051885790588003666254789`99.97879443219614 + 
   751.2037210272029590062819751991278234166961888590347310845415120649489948\
978042851005566737985443401790276008581341002`100.01931772448408*I)*z^13 + 
 (36.123135358873973203557538758088767356502553517540318238449355692667883732\
7476874274691005563024911771059303806767672`100.*I)*z^(27/2) - 
 (1075.7584639712123337643811751170953713774292139824525450068793201934404250\
95688333955286386691338160406086222798924661`100.00596808164336 + 
   1046.188483008040258378220168054124187738927235356161012436085156629783850\
4645492397487855343795985319802662676181300762`99.99386324466137*I)*z^14 - 
 (59.924850244180795312176703140326104241898271968367769111376833228291397290\
1149394348669142122474361810601976375624496`100.*I)*z^(29/2) + 
 (1669.3060303732604399772303534230390007894015257827448956554946468915361484\
965049545152948594871016207716193513757770441`100.0280130901841 + 
   1453.292746436692665930451822544687974385053605951700590123160686987748310\
0091047959347227194195587888718919668035551731`99.96783023384955*I)*z^15 + 
 (97.898909431690050890153331653568493965444995303046996558091651243986839125\
5045207255726781659416183901433880916111497`100.*I)*z^(31/2) - 
 (2564.2408658542235400127776601055743842480761226117710107827965613337874642\
446928040255368030976875054403231397195567761`100.04611566796454 + 
   2014.733145006583169644171167371620866019894492093745688131674503156753952\
1262501365866354935208317995264755999747707979`99.94137438199328*I)*z^16 - 
 (157.92595238568253202745472418194511000726905559716765429832974498936680107\
01126279628370731632681422872325660327208589`100.*I)*z^(33/2) + 
 (3907.4947483065420091243163993617436436511758372008536682012053969301204148\
692962245562290774618269305656071936360777744`100.06112925014104 + 
   2788.554908610256075994141485590788403522548362791096599496628897313492252\
4752227317059919540506527889530073306492673795`99.91461004761949*I)*z^17 + 
 (252.06798053709585978833615193832655960055471526673114164110300320368639889\
05275000388722091866653268171097978013023869`100.*I)*z^(35/2) - 
 (5916.1232415615443546464448613471266445272656065188614681954140518512586996\
445158253089910253551543141674493394402679069`100.07368513983762 + 
   3854.530321604918657963421974496562751107606340924845902325013170838505460\
6232534808778364370706011553906138654382289505`99.88761939381632*I)*z^18 - 
 (398.71302825271682753722070955621745632813060381687017750297388343884490254\
03151368984050974565971255822986788026610854`100.*I)*z^(37/2) + 
 (8910.3627580750209749582439916528445032187797372772910456321355621127398168\
394460186048800689294511650176998556459351752`100.08426082551266 + 
   5322.229113130355956611864646284608178760412891751159861150849997105547490\
5221102905141273734321779022154109047274310078`99.8604590064233*I)*z^19 + 
 (625.79253403417623388954631969559705952429340454593009611189128057829343392\
32255582612141907202537943279392035912013038`100.*I)*z^(39/2) - 
 (13362.147909455578729810873973638998808649741218065307141136330234379070336\
9131549950407390668283784331198822576591059462`100.09322406122881 + 
   7342.044065277593721263544853927166972038558899522208175537184099342682489\
9807012298075026793151470492037070085082557915`99.83316477316653*I)*z^20 - 
 (975.59785781484512277358107318283466268913008913099768103931650131345084508\
52255450742653721881117889698710943973835069`100.*I)*z^(41/2) + 
 (19966.278892580425908163172475031084557213019557438981020534076114185976697\
3237977055171223826995283268889988541685989787`100.10086236295349 + 
   10120.22806708083571462630075645065823399001409895302981381267995654568138\
83487397793730284485957120458634843948064577977`99.8057555296029*I)*z^21 + 
 (1511.9770282128498272017468870173713181445420912752569078085950510709485091\
428436718545076056060297117817291429320305575`100.*I)*z^(43/2) - 
 (29744.757670151708366703552598329622437680164214021209002808688431749530829\
3126816846294292612234604638505282826036982777`100.10740335853718 + 
   13939.36155895113716702786537255545571942816829282188891847243334100303009\
38938150685136958211938852443696202186634136207`99.77823580640921*I)*z^22 - 
 (2331.0692295208947894337235440974348262664278446569559002125576032851455193\
369021037188228390176799046717561970903971509`100.*I)*z^(45/2) + 
 (44199.676654563626344325895898999285249670803640001722786596401707413072980\
0015377552279348544539611483354653847130960006`100.11302919649329 + 
   19186.14832887953831012348294377234977110628533650128171191073987377980695\
19152711134106001275243324076365525560819191548`99.75059790193532*I)*z^23 + 
 (3577.2904867196456172563328925372300478331698544379675819652316794894419020\
486938658039065336705628634022018385836095429`100.*I)*z^(47/2) - 
 (65537.151026876901146681881100510235588574603447938352013117034933134687065\
8083723157614105782194157706529123725362930694`100.11788697720382 + 
   26389.06553675856843828880051509649634838646796223999305584337066937373098\
71784321029985015707510379333579721568742567067`99.72282343070287*I)*z^24 - 
 (5467.1043890758045290797105463640409368962469165979845307695127911340421714\
386839368198147083407516280989657457485191959`100.*I)*z^(49/2) + 
 (96995.166422623259763130139163320384873152488712169155507774363965676408032\
9929570362433042233602345971190078085154569626`100.122096450398 + 
   36269.20956934081327063985213025368229670019605744117864889817440843200981\
94960864289741479947725910567265055354044928185`99.6948844487817*I)*z^25 + 
 (8324.3213156698259112898961920780648614402409575999724188166173175122313499\
143460452898095355218704423301211433988504134`100.*I)*z^(51/2) - 
 (143323.37076789459572215545666820780359746978938489517934242795295626694180\
01736466397247696789111041003987789108294251198`100.12575579013993 + 
   49808.72738246999335018731717212951283438498610214440785534275517441373552\
03000434044851159267604673081863187802571853631`99.66674422212935*I)*z^26 - 
 (12632.451835372553247450856847549774186848797896849925117085165174970862926\
2678012843420159043592461356037226011672817583`100.*I)*z^(53/2) + 
 (211484.96459989596014327906091695345749175440846683686898424553795111312397\
23356075736133814023497409027262350735541277655`100.12894599022069 + 
   68342.55094481078698513358468274087206865847133818359652132828420151696404\
28909675058860790309662483381902209020214810993`99.63835767850715*I)*z^27 + 
 (19112.263951276958254142838259148727787975615012359197989994710853270669077\
2985592465722660142801135841364870835339780348`100.*I)*z^(55/2) - 
 (311683.13400036237923263123863508029998103958637620931575747640558763968448\
52138021213687428814691255174512959682220522824`100.13173425170041 + 
   93680.80503985060121615402167358014935921846898764524077314022636970295334\
73779281781108954965493879263695142088952348347`99.60967156377353*I)*z^28 - 
 (28836.554713368395194177342232583843411647402910667877828738753558481529699\
0961382695969584113424841811593178017550175267`100.*I)*z^(57/2) + 
 (458861.58240076771784796971015922887172815955112308291242249099868328742150\
81163232011820552406179994782595574321062972593`100.13417662243789 + 
   128271.2664247794584807015947341335744191426933108740086016497676689268759\
845985501093272632561106505620088536841319558063`99.58062430652923*I)*z^29 + 
 (43399.823947324610852559827665508275251506311882251693869304661632313938194\
3734542513902853748075354203962694467094954317`100.*I)*z^(59/2) - 
 (674897.44028911188331179866294338433095326497034615961896187436220930860870\
53687067462974204616091284723577676089408485855`100.13632007361313 + 
   175413.6100454381304401636762909357672034402551713998186402931748162203053\
125170225873713513176595166814593538489673131596`99.55114557914682*I)*z^30 - 
 (65168.881141414703200039288953891368509795770727824585934625577280323438599\
6718645163450919967742527239558711116692174065`100.*I)*z^(61/2) + 
 (991805.05612832573665807931623688932662594371059325648690720544945288568203\
32834076580662656350825474631194333437159011291`100.13820414718526 + 
   239539.8079561718390241730699511011087778906144794800605770627713111344824\
630673485487327308764724946500877986435324680336`99.5211555262693*I)*z^31 + 
 (97652.671232824767476266968234762419475322384225932230192528042607736903634\
9516786818123597031414462447648102397809154965`100.*I)*z^(63/2) - 
 (1.4564153064734691503955163907598196588873407680136337689694395635570433855\
511685552198359466794408287157803203569637193669`100.13986227273*^6 + 
   326577.7358575487807688810618911719138245143893503988993842507462721033050\
052166045534969586228522454573998009646729539877`99.49056361191916*I)*z^32 - 
 (146047.59560582398645137332566439385801575448454708851717137343344905712053\
71640932233542528535875621159162632322737612148`100.*I)*z^(65/2) + 
 (2.1372080954252596106853934143147829803083377660699782665328178992518669569\
365906888769744682990407931136365045318455911543`100.14132282700317*^6 + 
   444417.3389015708502580251300226044418011021043991340322602000090932441058\
559323811276364448236940281010217856251024153489`99.45926701100511*I)*z^33 + 
 (218041.00297303249927937747367597659305387143420131482317952075176362029188\
83593061392304319185180193288013996209817812081`100.*I)*z^(67/2) - 
 (3.1342862065667297614267068169918706117960346527756132512959688197316263684\
092460627257707829376491166567577576927586057575`100.14260999155118*^6 + 
   603499.7532080365089887589705558228016507669289762056542512720500839618375\
657227883528139892069439029102025094831178582901`99.42714843695039*I)*z^34 - 
 (324994.24256361894274632158901201760279307524387096742576417972931823772765\
48130417355802088812023380350518100244629201612`100.*I)*z^(69/2) + 
 (4.5939311265913830154895486261268066600410238219574650494761015999447004243\
149100202965900980090414223223973326221717838789`100.14374445056063*^6 + 
   817548.0346571198776066281864185690959916959788508995030747038958596616101\
067252426745277654319521373225248386800844924009`99.39407324956213*I)*z^35 + 
 (483683.43372357547146285973504045043982656089811477409872398519577374582771\
37835890902105451327532770082011665365746460523`100.*I)*z^(71/2) - 
 (6.7298406668744656596916758996537896438188811823987166508394929120679758552\
601362459932459493520670951649835084986926673194`100.14474396144564*^6 + 
   1.104450965961798678662048593932275174776028666968897127583875916876970845\
3201537829535869118004857407587193940874106971901`99.35988561865952*^6*I)*
  z^36 - (718859.286648921849756941529445374656929614200980581774137472762581\
4671144819649096411835447688515834191965704017411711814`100.*I)*z^(73/2) + 
 (9.8541084737785821712846496632108461262377547213227036015478787164255815680\
832652763078853941744940046565658229673170602302`100.14562382343229*^6 + 
   1.487294365627580744509494117415373115156221487665062971361124417122051076\
6923241420885255393843540036288088202180110667266`99.32440341745286*^6*I)*
  z^37 + (1.06700915739897220894464761605370156057539874845145637451975838280\
54473860636114611339746797306899077398831266542048471575`100.*^6*I)*
  z^(75/2) - (1.4422404094923022739474828394940111296490073449343875194978044\
8726106615378929262008368439613764387070345626165453453282028`100.14639726393\
04*^7 + 1.9955001341310346096254503021343096987730317761141780448027704435735\
983300259774844030310608850106539622368799175868439742`99.2874113655431*^6*I)*
  z^38 - (1.58188294591754098820054869590487542565827809225182876573013684357\
83486735026777253761160824490502901867305296801895589829`100.*^6*I)*
  z^(77/2) + (2.1099848889993778639079283755755020022802175485199897858290150\
5123581979003651867039457328754761475975578677350645230835999`100.14707575831\
132*^7 + 2.665970183807423135402463659615755355791944925170316236264455119509\
8486471639426540821691922559747652051265924171666200393`99.24865170123162*^6*
    I)*z^39 + (2.342605626801684192355521796419885297618152892126940630622857\
9749276208556822597091432852076916723151910509134240567720966`100.*^6*I)*
  z^(79/2) - (3.0857048353427709957178420720205022609029183545383734266098807\
9565279040439675537729982286832772990410068249099239053852989`100.14766929549\
684*^7 + 3.544021626483021422492973047581432746582029680192802987787187080018\
1529258414356187419401337482455644279070641785288038994`99.20781127783513*^6*
    I)*z^40 - (3.465581393775963235584761480294139725347236722844311450214677\
3547648074791964301426142808435913159821750823714577801735001`100.*^6*I)*
  z^(81/2) + (4.5110058139265599754957175254109695050064681841010601484710670\
6726846504923106659368323378720425121617890407137945893687529`100.14818659927\
211*^7 + 4.683711428201244343117119652460756248764447714701928323788226237869\
5397130708737542763526123476149309169267473683940908553`99.16450334201006*^6*
    I)*z^41 + (5.121953488241193351089453363916410897355721185560130287087160\
5110715827582962411863859331400471197461940834439208307452868`100.*^6*I)*
  z^(83/2) - (6.5924344242577875999507117513037658963929857334382092868921456\
6158486759261131171020449458708886396776099229683846565208934`100.14863531328\
359*^7 + 6.146836573166122370414755553819564966196722760258521013997968258238\
9805625989078000455595055227238358578079793671909151527`99.11824116140043*^6*
    I)*z^42 - (7.563201398798901007797887711338894724954855311674781977699622\
5175902556383186436592697309584802170950077080406644378425078`100.*^6*I)*
  z^(85/2) + (9.6311941876991217638682753831274438746009980184380101207547625\
793563191113910353886140700314025434580733514494073421979089`100.149022156147\
37*^7 + 7.9993869776434671133633527469010925428287382626552058457227523164310\
187243869531376308430989926969347609127918034234954366`99.06839872348144*^6*
    I)*z^43 + (1.115865245974957720607538769317551737674956467170783989830119\
13329352002113952462964132430927024084901119572184655954303317`100.*^7*I)*
  z^(87/2) - (1.4066432340989207831435560345498276771327246521757816746650176\
41558007485651137261991674944531939897925751404363533065915645`100.1493530518\
7625*^8 + 1.03034104335826044642264732425824454685824070007299802282292111569\
449916540041926031486189651935973174793740981361065905286`99.01415009044324*^7\
*I)*z^44 - (1.645043195899056396943100910027521083440791156318634884427867919\
06512156566544612822335284057436805791657913509601367741681`100.*^7*I)*
  z^(89/2) + (2.0538284479299825003078023226877507965779752424066576745389001\
57690073038645589067179705912458191296420928285929221879547218`100.1496332398\
6285*^8 + 1.31009482793378906587912180246687367130847865659401569660104810568\
368983760529584569778551246943201091934590775643038916781`98.9543718069245*^7*
    I)*z^45 + (2.423392868172260256382674739922819683778407219320864161614159\
77848058941378267570937001851437273582421312037005182088310857`100.*^7*I)*
  z^(91/2) - (2.9979680239964721637196084441695753927710526865684468866395823\
44606458412819444665179026598837762399560684999389776447423548`100.1498673678\
8124*^8 + 1.63846510559906662219507113408586717502170055792785250546258774214\
934040163439818633611329440822855293416432001013225686653`98.88747756812714*^7\
*I)*z^46 - (3.567558201126942430459676809258731311745716246170125555162044568\
16583728487258683527788946301149013942478382690017892553852`100.*^7*I)*
  z^(93/2) + (4.3750009614020936372456832515301754652593012651629162955944419\
06751299567896621667924723271313413017132871097828366056513994`100.1500595709\
4228*^8 + 2.00464780469343107985366473432124821795662720596271351135262862040\
643052800016953543008525599604939439017880404565571892728`98.811119500883*^7*
    I)*z^47 + (5.248524304759351008791053445816897491657152277763954801961328\
18904277445724951323561771872335293541758934937093837039334784`100.*^7*I)*
  z^(95/2) - (6.3829707186951843472546503760056119170352673040610969392640934\
46309038430803484623040862156755610178803404803079881432234428`100.1502135383\
3463*^8 + 2.37909030311453247258960063251006518359298663667711082832861029364\
593527079661991995779698984786306996918565058384946208315`98.72160161305*^7*
    I)*z^48 - (7.716831450215613187606153326551068636017664659891224743198001\
20086764539661223659483353225184052074324556922836273371980953`100.*^7*I)*
  z^(97/2) + (9.3103475353182191985453852996948282512756136558187541685674691\
94826305743417656386199180059446014081775236441258817011462461`100.1503325707\
7366*^8 + 2.69913484736007151099559405862764306702263044093960441680394616682\
995887469528270564744073415090173130567657072288192836762`98.61259126043042*^7\
*I)*z^49 + (1.133944828121401506932834774608707239544548824224770735846510643\
215568151471948162437501784618402393610923191304257923648376`100.*^8*I)*
  z^(99/2) - (1.3577246495504569985420267766580255319139818448255641221376522\
87830509257855265810366368188481112009617570389068454419624296`100.1504196292\
463*^9 + 2.845672401916587993728046299692285363248562763963954013596346604226\
31773675125265920374927322223636326414797968313397669406`98.47179282852986*^7*
    I)*z^50 - (1.665367984978195281945776812117117371411236825417009166657428\
322154324415151528301954377988215137451366681201207964434669883`100.*^8*I)*
  z^(101/2) + (1.979540468337163639371843181760506797412437814670740230720175\
055342885014182732083205454320830529055761380775030195708502989`100.150477376\
86893*^9 + 2.6056794740684844848154540751958288473913593334443274554479702176\
280833006752205561597284556054896070291085519377042045295`98.2698339841594*^7*
    I)*z^51 + (2.444595829191312987110618085240680822264161442914368256134272\
99565591453849872885803480276271936261840711837745594062738152`100.*^8*I)*
  z^(103/2) - (2.885544326151277126280365666333368892698546845414524770952815\
7107132932180793949504041265883542765774797232740288568862869756`100.15050821\
485198*^9 + 1.612739608574805361481543729235886007620344580640429829168156044\
71841573170385930575862691026110469101181907282410664400423`97.89784471703142\
*^7*I)*z^52 - (3.586697062100569398357661614562996248034767795053517875203852\
338812684740485242912002764226937099663143869155258878543334279`100.*^8*I)*
  z^(105/2) + (4.205381038473736553904783527709452656011238576363999086484301\
741824053120999891073959343453822139467070680654035717902241321`100.150514313\
48189*^9 - 7.4656513891163331227784975704467459054096910253748304621961854734\
105152601568438075515016491384880832162580491079765545124`97.39977666783825*^6\
*I)*z^53 + (5.259983879120081565053826836552495437766448667993683438777356672\
027581162996791796061961287962083196352586856412925246186013`100.*^8*I)*
  z^(107/2) - (6.127742567076450100077711107912342410204859828822247600778769\
7301851164833769039530071598411783229689409483027114075083003281`100.15049763\
888098*^9 - 5.478905028648099235330012401498507148892597016313118486270390262\
11743922343491281034469490025255030705102296540738797635207`98.10189089948055\
*^7*I)*z^54 - (7.710573897365335304879257530496932992498321078202617227611618\
819720630171382556489913432627858201373841177789493880100570326`100.*^8*I)*
  z^(109/2) + (8.927222127937009233283435218853601155992314678332140889283281\
9774192079871169044127690141085686743087740278479269028954109642`100.15045997\
61808*^9 - 1.4211290080210265168751409227333406343142891602489308546251151459\
88480368029220704342531081222125217608150293524104662417023`98.35237713945588\
*^8*I)*z^55 + (1.129825329774546365023315681623903172419580639957524591407866\
7661981924393966263002136802020458821121951140316589041886619932`100.*^9*I)*
  z^(111/2) - (1.300336529403243254499850257657363757709056392550826974455119\
56457511910147615697238762818497644440135358902937392763760030252`100.1504029\
4964211*^10 - 2.9541806841995233446707882131478080246354125477628698917408152\
23730778321367690717832931608339808053283274653922786351751261`98.50678424080\
103*^8*I)*z^56 - (1.654882918558765103971003316619958062517462667663503817725\
585689692067711313226238101185715935637288514286702016233305944378`100.*^9*I)*
  z^(113/2) + (1.893745132131698228664066575053803428922600952388924784997704\
14986333831773337145004665529222328674368290013569192395859363419`100.1503280\
4016921*^10 - 5.5578841794154940061590986839948646418273777389009775796585519\
17104281176376995021006470062456809924066402913830238808624975`98.61791600296\
029*^8*I)*z^57 + (2.423053605308975472331980631728270772832215892440940645593\
405375839217680896493736275295552428946974155120378224831495165714`100.*^9*I)*
  z^(115/2) - (2.757504538696350653358752873642767396817221189880856998432345\
42939454658701434121825124549425676915421322096689645153590627088`100.1502366\
0059553*^10 - 9.8766747350400183903876389391897145864921856062476252417666152\
54403039360040222737049099407723194818744059591191471186667741`98.70433111619\
946*^8*I)*z^58 - (3.546552514199403828953568811002180574384429686099538320647\
6627648344318871962601995341078057764262485704408455840147536403566`100.*^9*
   I)*z^(117/2) + (4.01460050567923855222613306713982590073319727972429810583\
149024153393442759780146841653795286556665663223695542303564832887911`100.150\
12986905855*^10 - 1.691456188155025610426905870116375013333512987582905732833\
3442878805018340088920921197208180382992066458899262757456395159466`98.774748\
28733075*^9*I)*z^59 + (5.1892512811085096363121458195365643067741552718599215\
556111173269196873153269750214499021880375869813150928946611413666837565`100.\
*^9*I)*z^(119/2) - (5.8438915535070518374047816329355885980034689538403538911\
6858313476694319859624472637338678546384891511558347848996247358051877`100.15\
00089807326*^10 - 2.822673488978296384194309662985305109738965681050251842226\
5081927010163776773528321819653087824520168426193569695878902422053`98.833967\
47700696*^9*I)*z^60 - (7.5904017385432178643641033071905503488639075677669617\
8172634551451094526440474557718360816088597532920248310402241823710988`100.*^9\
*I)*z^(121/2) + (8.5054613573539169358231358372424661023555379389511151248786\
5272556336989373054494882203428261235044914846888651798358940545141`100.14987\
497814725*^10 - 4.62101599947618413137413119161456145519977366537193551556095\
27481276197661480956711451240444934973381693348456594112111550975`98.88491457\
453969*^9*I)*z^61 + (1.109923254579370510856873268940401205683899179228357489\
20069879233541284210352230686406903968696067982137450581630697763175412`100.*^\
10*I)*z^(123/2) - (1.23774621627173048981246919543183103700220263922048929638\
4626242307760673851508866848214300885254253570308552352412681614016037`100.14\
972882028482*^11 - 7.45431901968422208077089344324371026015530624681910366264\
14319587044102791708506042783973454035883983692372958891617454121467`98.92950\
518804876*^9*I)*z^62 - (1.622539296007956191687653858878744237997821068491430\
19514649231878244865047555715883105506099904623705254676930122326738126017`10\
0.*^10*I)*z^(125/2) + (1.8009652312841817858841415670445728405971598123919434\
1335362461332423316554194402806931884341027360890638778179272528991189793`100\
.14957139062064*^11 - 1.18849065387227621160183783278374622681161774148795292\
988670430678677410295224688141752655228258195825184613278253345658002411`98.9\
6906183288138*^10*I)*z^63 + (2.3712489872503708245884541330622535726821789571\
63248877693584994702089455457842309825814730451391952740523984250514669701372\
65`100.*^10*I)*z^(127/2) - (2.62011847356138966632290790902823549189969981123\
69334802064744647058177353172618650133705671684251554520359891294953070813350\
14`100.14940350424678*^11 - 1.87695229880207231766233970193815354868474593425\
85613527648512534840006748122670483077143018777095386918372836868345154573737\
2`99.00453581056985*^10*I)*z^64 - (3.4645272337994134958977129659614911568656\
26519802096985332998812854301893432730821453422638157390458553608847773781239\
95308672`100.*^10*I)*z^(129/2) + (3.81136208818462066598408786326396797835330\
42728407030683651228075018338519936877569168224977900720053601792966150937206\
92425665`100.14922591419865*^11 - 2.94095554479665312680958066365921195618522\
42375495595060355966562161800234919516545967735614030181902582959086575446622\
6296357`99.03663416429231*^10*I)*z^65 + 
 (5.0605834067898278104905351205741949969181112933235279824523764528865557107\
4130466672973190188226435969527993079484556507444455`100.*^10*I)*z^(131/2) - 
 (5.5435106626042674494201084903797352111200132225892611091121547872854239391\
25326114369340737213540530273784323760334755088698771`100.14903931708677*^11 \
- 4.5776458764333459933570400392656883993372243697746912416824535048827876485\
7616948967898861319134596026275230646855068045149522`99.06589662279511*^10*I)*
  z^66 - (7.39012153937912216578547772580298817928116459954246126137391482528\
94084384538238293847166453067386143115090374266920577283005`100.*^10*I)*
  z^(133/2) + (8.061885037642635875061024537874847644512174559786963505343848\
877701472473962658565545561846565571468888477909439798591783506407`100.148844\
3581214*^11 - 7.0849485130231413468869981320658802557719586853066287373448975\
6434753647381855828068453425942809840005024365246657452317393601`99.092744455\
8296*^10*I)*z^67 + (1.0789499099928746188836262092432900362924117462074840149\
27405063252689609341989919854770590306015696719352680426242556533802837`100.*^\
11*I)*z^(135/2) - (1.17229501086373447910888730290859707594792855374221155605\
10260693552157720380524621678265672232206266889753410306308486258679132`100.1\
4864163560584*^12 - 1.0912091347377120807930009389593190159524583588490526286\
39546432889224920229305498423044393974814640253479958981706405015695184`99.11\
75127118138*^11*I)*z^68 - (1.574902813509923919294429618640270422821334448225\
64872845033848810885795537979560076883632941179672959363313314068366560854328\
1`100.*^11*I)*z^(137/2) + (1.704462035410373619948293626063045267117454146893\
54095989268100810351126343300665902615601615926159187187301438655635182879174\
19`100.14843170496336*^12 - 1.67350809468368545851648168407895234477239353771\
18277551212563494531430344831652790202774901812344090998094955204627007041629\
48`99.14047218997553*^11*I)*z^69 + 
 (2.2983323774326404893541843872379650269128497880596207600077052389663968609\
07057478116687883923936253755221029957179359082551094`100.*^11*I)*z^(139/2) - 
 (2.4779314109060500530922637513449652218128497991284593074589247202636473444\
465213785510221217313261160130692826601895071404555883`100.14821508235332*^12 \
- 2.5569311492612648228873525378051963095491318237163152424153953723797058739\
59292352422215403486333919297758890204603189155612568`99.16184483530301*^11*
    I)*z^70 - (3.353374969510520752452060853121785990573096435306622604311062\
964885812739691794402026518631659370512450209601848269312535663516`100.*^11*
   I)*z^(141/2) + (3.60200353701903791061217820218198706972275660976268609146\
85468226598335233315994580433154288374841368436241344042044578936205342`100.1\
4799224792576*^12 - 3.8937375252689650894200803671469738279019750027044038938\
5162417909521544434188475685907644555542942731353870196497174955964789`99.181\
81478559838*^11*I)*z^71 + (4.891758514965909770355839897392363436541702584940\
59730094977960951131246837461419697740784351701801116902512728877780302062891\
5`100.*^11*I)*z^(143/2) - (5.235440275429380244473594123160762405541898643985\
37844309860157862283201179975019021899279454463896776506102625397228729151981\
39`100.14776364875623*^12 - 5.91188566469349710786869833206825520978054058382\
76260075067540640036972383032601613215044916819310596628012188754531887755343\
62`99.20053646537563*^11*I)*z^72 - 
 (7.1345193489532347585300425596940758152288188580803076203283856191383841524\
81218974016431821677522670323359656256635174299627303`100.*^11*I)*z^(145/2) + 
 (7.6088279908593470004166613884557290085597258445832754051863556215392321255\
524043452192186376883830240017204965344600774364831612`100.14752970149704*^12 \
- 8.9521776236120369607604270156473662793244318917671436485803163864305518296\
43217577348614577024072014734283268899806229184010116`99.2181406257837*^11*I)*
  z^73 + (1.04036152764098074741410643916399447482165817964764159434882384120\
00232120362486545129500023193091714926452338966527035383301659`100.*^12*I)*
  z^(147/2) - (1.105704342684468645567735052636313803737392748298371060689345\
49935494034657724240305686401919877393100384929318424432584655943803`100.1472\
9079477763*^13 - 1.3523438995077221406466559981397471675838208921986813028774\
607434787098674740371663317573049222837080180887710986982907792659061`99.2347\
3892571884*^12*I)*z^74 - (1.5167938870634747161767928506508405484569636776777\
44697289459282443365968271000643069837037432946339492890548516323299995993021\
6`100.*^12*I)*z^(149/2) + (1.606638310598980299901401176670901901701395875449\
01505047995825373238899475117004222138944617738995328139041676170210110225819\
25`100.14704729138101*^13 - 2.03844165086208593399337443628325469314671724148\
12659294815241997672761793257789760510641752747197830497317745194527779107490\
451`99.25042745734865*^12*I)*z^75 + 
 (2.2110282630153243909636896442607800766964577255428328715103024469485226264\
461617827353720090768571342928459792577190855269130798`100.*^12*I)*
  z^(151/2) - (2.334297433265860320710721416228053286684330624925466768106747\
01563265581229808035687419010276214849274517962839629508665891212119`100.1467\
9953022082*^13 - 3.0665225117111176814017040193537800055991260965536162666272\
26945109349943391089892182948091644773506370034464359310624778912457`99.26528\
949496809*^12*I)*z^76 - (3.22247850966302522964583959682517278595009596714030\
7885914627027957622772036779865303462450623254090491210679239374669332442828`\
100.*^12*I)*z^(153/2) + (3.39120707804066651426324200853089115509608737417655\
40923750913643924364566934165273561559335031269389287885152527352486069556098\
6`100.14654782814065*^13 - 4.604729738711745156072176925186952485234397440730\
30157790434387738286997377450197855183123918135223871953146`99.27939766375408\
*^12*I)*z^77 + (4.69587163166173985531875884317375326930123709116378416705521\
33318396799221442933314244678248745566759785164990928508363021561968`100.*^12*
   I)*z^(155/2) - (4.92621659600224826424147944149419942834508079574973470815\
31976865338795405057267046230699551476265229367805785`100.1462924815538*^13 - 
   6.902981202087976107207998363056263491936099621364386578068715586844621877\
249511677359927620895125717229318339`99.29281566929856*^12*I)*z^78 - 
 (6.8418755260958413827802263309490185989587347522428234150542810123589464077\
183122064446138635702427632508853677275129081763158338`100.*^12*I)*
  z^(157/2) + (7.155413965594052236431980850827810811958453671801878053501604\
7911574776896654123230192406657297836477924712941`100.1460337679402*^13 - 
   1.033238753404285902065240272805745121362648041087332985579606910390865532\
4581932789000201737370944787171447004`99.30559969044225*^13*I)*z^79 + 
 (9.9671062030336013564195288926138502843370765763438815447710632741787739520\
94969884748386611497295509410372666193721326545853262`100.*^12*I)*z^(159/2) - 
 (1.0392476462467870484671429937462342205201662302468819866444041009677196739\
1797981102567381765728108927907846278`100.14577194721502*^14 - 
   1.544353132778899099158748672259304096025299024957326920197891010611633832\
5689711095810100096891223282947656457`99.31779951106324*^13*I)*z^80 - 
 (1.4517774861742356455219162722260552514898331961856835071404397052466026413\
44186599529136459504886349483225192277707914233616148`100.*^13*I)*z^(161/2) + 
 (1.5092711805842450085929607440755824172454209467613350403755263185763121537\
2123550567407107553931050397934174613`100.14550726298162*^14 - 
   2.305257606378550933601423582734934335202717863010077425300142063248609659\
296798881862730091878047758140136801`99.32945944736191*^13*I)*z^81 + 
 (2.1143168489201407206716056419565608962648272470812397174074486066692681931\
9170865043657842677100665430842483682167428598454490212`100.*^13*I)*
  z^(163/2) - (2.191696127871823040281260165992234068195662984671701706042449\
75225366843890198625335643303756145207945646278112`100.14523994368051*^14 - 
   3.436841549317795614366187001418584601800792773153576193275560671238283918\
16485587272587815959844950524681751`99.34061911339886*^13*I)*z^82 - 
 (3.0787967449266874177951269721383565340595600848446872320164933528381413072\
79100476703729305367887609994261477714297064901843134`100.*^13*I)*z^(165/2) + 
 (3.1824316691685058672361294143057623772036079254541055008290239703078521655\
1952333976279586478887110466078865018`100.14497020364385*^14 - 
   5.118031346573500933435801502069894268305665215473125500607931188917717093\
4677790452526236693513261365431039563`99.35131405756655*^13*I)*z^83 + 
 (4.4826486908061657513086736937547271138669672449018870627613794203458947581\
742587887169746091581761073820869354`100.*^13*I)*z^(167/2) - 
 (4.6206635341378694921887904641277467145774169988059592452458304714618592229\
7707154720663731655617806279423910036`100.1446982440652*^14 - 
   7.613465717953677294870467815166814525406301521163373480704973615209043908\
907766481951780071601065511736965529`99.36157629522693*^13*I)*z^84 - 
 (6.5257862690380023373622378010333381116584762087167363634402930661510443497\
958788234996690326593526115582622651`100.*^13*I)*z^(169/2) + 
 (6.7083684702683424026908439908043185325840602345641520565790248902883607980\
7973057480945586962928332995656169972`100.14442425389176*^14 - 
   1.131429276848156918097417169344888967214434441497756312615771590652514609\
82087753191704567321747233472599350853`99.37143475717583*^14*I)*z^85 + 
 (9.4989824111781319743708073601344914232294342649809218935506978988197168282\
499543543320036337775720637483715714`100.*^13*I)*z^(171/2) - 
 (9.7386228308211214838345018083546986368260448025623018557036498800599848861\
218068302666602976760081029549636692`100.14414841064676*^14 - 
   1.679827957645529939304769215303859397522592158384001468278945457145916360\
55334721281823163286260699760727564005`99.38091566938684*^14*I)*z^86 - 
 (1.3825122339108250241462448605598659864814958384135564344563379900936147642\
7155807633514873682260402679838284564`100.*^14*I)*z^(173/2) + 
 (1.4136666028990281864297822459113073103768994107247142297872535616033618062\
8447204756298777116093837338560236238`100.14387088118806*^15 - 
   2.491833345589981789090995344945304603176520793590064433172705052043654275\
66873583649678351577440500229051677642`99.39004287627773*^14*I)*z^87 + 
 (2.0119169080813863063232565665085809900974439360175184877858408777551282495\
3084523487530207342945384394006098158`100.*^14*I)*z^(175/2) - 
 (2.0519462507090292320802290529823593661425182815918491498580265237944929153\
73431614313802782813453220624449496297`100.14359182240875*^15 - 
   3.693280350258951820322334799237529944731768577193432621036502911017145790\
74050350520670900034299555751014318357`99.39883811727306*^14*I)*z^88 - 
 (2.9275322355013727873015391492903443897234169763451442133366288140002431462\
9828501428470802654049022293834075007`100.*^14*I)*z^(177/2) + 
 (2.9782090924183431918677070456230698598481800150299998753956064741221410708\
83319280671478564416340324449979737387`100.14331138188507*^15 - 
   5.469719658109822964511509524836414064080289140173209862820935657012829875\
17055121246153104844833797385581373764`99.40732126451964*^14*I)*z^89 + 
 (4.2593692150153987627490859864047512735520766582612890853623532989844043627\
1656812513675980667508637897958809015`100.*^14*I)*z^(179/2) - 
 (4.3223037201996175145605783529506717647893296367027340143489240846239731190\
49408699487241365396397452063466730793`100.14302969847574*^15 - 
   8.094613375865103398035439779315582578059675977181109153126238448604475567\
02004639896980716017503720565382766085`99.4155105281127*^14*I)*z^90 - 
 (6.1964386744113917048245400773412336849133982306963024448532435335657698757\
7188889085419370716135544006142610066`100.*^14*I)*z^(181/2) + 
 (6.2725901762833592599350351650192253561225892324792673070222851508721110557\
27866262828203752138755172928000570808`100.14274690287749*^15 - 
   1.197078538353139404270537243529178031319607362802961380545400158720057074\
8919032171090110422866186454307384111`99.42342263401027*^15*I)*z^91 + 
 (9.0135017091924549615797250240873434087682515793128074856941709214081163959\
8961906968372580344793366234125204626`100.*^14*I)*z^(183/2) - 
 (9.1022908621115741727403605091434646850710443920037042071921569147511855478\
44786517916119649686945276605631255578`100.14246311814001*^15 - 
   1.769133351854959435902555040198657971085727835416795639769019552844408808\
58807877541828531895791393749594064056`99.43107297887552*^15*I)*z^92 - 
 (1.3109938645835712309078148951897591859219839375258535253366735658982299541\
77145182494932151584222136469816972121`100.*^15*I)*z^(185/2) + 
 (1.3207702340470181313137522861739794502048242476542030358169208418779225584\
602460988203363088883979522873033385771`100.142178460144*^16 - 
   2.612910763823257823270450496944807481024578296624954873353505859128270670\
679658043265662037273948852415492934314`99.4384757653403*^15*I)*z^93 + 
 (1.9066222242725328809180969542748262532524242642167043193530293269063641492\
52775135843226775362235538078681164298`100.*^15*I)*z^(187/2) - 
 (1.9163604089792402716889274850383228610661682872919956664543511571099419058\
594244635505980750033023707999571681276`100.14189303804507*^16 - 
   3.856810248578243299168640354742702363020049017427851603382152034894699907\
78904214592146794003314161438753192257`99.44564412058027*^15*I)*z^94 - 
 (2.7725962283084957934123227835479303726537577754197222703382994285132828135\
72342768450170112272064030546975451981`100.*^15*I)*z^(189/2) + 
 (2.7803599757240015779909773856866042312414595085160567795572635378608121930\
443370477936242867170704619222046410014`100.1416069546867*^16 - 
   5.689633263332789440499787291229718626016267115114826800542128737990546257\
954045850020121759004723665376707073399`99.45259020060809*^15*I)*z^95 + 
 (4.0315091871538143008960212338709405024506767629550994609296905997798574039\
66825963780319733108513340223193180351`100.*^15*I)*z^(191/2) - 
 (4.0336604451328641138871694214280151597328759357905939356032290858598106954\
217426522086144609212775692077746640571`100.1413203069843*^16 - 
   8.388886367818994947265506329520242055616385416209997914249024425731805002\
247276881141561469717006333197211461526`99.45932528229518*^15*I)*z^96 - 
 (5.8614997363392461285959894259815496417070200572551675068076974281688887762\
66684326589113363490282622151302310797`100.*^15*I)*z^(193/2) + 
 (5.8515732672627739333562059836942241671347624242641142570616340990960905803\
070934179891134310497384001690838266904`100.14103318628294*^16 - 
   1.236230077308319910339260488266927099750019847118559746989686786322520478\
3476855588904504438652609560897760368966`99.46585984481099*^16*I)*z^97 + 
 (8.5213989467669807119427968592902990024307689148918580946827119356290386154\
55904364878045935972877417952179059801`100.*^15*I)*z^(195/2) - 
 (8.4883147776964855419780506080934830508470046248463134787385794221338321298\
071599025256150033129260348221987046306`100.14074567869073*^16 - 
   1.820872091912455293826096516117562712450341835629347352002879104866950826\
757841071195860741789595845473221980465`99.47220364190343*^16*I)*z^98 - 
 (1.2387254023519314798691132943947533262590603844565442231011681456755153452\
179773462333780369592237419505273645371`100.*^16*I)*z^(197/2) + 
 (1.2312502288858689540911440860557627247877737397095551202385035353369167096\
4354539312529283640497329060577312252407`100.14045786538979*^17 - 
   2.680737101745954962505421294191683178144868901080078360124856113591933329\
4479407860136592119996105220202633377139`99.478365766226*^16*I)*z^99 + 
 (1.8005371876578421104027138875541982659115330116535218926847521976056106864\
363212919614591841727521029882981518464`100.*^16*I)*z^(199/2) - 
 (1.7858610927527629056032832142369420466961759197623711349362655985388348193\
1881272929275181892194487493884303551701`100.14016982292634*^17 - 
   3.944868760762629106013981408663221312489675412544985067651241655720400431\
6875369853461657446670152173207179388793`99.4843547067366*^16*I)*z^100 + 
 ((-0.16211327640399223067373901488165270599978851356265649935394086854683913\
35226983017378317642845154141559490845217949`100.0505037554989 + 
    0.12399019091444848588045456839350673951160609117821468778309760300504748\
30848093475174694816160588006054058291149167`99.93407250098844*I) + 
   (0.18467076768952797874384479887095429189090804840024292409319011281961250\
18318858645999177523137087104866255965767689`99.96783944911688 - 
     0.2121117908857886597740633509303204579502118488370172694575133994264919\
442772274195030995774789005910356764005215896`100.02800610531254*I)*z - 
   (0.25671883053840717998551978816005817169602678578149058587457749255766780\
89399672398509744076980950417338728257932182`99.8977911662683 - 
     0.3809653968610230821751020388251384529859950547027065127978434163759996\
885407144349504391550100556674851364370015241`100.06921897100922*I)*z^2 + 
   (0.33527588118047417288529719527984438176323767413669294957521637310926592\
97994854009866804370713569102855536118283293`99.82232043333879 - 
     0.6301969817883405952974350335614353659040183662344368829347664953330856\
937648998909792067490787936537280990004079727`100.09639443960009*I)*z^3 - 
   (0.43013801551735773002359622724606692515714633521600201952429864455304554\
97694519065185899652367372784916316922605994`99.74664365990009 - 
     1.0016833259592932875507384743622170619375527358886512382181932205697512\
250534231648831683243258275407494716803547336`100.11376627734424*I)*z^4 + 
   (0.54556670918585324449570240533867619333340070145874454422345375849983506\
46552711420896496766895501491218197341018081`99.67111238740415 - 
     1.5522358240889025847062826333720141286635112485583098705363128191535026\
651773445314416429988697111073060374430122348`100.12522222817093*I)*z^5 - 
   (0.68586608349843900687367205512645300597058883991875023971129088876347341\
29139742361011058865111244468681139662782381`99.5954889833477 - 
     2.3644022310102070816770372758041665265768000341752128782014518732544083\
371628253667475633556373899761200217046001881`100.13297101655868*I)*z^6 + 
   (0.85626389800618095106181417277471632363481851718078739347178370211965769\
44879437898989814249056822896811022761399808`99.51961844675832 - 
     3.5586285537652482137235065846323808901437933008798866594737098924608683\
676905858960969658576343555270809151126594007`100.13829347230164*I)*z^7 - 
   (1.06303786008750933895700533861061846220187010835450782725300802651702296\
00387226760651555988906478589298119431319519`99.44339146855587 - 
     5.3105689683447559521943770219031569636554979469486915406179921529913384\
16228268920356369308007792854116013944213935`100.14198378975472*I)*z^8 + 
   (1.31370706664988720696248145882333365830404158228449080396604272948111924\
0586916560214433770196313521785000930434888`99.36672750258167 - 
     7.8763990036446583402098848943844963385204607399027637993560503297566517\
735216970239891766842905356357703600695739769`100.14455667509067*I)*z^9 - 
   (1.61728124861307577241646922409457437072075715293180050725791719823804534\
67775544552977508100960245489251854283367812`99.28957045171113 - 
     11.629761814101081722030344288468944546212188194636664034812331815638072\
0183560724880109241609098558519756374735096307`100.14635572066825*I)*z^10 + 
   (1.98455674487623234959185516557653894543501053168487300943611794266281970\
68549639485429623239418587350632565680623972`99.21188456089703 - 
     17.115674181982315745131292293390014881309591297479042642762179682246996\
0571774072861925858710754226817595380393692998`100.14761505015497*I)*z^11 - 
   (2.42846834639812849950372748968594385632171770736425855189657529409682839\
42922621261528997018196006519059215226377317`99.13365062789018 - 
     25.129176272922166883741673330198580921148198112238230920770299847002695\
8225637782666581103434958830822455661932998863`100.14849643358689*I)*z^12 + 
   (2.96450862855587369464431395941319430688039909768774302631000573374813588\
60562972633262021906736552191990680544189251`99.05486275435142 - 
     36.830077134174963912616623905960211203332508731019301307460682482371643\
2093013694090090358955641953548476475169098764`100.14911266401266*I)*z^13 - 
   (3.61122794065332669077209166712198873264696493189809696343354274767540144\
14339212756026971024611956609006429991735434`98.97552557107186 - 
     53.910349501413158051398382673661875696878246743011298541304057443173245\
2327993438090603936252389106241486431070752698`100.14954281649253*I)*z^14 + 
   (4.39083061356481459222220426349351901315133592490480483298536062824088916\
75163065961367586204525354098375610108469727`98.89565186462832 - 
     78.838309659900545755432766803408168130315522432228139483247212017407551\
1180176723637100741514942962585277890582358014`100.14984248528982*I)*z^15 - 
   (5.32988587687949520766401627142252811932499993526825701377036282079038922\
8340228072966877612597019887614943311091698`98.81526055298141 - 
     115.21476813823763486917292344378469568775616427875065408600084867761994\
89387210837311579638114229165241274295736159496`100.15005079311632*I)*z^16 + 
   (6.46017546777813877535548549206992884402699218214811000926354461378766578\
92581960141803864838498610134284005881352286`98.73437497093182 - 
     168.29243853527465289338903355241911644139339380118213571689058562658750\
61989935792462171987717187664400196314399679955`100.1501952600482*I)*z^17 - 
   (7.81970407292919620384425410162784237429218634938951596301260961440897536\
91417276577245655459777457138831814286295951`98.65302143420374 - 
     245.73335056213475788658174789026756874150368956188684927613867154921621\
99118008979908605225161142868680237609460153015`100.15029521844929*I)*z^18 + 
   (9.45390369599960936066547904674718825664106384008507130669120123680110755\
69460030947553992074865083630823863292265762`98.57122805477283 - 
     358.71318608579244916814372366959568742377560915471390836338833591971329\
18253683320338789643124491257556487937850823953`100.15036422218648*I)*z^19 - 
   (11.4170689336882045002312516321133102869302675790131258689376395798028958\
215901955923986853689054389597155552010773374`98.4890237814891 - 
     523.53122945118474779269164210062500837391717415401421083576118189800809\
18456055324744677531578797658203647563641098186`100.15041175138262*I)*z^20 + 
   (13.7740671477721341679844776839977880951158138751871930475696174639417137\
592187835826290788589049721391988128354331596`98.40643764041623 - 
     763.95710639530581633718083369855019851871987748136959462423546027800459\
92142271483132803526827807088343359636730954758`100.15044441969717*I)*z^21 - 
   (16.6023758482111927934117510098566828649099708253606727251182161908892241\
390604194206974009035150909384899278168087789`98.32349814952775 - 
     1114.6510268978822676867429139734498612484323328626241627920712814503077\
68844053082568701460691378128789495928639641925`100.15046682870367*I)*z^22 + 
   (19.9945095009973443601539502926995871064966816754591344981808186015505778\
70110573792744323196036548874643276918907586`98.2402328829681 - 
     1626.1479018111217626127702188100440888161839537987933615471859749540714\
911744568053025584145455968414587554579112064013`100.15048217145808*I)*z^23 - 
   (24.0609097389430692377567631026875661289786357147975120303085307370564521\
517461218786072038897442774543223412821854597`98.15666816119143 - 
     2372.1193739232206361773392814128679139606267362551825269460371454463144\
299528675454001225955028619426206248999480419267`100.15049265784158*I)*z^24 + 
   (28.9333869340542758867962671785901070607713325512720750642435766303220133\
929306387720384841898352729460173758797811363`98.07282884492768 - 
     3459.9533517788431141449466106013842971290802041879308883520065565017163\
223562525897234162934321658238718937447771989083`100.15049981344744*I)*z^25 - 
   (34.7692177022056672463516184799324874580114858739222612144979727103249824\
21539599294297041672324027134103492829674849`97.98873821297207 - 
     5046.1643988209028229552177872586585668880350138065593273693693902230473\
684716309950030891883962650932876351733068971137`100.15050468896219*I)*z^26 + 
   (41.7560226480125200584522042098617493786158511014231088409399725004098597\
014649680417284067672232285850978892617449552`97.90441790609995 - 
     7358.8377023161681743633643154538045610234730976736302881995821174341320\
88946086924368490100788106801156815712289037585`100.15050800638411*I)*z^27 - 
   (50.1175721058692678144339874968686188714209509893250411426174063124550218\
15713701581091824341764935735071287534569306`97.81988792180796 - 
     10730.312320559142533810704939974695433353461528487549513814943880295392\
4690276066550186957244765066538059219707291920354`100.15051026081545*I)*
    z^28 + (60.12069548741956819999851771716647559349205105304957353447398154\
53792580477971173056091169464182920964456150159721973`97.73516664694777 - 
     15644.768462394580302362085662306949103225663288560164847399881944835392\
983888935617022346749501339783482443257467643317`100.15051179111362*I)*z^29 - 
   (72.0835029314880533614402044374358288511690035556511864854678383927804357\
051489150750455290994934554917287975072052997`97.65027091754565 - 
     22807.505825816461668354016519835466632355229595397435780109329899556529\
1650919511996832909460116475107070773967576257584`100.15051282878818*I)*
    z^30 + (86.38516724914528696113006831561650492983402518675900727131226074\
428106742061767989447171475554686892172822692653627`97.56521609712595 - 
     33245.786612657599049084421497642590085877650681928232077818992359268091\
5195794786894861005731705148770919673340855156445`100.15051353175093*I)*
    z^31 - (103.4775608263711635328154708873082758832960963614827002357000350\
070027536848671783011280927625338620621186781406325117`97.48001616664274 - 
     48455.605389592740197681480836303643209795623411505650984967564470482808\
2491027511543093603661623028101564728275459926227`100.15051400755281*I)*
    z^32 + (123.8990975689388214025137782180088743341563172101668443609534643\
981578804088902944042926569729305435432651108305559874`97.3946838206607 - 
     70615.274528882088283092316155194778486100329253027867014262091694625200\
0695010282918154690061735500442290498284629321721`100.1505143293455*I)*z^33 - 
   (148.291195785200588908777913764134432047196320386520452414510564217830527\
7868502772881102693723136610453072653112989991`97.30923056571723 - 
     102896.20283538851937289246008246287784474688542127361467790225190401676\
41557065081789771325455874366445529730360120748556`100.15051454682228*I)*
    z^34 + (177.4178560441895984869915887609458880533793862865213424949118024\
808747774541898748651084514608790789114754658433261239`97.2236668178627 - 
     149915.03920633973223611400002528436216713735050439712261524632221813115\
16261154130937587863482350507903044991222907834372`100.15051469370269*I)*
    z^35 - (212.1889408226576514659558007248730353573863574079741459249299371\
858812669009726704013074914292425539356213830470433954`97.13800199723632 - 
     218391.40412528423389723184031660204908275365200395804298408218165015281\
18961094638866644950694845077541289561702931625521`100.15051479284395*I)*
    z^36 + (253.6878528985377234287944760073643067492780396898033980012898781\
834411760411390753631736680152580116183599543971206806`97.05224461821672 - 
     318104.57434337956151344237186454019715465563034204682026411799075855271\
82866353954067012859888549454039289157402833689357`100.15051485972562*I)*
    z^37 - (303.2044402022761012368325925489276605832712845657412831903553107\
412090374848709946454221891010127224770403824153366838`96.96640237422017 - 
     463284.83833972312520069954051534329097099326895300509715062838527025469\
76661323083648478608834380028678581444279950309394`100.15051490482209*I)*
    z^38 + (362.2741100478770102467412632466662762841716709754766509763614278\
192044073836993396932961709885723088015214844955032527`96.88048221662432 - 
     674636.78369262116749586442435984093754863815072750313683646931395911083\
25301386643978811351440720526486370304341429957588`100.15051493521548*I)*
    z^39 - (432.7243198948733027978103241050583714622652334122788786065343404\
950040955365359441113125982991014382802918182776760717`96.79449042760054 - 
     982281.20001081443024907678070352925053262606181624067754749689123870415\
67729552998321925150433232054691589168952272678789`100.15051495569095*I)*
    z^40 + (516.7298304525733232127855901989868718910487505283736110824168201\
509104019956398165078940573465128619091607717737360287`96.70843268685915 - 
     1.4300321994529186838844213369829160180813816237696523361928987549488365\
037670093269676904214929177996740024086799525310434`100.1505149694796*^6*I)*
    z^41 - (616.8783664476590212365611314012280091150841482723569778535412283\
238317811534059297462989944711489536825196882055803051`96.62231413246852 - 
     2.0816148927715343451444784329207957244469903751627386498504462708254979\
547996681007123304389748381943637842588590678552207`100.1505149787619*^6*I)*
    z^42 + (736.2486383484018289148165759374423235182858838532078291123600659\
966989360823697491104304996032613197914957155286614947`96.53613941601469 - 
     3.0297031160075361989058206419641777071111888125627159260206360577033505\
236665895363550072443698116118745426183343688000587`100.15051498500858*^6*I)*
    z^43 - (878.5030438020552572553522724030365165185901325348311119972894634\
219991363953231340019289097582598179832167717046927786`96.44991275243655 - 
     4.4090549080460582537719732255331104793687342607016947783326727483461365\
101642529107242573511771924486773759239098270859752`100.15051498921115*^6*I)*
    z^44 + (1047.997801203562560727198352540521058409447783120062338056137180\
9704469100485879636904884919095590529796184083227600297`96.3636379649073 - 
     6.4156017708166940390004015991549221330569459411471072954970202946229706\
224457986379443785534841327537841357102889432486559`100.1505149920377*^6*I)*
    z^45 - (1249.913782370816277468086254216306683894031653531246507634685795\
1240361650139782268793313253336004255538327291373241898`96.2773185251518 - 
     9.3341876114329062773227127752355038020582085919112732241363509468642366\
938282659051549086402222304078653250622947808416586`100.1505149939383*^6*I)*
    z^46 + (1490.411921810808133702883580583827580997209619014768249191785822\
2684755900210959008022787356422903666393148367540674533`96.19095758958834 - 
     1.3578872842694001861394731117829518636294875965317059811053375097885226\
3802385577185391481940794531328837193732515705091201`100.15051499521597*^7*I)*
    z^47 - (1776.817804375442587957759917034973181755353038288171142283957435\
6881110951743337452488710876097914318728075799480855323`96.10455803167464 - 
     1.9751489933275324295991251150738108523932131278607099147106302585747330\
2673511492375994339612940321967308518045156845732181`100.15051499607472*^7*I)*
    z^48 + (2117.840892394361639988526922119664901474822856054919342270475765\
2916804156367217642333516640473741232185847393676170389`96.01812247081985 - 
     2.8726707705883893336619849324123820124268012708659508542980747391919634\
6923534053806900020969316657189023957048955412202007`100.15051499665175*^7*I)*
    z^49 - (2523.834872733779411672783632499475832780833471682064468681698986\
5493369844444123670261804425184522366496713907357069185`95.93165329820313 - 
     4.1775594185593224473370964537176371766154228373082730868778929115398871\
516040446490076813843619354283845729505794970535892`100.15051499703942*^7*I)*
    z^50 + (3007.106813422550724239037386270958428398667254114537255604897604\
7047682220921561133484619864336245498385972698159235961`95.84515269981505 - 
     6.0745086124579441979897598855763425249170349335958935808200917287505812\
3495780159752034483226869392338594013193326503420945`100.15051499729985*^7*I)*
    z^51 - (3582.284253788797931092830666825804195321304821387841137435294603\
6592165856442212405987985617152958429770543638421879611`95.75862267701204 - 
     8.8318638317299351909888129214849617407790587279810273699836475515573644\
4809013357331245201801913780143730471232380463530193`100.15051499747473*^7*I)*
    z^52 + (4266.751053286459429040275710226960716744586894024690933489284003\
528409775823780809267634371351053901402751989730762627`95.67206506484982 - 
     1.2839474145880059808710757324672206387018843401386142006549589801218433\
72189249534287348014054801121188775989042369329300207`100.15051499759218*^8*
      I)*z^53 - (5081.1648419421346306538676016628414078743814589287003759311\
64322218424152073723117478790302965810362287507478427788643`95.58548154843604 \
- 1.8663656537641513401939686620734596520805124225296231657818409664683401671\
72415700883770466906183484706776134288507355506298`100.15051499767104*^8*I)*
    z^54 + (6050.071308392988537620634893018416607975264371080839577969569076\
0488543977851914725314614406165019443194237256329965502`95.4988736775195 - 
     2.7127002889159047456110889499683845935327946937074142113332857541434838\
1328121315590534641566040348661466295884440281652684`100.15051499772397*^8*I)*
    z^55 - (7202.633399486038284197141422209607903919554888578459461232005496\
6877288123607740361043165043282488824499902987566037246`95.41224287951104 - 
     3.9424248972074205430263395906774187593562861131169163121656934160417431\
57499455453774023863488260514069182520630615808268649`100.1505149977595*^8*I)*
    z^56 + (8573.496870949742388457520133337472668747663511139173954308205469\
9746452917031095646237231593235887015342048535883791866`95.32559047111074 - 
     5.7290487838460841422638727513305740437152895189232358284656317763615180\
26826294993733084365467240440384275190461833776472331`100.15051499778336*^8*
      I)*z^57 - (10203.817619613850058235734982243503914528858320578070536182\
236194403437310280133535329095786841167978173600602574762697`95.23891766869724 \
- 8.3245356331477638153879764340021043770493096030722906541445006176709127267\
92289430122431277919466618084307152554089250851512`100.15051499779935*^8*I)*
    z^58 + (12142.48096005891997611992275283150761036367891392928127077259123\
2305523184450321496886723317905379169165171571559749961`95.1522255976183 - 
     1.2094748203043485241615855508621352537581649272395932987081257580790268\
898030505395258486808175823583725919014212629811345718`100.1505149978101*^9*
      I)*z^59 - (14447.548619925489870505405475739367595234705820588076762516\
6913629999099289748619698481075892709778217498844780612205544`95.065515300505\
82 - 1.7570894128889246037654231172810227287140958106590211467880197072678252\
605189468979700435489623492281772150668168219844088917`100.15051499781731*^9*
      I)*z^60 + (17187.975881367791953844979428715322598892964906707703031058\
177129179240796973982660026207374407862778991913564368389485`94.97878774472521 \
- 2.5524191168390595831207615340922159144614993020988450925995409527372783750\
17949506453857468202069296801354511612980786421581`100.15051499782213*^9*I)*
    z^61 - (20445.64918442967452194663713284513058131415596083871130682035493\
1598072458655986600198602428399845124159422470249108611`94.89204382905538 - 
     3.7074224332024816099357176789318565750425865871818650418908699649267609\
209779775865769920154971502899232714931787121543244407`100.15051499782538*^9*
      I)*z^62 + (24317.803860327965089933525125066012390394856111466125748113\
5932760122945726645347909558515002780679045580974024770253458`94.805284389686\
46 - 5.3846187531988846514943709977709130780791401932336713278247951937723606\
068103150769018331087981454161267035750724054012250258`100.15051499782756*^9*
      I)*z^63 - (28919.892749980224604825992888069591616423977417594479142099\
5456976634593492704008752254309420108168757426400311620623927`94.7185102056104 \
- 7.8199048772391468895899665507570465840543303604545639502097096529506240851\
140038794317852765250452677365458779922821743344197`100.150514997829*^9*I)*
    z^64 + (34388.98960701799769975908948479135679107189379249743991983228530\
40532374915543924258123650806316149593058308502898734317`94.63172200347215 - 
     1.1355660768823829918263397307593354624036811794789219001867055296999657\
1933580625949751747938127936388545058943866782622174321`100.15051499782999*^10\
*I)*z^65 - (40887.82676584172926997534382050199578108556598519149543073242110\
10212303414172749538910049524609902930719071382203145922`94.54492046194093 - 
     1.6488781530200439187475173844383507198871586084329408055319085149568090\
7234968732962783696765292599009594949404163517653411865`100.15051499783065*^10\
*I)*z^66 + (48609.58502529025578367509458904044121812525503306270874773064299\
2918760681163608703852928249397036546637104073404389069`94.45810621565386 - 
     2.3940361046143159558603735405053239055835356497960936701072106267077119\
5522093545949955411638014079710120070738144319244003001`100.1505149978311*^10*
      I)*z^67 - (57783.575591947710563769370464248071212015535566841094630376\
6622047868646549088942632954082014503208258320360364771934025`94.371279858778\
79 - 3.4756781293673998877444896135138096144324855110533106960704982090259798\
5381226042047333463367378596671281807668567361772237616`100.1505149978314*^10*
      I)*z^68 + (68681.979877574365437435898559961871844205681055699146138326\
5635728200661685145750840193923787958386070385823696530318305`94.284441948237\
47 - 5.0456352904051464477252549247171504962412735609451463052495723328785188\
10642943162178555860847559905466410866603342099046716`100.15051499783158*^10*
      I)*z^69 - (81627.843703305326850564808247071025861658848967092448197864\
8936226209707274410267547353227120964070200704055371446794537`94.197593006625\
01 - 7.3242020321020887892509277491176468384477168534962212938784127944016373\
0479941129304756165911255065417479035217716550021730044`100.1505149978317*^10*
      I)*z^70 + (97004.558918507594647045668266035564489062749188976507161974\
46567082728657395774628959291216703890312463824589729922004`94.11073352485822 \
- 1.0630987762712117316197224209174266524058704785579171251592478678592672838\
99464110671332596526000175193862474903164123624670085`100.15051499783182*^11*
      I)*z^71 - (115267.10864823474619824920313659885662867843787110796114704\
3060994723131789270524564629456147334023522637955230105630074`94.023863964581\
27 - 1.5429662716327385066719833203492463576564918614438973060178322407497766\
97117805930373549879722175025330204986389792130159520384`100.15051499783185*^\
11*I)*z^72 + (136955.40358842191595746665262968780415945434112176124940264257\
94108003258837654531546421959740034743821933525038054245933`93.93698476035374 \
- 2.2392851989166566550484203316178598478314408912920260398655014412425012080\
88190697501404921215169657015181893624193011252095802`100.1505149978319*^11*
      I)*z^73 - (162710.09745122524406054047443392279119518639290646353352619\
41873938160780017616222140078939775545202459696911317636111246`93.85009632164\
369 - 3.249624507577584448046424072163296369075378440038726145859669024438216\
780853891549943535825477530277415930324321983040589263502`100.15051499783193*^\
11*I)*z^74 + (193291.34157621411876620660347571209045058052635577162548555592\
32580367762930178163260879963481392298504856366711487836608`93.76319903464535 \
- 4.7155066708328055523500353187383996495652510938666495601527450047103163564\
95105001887989932028463427506230572098251741801083128`100.15051499783195*^11*
      I)*z^75 - (229601.02394190455986099637115875406985476727016870034419593\
3406943427425140101821402071328961326477930369769808172929309`93.6762932639394 \
- 6.8421966884601818481842537551205500413244241535555355240594581121081730969\
18930921758005142257693279744702488588855207863850731`100.15051499783195*^11*
      I)*z^76 + (272709.13879490774331421390861390804067136843126162680134150\
76833536720000182041796409739247506896606075420457876554163311`93.58937935401\
124 - 9.927395763324026904777307794138790197676925514384649916130942477714478\
808704602113244283122815645353852706423056496625239382965`100.15051499783196*^\
11*I)*z^77 - (323885.05277302170889294938647294297926322715468711406105162420\
26788697389503064586467879069290855203402913488892559552837`93.50245763064127 \
- 1.4402844539840741180644657001087211528794078487144073961831591856649102499\
911908612389528390196547290483090803089329449851641053`100.15051499783199*^12*
      I)*z^78 + (384634.57518356002142488468276743398478941528451202112495469\
02114659299592930664245490158426254325004065481936178277733059`93.41552840217\
994 - 2.089464113141662566578665483450934053428729669531281183356281162355185\
8706360264744077351214606865915348073769006750955663302426`100.15051499783199\
*^12*I)*z^79 - (456743.908095165452001332976672811534086480125650150916865114\
8560832400628045063113172377607423516165691790061088754428688`93.328591960718\
07 - 3.0310688452624925224291297310095461140445109070773139608135831804877763\
766895535717989126457555202725016270764857435868823769288`100.15051499783199*^\
12*I)*z^80 + (542331.75095010327797228788265270089270006963662596694479308964\
01818824798131684185337393703248743173212625565800114766183`93.24164858316287 \
- 4.3967466942536953529293248313616366916320724935926020321241869033970302198\
852168328209345696966924306719006493600576536479219498`100.15051499783199*^12*
      I)*z^81 - (643911.07023698725533909758424620838327378057609151499460490\
6463128546594420149279210840027194696001561857200870787196187`93.154698532228\
32 - 6.3773809071414101976806835259631626990290883650668309089575821962569219\
745684694812941711996293348905795191355159915230275976996`100.15051499783199*^\
12*I)*z^82 + (764462.32417055536965723185925674724218770797855714989441207127\
26392092613546280484540527975739901948471014381094269415934`93.06774205734764 \
- 9.2497293845190229244639578438639852753694675357210690434428437360709629732\
462123071497050778485975521356479773777704076337915439`100.15051499783199*^12*
      I)*z^83 - (907520.26334677947352253051718777883177997440926186753055938\
30592618579021272608016222020493458136005095111923882920742291`92.98077939551\
533 - 1.341503880194429157760813775526568701033993816463385352634408170262857\
14335603836323500706509142265424812142655467081455097924511`100.15051499783199\
*^13*I)*z^84 + (1.07727682050193259089917547416121884851050646545647211579798\
98129951412549682015950491972341105038837258176791281869754956`92.89381077206\
49*^6 - 1.9455013706343934805262759470349312680888714851997929819464838835418\
4188329057823650821094470402059101500833151066727470063234344`100.15051499783\
199*^13*I)*z^85 - (1.27870306708229017084129922700012674104888364029716816680\
97064209562275216519123824701269900454323954329190370096899804934`92.80683640\
138791*^6 - 2.821293727541037471673431855918188117640910594628250391876245410\
90634985857373662116021805492637370360106975788311673822042895299`100.1505149\
9783199*^13*I)*z^86 + (1.5176937646845462620202799598601652882819490830952363\
368803719037435800260371095424777921951574818601406985565132323526288`92.7198\
5648759983*^6 - 4.09112416153267198195112933685571100340362864700009546647435\
05539460063872261219938858615433986529864104142782`100.15051499783199*^13*I)*
    z^87 - (1.801238691374715044843121021883212376816595500534184786057266941\
481622979496097138384826669974950536561`92.63287122515689*^6 - 
     5.9321898286351660021369786267275314451870739815273528111383740803294359\
773386626340551257148214900469025785217`100.15051499783199*^13*I)*z^88 + 
   (2.13762569516857855172260988799314538778066927968110432591398710471054168\
1279340198075824032977332918941`92.54588079942852*^6 - 
     8.6013349401779183089919203804691733668998903168276411675506663872459713\
05440009194682482311069509220535643956`100.15051499783199*^13*I)*z^89 - 
   (2.53668134174375791023915329887581531404129930244826736930671493474670213\
2588618962261855183630561543984`92.45888538722892*^6 - 
     1.2470834768819036612615210121533382133045214095865157716123794377452876\
6000663958602242509791238289554610350773`100.15051499783199*^14*I)*z^90 + 
   (3.01005610702223810868977760464175392935031124762021442778278929610160138\
456984847219573795456217127629`92.3718851573111*^6 - 
     1.8080250004257130828003095934505732385036551403011128939800140203766258\
597424078918651572022102082977655102306`100.15051499783199*^14*I)*z^91 - 
   (3.57156234872041399712672760965764776295828922277164066727237027565174871\
7331185151518795143411971998775`92.28488027082663*^6 - 
     2.6211565669614080413549130852202440208910843408829181843849844387217414\
1113890028458041812025811659102713271949`100.15051499783199*^14*I)*z^92 + 
   (4.23757481114702426859510036813190936085270784114720018029608489396784438\
0977405533829690169281373597574`92.19787088175393*^6 - 
     3.7998066152529374964512033147007688530814105112116050993854739800999514\
1965410542070074397162685266053203411058`100.15051499783199*^14*I)*z^93 - 
   (5.02750521805482320901067113510260092199597982724184068347800357151686846\
0452564363579001699761114192458`92.11085713729746*^6 - 
     5.5082087471699529346694048171734090134104384443882291597326087591159136\
5509632784099286912013535661278144555834`100.15051499783199*^14*I)*z^94 + 
   (5.96436464086558396107189371818051958567552164989427256199544731036901054\
9752795886457072159831639920172`92.02383917826008*^6 - 
     7.9843580914914655507495267529722179500830518925548430475438759754336851\
3588981688923668267596744988430001078188`100.15051499783199*^14*I)*z^95 - 
   (7.07542985524173545194952578847031025588843391697847721469429019501418742\
765069217332080142199350924614`91.93681713939107*^6 - 
     1.1573126181027985130310069336978682138941261330042913553162414006855116\
80407621475543692733870616371984297113059`100.15051499783199*^15*I)*z^96 + 
   (8.39303289017698099166766225863125939560683530161550200768459466462705883\
6365727353578743971661413044752`91.84979114971112*^6 - 
     1.6774236935842214065795079426262882966462105968422689493652021589123182\
93557424323011693127116285424040631875685`100.15051499783199*^15*I)*z^97 - 
   (9.95549651625091897655335486241581651816962982492301364931030962197235373\
9250687124371588502152488911398`91.76276133281661*^6 - 
     2.4311770630575700439966687012166280406989321051417523761484531401132303\
41199925805469010269961093689343741024184`100.15051499783199*^15*I)*z^98 + 
   (1.18082426149396191473341270447400016701226311343299024689441494446964596\
68062888122790978987968751476394`91.67572780716422*^7 - 
     3.5234852545439113345373459644115731136838820712896923626014077585860307\
83149528549602011548972901805327375618372`100.15051499783199*^15*I)*z^99 - 
   (1.40051053390676917354266566551821673310353416394873216377102727407312368\
72718225362852931133795078813217`91.58869068633783*^7 - 
     5.1063513198533563927166012700668316950592804492233488279193417568267592\
4069027739045680708448243163810244235654`100.15051499783199*^15*I)*z^100)/
  \[Epsilon]^2 + ((-0.4012079000167335520236068499568605966083160847818034133\
579479630093349365117114693209283975113147623419635789942821`99.60135159736674 \
- 1.3629762255399762041543874248176078821826775027926925076849755108990259483\
986631723223146823857115269934637457732618`100.13247040190456*I) + 
   (1.09192974549832746844024225047846937820769118949573587150262687480844075\
09439455603131065636730624016074484997477702`99.93478113610726 + 
     1.4239728457042166763058912686346773570202371329224255614735789733479264\
886257664840789399888480648051340387979637772`100.05008814689224*I)*z - 
   (2.26335197968335148387900896952435970354891934936444814892589263188403228\
9786228598436319363798471974457312568503111`100.04391599174342 + 
     1.8018850468022385935370326526210086640283026642231065382225848206792314\
528517417468276413905392575923992459745664039`99.94489097552801*I)*z^2 + 
   (4.01198378631620399598937671062547781510238378115713959633846077559413096\
2229353483456030751318915551783929402350364`100.10003964939544 + 
     2.0523338025929138177121820870023006079877506578397093938447307804198612\
444187660954703390908885507571611274895812501`99.8089284783355*I)*z^3 - 
   (6.58656441443153829605207259884473001853595348020148698114250755311060448\
06515073325438039120728343373537004902524713`100.12844880049664 + 
     2.1541307276019149183623382729948342859063524338031189374136154531661130\
894802029613253204042930182615139787114225977`99.64306191282358*I)*z^4 + 
   (10.3578147508115027578032237480895791170517375711878251636589111491553324\
435170853213232207157221376965408477603898358`100.1427289337856 + 
     1.9790402717819440428119906799754033879019528315416273765889214085001964\
681825839896519352524718685276164793537778008`99.423915426196*I)*z^5 - 
   (15.8597641963788969309083863107653130782399349212361280141654731065029331\
223919267412868171842578824417453469317538481`100.14903534406875 + 
     1.3114141538011681072560754403692695435113509114506116773589369394144188\
514093226119266170488040573785760320413752958`99.06647848474674*I)*z^6 + 
   (23.8594713637115184527466902649327009052774791087341474330391393391309994\
226358227292936516373090014064826322595501725`100.15050147812538 - 
     0.1882669351384062838693233178251373003880622126619433026677321212450823\
442412786025173220814155627819880719496233879`98.04761471365491*I)*z^7 - 
   (35.4605753522966379587140649463566503951487861693652930243444915909426449\
33229318752584452123373389772727546043534447`100.14891603481394 - 
     3.0485112473549426023672290143879203034130571582690534011065148113502418\
942461950343916731566896787429479252847319848`99.08325805868151*I)*z^8 + 
   (52.2528866137022950058167222750505631942281916829289384871899506550301590\
078327518637173737003862831819019407815045179`100.14537892833832 - 
     8.0839137550557540482924179101757133176860248674115064162930869486783038\
81328879122745708604829598939120983036264393`99.33489031260564*I)*z^9 - 
   (76.5283712980020316567114961232310949109800932350342377101485627611821889\
765124571396859030636459858344289156814015731`100.14060144934471 - 
     16.540000263529791522671424662190867695432356672421139336587485700987482\
9528391775936855375535141549297884117107505565`99.47531449085116*I)*z^10 + 
   (111.593429406584274206220813885615125997225341537696593401026584916277005\
9748568339868878895704751926979415163264485096`100.13505967142014 - 
     30.309170641768815166058933783481876002617093143259041909670238790643653\
6868452987653808400059322088775843182279588359`99.56899510002707*I)*z^11 - 
   (162.220712133532494366097218267520392737339167827550738015144751827320929\
8615836964964800524468205050448714279990661998`100.12907938951365 - 
     52.252011789745041342092393169039816336650025108902421530954819120229862\
6847957562215246109979950962926761063827124023`99.63707610210108*I)*z^12 + 
   (235.303108955402322605968040231489121420908902921160483613985928789600739\
7457794738268609485730283827790253044631936696`100.12288627449698 - 
     86.674576976256020927384957486978023747408958720726167520880396278102337\
7143594399623774759863611044203296616299434989`99.68915033986002*I)*z^13 - 
   (340.800680308181886259739135745921014949677737488517759682244841874242946\
8656691526541385283581454433648320765563810183`100.11663710864391 - 
     140.03628857026682483290272298988384670279851512763095655085463709486807\
06342713683807272991669076173520793355709769915`99.73037724759745*I)*z^14 + 
   (493.112134034516054183432483195158921260973645471766567180189308008692119\
0162033163679713221085296962279883727108344142`100.11044012881294 - 
     221.99852868460862052020771733637464178607003096655280910178374492687006\
55010844090577472363253858442249873750244317633`99.76384453557874*I)*z^15 - 
   (713.061644709315506106411072705817016960167449348934543431066339077798989\
2086267786902036778073191470756653193443826315`100.10436878383564 - 
     346.97606517889971686753373344281010222151085323626303061777113028562732\
28614064994339379923479540009395086276322201187`99.79154122495483*I)*z^16 + 
   (1030.77766827658354411078484129112597891235615297993033630159256608337787\
64366983151917207585613724079579947590872791381`100.09847133314399 - 
     536.43003092856878360705540074382264652369267280988422568393352193876486\
789051016871248913524193822740618134126746783`99.81481941506237*I)*z^17 - 
   (1489.86490971104135850833720238455695988518913650620552748959756313602016\
712653356504271405505453128750477773114179108`100.09277771435842 - 
     822.25368639393425398843446289044708776649319199299750393597988714330974\
0812272203920957397263049393486392486638754997`99.83463665209993*I)*z^18 + 
   (2153.45116041037729582214004534385247848989661763519134943562289751254271\
57065606500936204954416627363897946611663166218`100.0873045530055 - 
     1251.7674383177230277215235815572467759384368136880767668092337911642401\
029046813645017478921428140125665196346680004918`99.85169317670697*I)*z^19 - 
   (3112.95256970604469517018692428058481099518838912800724581327057697112931\
57380236072726935439799966947109631499471696548`100.08205886827767 - 
     1895.0821603782235310534077252662436750522307130951697828331691107930256\
163077340004518695815052341309599082199854207439`99.86651440798485*I)*z^20 + 
   (4500.78064409037138253106948841134179582421189417770476696412770071610553\
12154084757037804405392098753517918811552132593`100.0770408388073 - 
     2855.9457958198275859456817620921269854260593865923153245984799460646912\
693084607857023577599766076969599172438469298092`99.87950295222197*I)*z^21 - 
   (6508.76493918023575272357217396093931599204540090153425079667112743048307\
27747899631478430998175825086456413772814524107`100.0722458758691 - 
     4287.7102744114307341049659799097067061500076829857465682814872820969394\
487252353286436850735329358472855861403759242503`99.89097272026497*I)*z^22 + 
   (9414.86395964943416354025010493781319411417784043051558641769383874964279\
75744017861038692699836471477292237641765454409`100.0676661776555 - 
     6416.8211689260907537618686346522815756337753314434821643799752853265846\
018448679530206127849765843107261329752200934632`99.9011720646688*I)*z^23 - 
   (13621.8947629115049274175331015418510936857262636419253908675971841932572\
147007272059346597447550219915292046644204302059`100.06329189007187 - 
     9577.3542482162752084200862859068304573462718519080076906285080030540572\
602824842352498979289320147281394800255376955535`99.91029992073912*I)*z^24 + 
   (19713.6909069570365034761046774356095015917334135986660242931255934040176\
185779607431250248589862655929311584520562502456`100.05911196695432 - 
     14261.766455226129396415727892311269030992208395356069823388189654244863\
3075850403661039333769219112201822903300317291722`99.91851734437527*I)*z^25 - 
   (28536.5331723649605827062232586425587515131538248842892928568735250621713\
342732050800923461155096440103936339596224388275`100.05511479989326 - 
     21195.435590471669610693310832813852874634220780000808585367847174147997\
0310499941572786721398756235521956631994867434678`99.92595593543817*I)*z^26 + 
   (41317.2278581980074269734875714866260244061184338297140748518064376943159\
835773035058975806680838204526587930087507421942`100.05128867147256 - 
     31446.086550074307852473271989364584369854218008100179112552231659293571\
1054498047779966251597648884168282868179168707461`99.93272410165108*I)*z^27 - 
   (59834.3261957261384039172391907422119406054809590828006049189181568969937\
305179181262581698259153443810070632503553493459`100.04762207359053 - 
     46584.358952774773441212006817585861845414562184003552034051157420459606\
0223091865271443725923935594208042731447246384537`99.93891179240067*I)*z^28 + 
   (86666.3999022719294384826810652259766560982742263428432798320988265506832\
782003763591945523894676842327075711952856633131`100.04410392330716 - 
     68919.316292653722677481161206550609049499036636118152488572721818009108\
8154528510885525671964666094085473909258991362394`99.94459412725988*I)*z^29 - 
   (125552.047607388710285862858583414771207023812235614986999126917367590282\
7265837278315849679130311441771300750439060619535`100.0407237015305 - 
     101843.73322859013507433550776403328474359291488682112235326609881868278\
1419962798256478896376465702500192074269165206616`99.94983421221413*I)*z^30 + 
   (181911.905761430328594566940174568948767417608808617070061730501908262182\
4216800251661597057344384285216608981282431117134`100.03747153427095 - 
     150340.13608148976250271600250159459116560724871456436634826247278417067\
4542709861232320354474705122791221253962100044349`99.95468534960858*I)*z^31 - 
   (263605.551169967424886452777960567385729595902705114400407631476338722078\
0067303901060867790996903943093094109432115677999`100.03433823178726 - 
     221722.16425344649613140294159598963366395401815669540953840037941619351\
19334703447572624814021790334409449417381915417176`99.95919278926051*I)*
    z^32 + (382028.9635453851148069809667542999592846447789540667411260648778\
292788230168149875799573450316551668088729525079728335416`100.03131529746032 \
- 326720.30116424635020434900590219584962471266845643613574619488410991738524\
09720824957218454559043742774129243529254725333`99.96339512797306*I)*z^33 - 
   (553705.735140829620413244065043403352842549314466545484978655399245685993\
0432722060643929253212471966610262832124044167818`100.02839491547148 - 
     481071.40485769407168260909772227728441658741534411894659085311245763419\
4759926195449126476538217292811076326614515497515`99.96732543659914*I)*z^34 + 
   (802594.093205128313235616490721783083279721932166365334531692022850668245\
7158637447814063063211859454384490482050725894933`100.02556992418131 - 
     707845.06545707764365464301959715756346971912310074565157544264628354851\
13717714243842208285700192772296038701482554887108`99.97101217386532*I)*
    z^35 - (1.163431636908680091589133214912445821922504731883911149704323427\
4782461369558769875476658725815394539268551435095655696242`100.02283378039145\
*^6 - 1.040847301727970984142930698352004614595633871214317979581586457700599\
9091913525038461284463370248385164173007839178892558`99.97447993179709*^6*I)*
    z^36 + (1.686584390985315539718955228270834209756626632853376014897477668\
2329841298996992110721165464497894371071767511236876734405`100.02018051833103\
*^6 - 1.529599050897923389323519900292406350594410977728396259929439723303831\
0321267364532914610096726753282519550399826624220979`99.97775004708978*^6*I)*
    z^37 - (2.445076496175278745620218717657552097480993736985442512236149877\
6199225000547140777970915974803077150576067980142220365871`100.01760470616891\
*^6 - 2.246616011511900540847025152329027495504091839259385514181472500197176\
8455357139146951993278829319518767891473659437122693`99.9808411049986*^6*I)*
    z^38 + (3.544780792464035670469036338557206185088735437001244830528929169\
8500857541418584091031717322535708539662276139080976172947`100.01510140205092\
*^6 - 3.298050780434672704351178155161730911800992809056445911592197527483870\
3463950345645586879636336470809552080709054335435792`99.9837693565007*^6*I)*
    z^39 - (5.139191015003888013153329309275538158082334826424259100889882443\
2667525447862737105758016177206906608883112763809121991778`100.012666111049*^6 \
- 4.8392461587072714238876724796467948357829945186754688393879855220704179267\
17465329168618136651769711730442178749056662294`99.98654906507264*^6*I)*
    z^40 + (7.450834616042047821529478227292104916451170414466157751325723205\
6237987315441608982190164414311172582867552228402988612306`100.01029474394774\
*^6 - 7.097460361231790414014799781729584061832295469562238918414581297171669\
3409503700378620799852445105438196984861943295880508`99.989192796052*^6*I)*
    z^41 - (1.080231016359019290264701360269382592589679330851947625951237912\
70647897136270606052220231565046628552004661729329935411865`100.00798357844702\
*^7 - 1.040506322269439352465584744914806063226543076761848478075644185228286\
92709510609940575063661599571553459778619514100877872`99.99171165894447*^7*I)*
    z^42 + (1.566127351926574059483876306577596830531859793446066545996123121\
97601347372607785909868643219017679556728129303544480204258`100.00572922310769\
*^7 - 1.524801681933169827543824664966126173701702085377652799465852807250630\
049638813045859112179198590791886388459661088852822`99.99411551100475*^7*I)*
    z^43 - (2.270563896812946366790746686293487827109998075257232979922110803\
66326894295007397892227437757471000048597156550704566564661`100.00352858418202\
*^7 - 2.233666201117046008194117601989528285730170375302443421899153913200807\
34371673246137158989326061249216224754196340596983824`99.99641312882368*^7*I)*
    z^44 + (3.291807519573282076327433697208207103962142209893919499447325440\
33847024396384372272042306480843835748525540804718628308065`100.00137883534197\
*^7 - 3.270905153169042963486100638012407883662375710206914914121432278162269\
40287726542866760165829179458632645153545876655465236`99.99861235338946*^7*I)*
    z^45 - (4.772295264872845166093645670795874291296675750104828958747790083\
45286689877565114807753755395591492801263447643592068091915`99.99927739022976\
*^7 - 4.788176256584091670280036855497389114577447068977712522113707727242498\
39127847832308725459911132693840593958201474192045485`100.00072021308543*^7*
      I)*z^46 + (6.9184804993200128236357002294405673247213648809428304373972\
4533545754212359477915921487940649517937162412178454074923713481`99.997221877\
69596*^7 - 7.0069960349897906345165417116397726573352095611963546422068245670\
2338442908378165119130418513915436034327552840336348427899`100.00274302827917\
*^7*I)*z^47 - (1.002959238337194332857963279052774801627752555232466771702095\
13508783290917307369511041362176687736684533680897177014963319`99.99521011955\
576*^8 - 1.025084493554356418852019089828624511408803961221630782729391806496\
08583962772345161791735927696750691281292741730023165723`100.00468650050902*^8\
*I)*z^48 + (1.453931013496687697363966814138537690178023604568553782074038163\
327229660962749269396738400841718102661164507517152888600395`99.99324011067458\
*^8 - 1.499199672131483109045748329701547670690892221822917779377606236243326\
64965394058114759569884646582320749724224008573804034`100.00655578874755*^8*
      I)*z^49 - (2.1076149183341226928980962709923951821889224046334657570499\
72581631085381737804546077694571655710367054694286526876363491901`99.99131000\
118675*^8 - 2.191981263485702455553520797534223665507660563207341022200501351\
767134099326214166023342001488018843622491095492196908472388`100.008355574794\
02*^8*I)*z^50 + (3.0550957398650941852525707520551957027988836715149308916040\
28085934263926633211251143617403497187040339979110603162853655406`99.98941808\
06518*^8 - 3.2040321368047807622918479135698501608460658492997178602836055749\
51475382267703408809283093138034775927293967761539203269132`100.01009011949942\
*^8*I)*z^51 - (4.428368728178055854313000025088319888133429188850556424683448\
74699196195999498597530749050412230105507453202277762094196078`99.98756276396\
016*^8 - 4.682139215101013843106802750823754748259927014019931430424030559304\
02887533700535829846311551308125800115577872282436482148`100.01176331124071*^8\
*I)*z^52 + (6.418706734560917873674704460962314381762280272384633137461707004\
449810224667189933257667092788196229732763509931175136652343`99.98574257880882\
*^8 - 6.840434088835515536313262883232135036691366523445980641327579899955160\
614330155493380844486865278043207575294696846821733339`100.01337870782736*^8*
      I)*z^53 - (9.3032700362412456812207905890809008560362039990662214207756\
47078549573318073124469702718265128668774885290495896212913543955`99.98395615\
458092*^8 - 9.991232037594947545375966824055025056826614322694900602227484304\
046145594866195895267446499106254445023896707506722654432666`100.014939572828\
23*^8*I)*z^54 + (1.3483656457343062161026699149744924355097903690679548004742\
132812476135368100789330575058404248398848071198728916159327075621`99.9822022\
1247574*^9 - 1.45899691472790286773294069324211356296179948524056401946280015\
91432193627595002192982182986003447776649067026483814162772497`100.0164489071\
4807*^9*I)*z^55 - (1.95417474727514255569428510667378002256227446163009721826\
56564221156194681823979087759121735593270056010409634456713910078681`99.98047\
955674888*^9 - 2.130067257526186279945108996941620121602519158629900914357980\
537500428076364197256090726906970404999702904535300360607799783`100.017909476\
54924*^9*I)*z^56 + (2.8320607295063904678595488156371367081921509957750673204\
082180661392239570659491538429797935862917182696160212330536746084954`99.9787\
8706693693*^9 - 3.10913321741951883373015654571606398536722463898245676389974\
03484564108038004087356277235427660761607363539204219781901318655`100.0193238\
3570491*^9*I)*z^57 - (4.10416695338284334719194130819404891996594674215683720\
97006514017359294224965519053227561938839010510509097892891432051070603`99.97\
712369095187*^9 - 4.537281009436950857562841512488686607123196983222542978035\
9033659114900416491020829623958717284439518001199535674995831552248`100.02069\
434927789*^9*I)*z^58 + (5.947448210215445259516611674908975801069812678196323\
777425792788690983030596196104941814779043634300339361446586692071242507`99.9\
7548843894421*^9 - 6.62011357728821748776272664379397348656377195322948000866\
43009973105037833737322712338912257891872239012941171607756737344267`100.0220\
23210443*^9*I)*z^59 - (8.6182573835604083748629763682716464616967899383295341\
787733738006057126798527479651738573633749869178984758818274479943700035`99.9\
7388037784394*^9 - 9.65720697712972582710728365133087142405159698176759483790\
22553664176542082257274392205465065646291980804323716299320414374052`100.0233\
1245720669*^9*I)*z^60 + (1.24879566683726860202061441523703219801015714507063\
818654729041411469853791560408243950445476248317783007443890459294067211753`9\
9.97229862649901*^10 - 1.4084996501046724200411406377060449308454516633285703\
6937419276369091464040429500973003168173282659302912890454319153414211751`100\
.0245639868245*^10*I)*z^61 - (1.809449489299382854393586636949690205818185756\
28190862168937029516744433731278472572149347115236781261648846763781571444686\
863`99.97074235134012*^10 - 2.05392074569455093558195760609833791569815027173\
44787460232141562776951015308163250641409810895698832721512567331644785203123\
7`100.02577956857161*^10*I)*z^62 + (2.621710666358830480141235453479155764363\
17883439229310406756786434497578579404755231345084225240710656899037855882164\
170515451`99.96921076250932*^10 - 2.99457264853095558478188188793294141069715\
54093626929022213033037054082704471464129843421413532102530346495914996790173\
5995851`100.02696085508435*^10*I)*z^63 - 
   (3.79844950045003960769026652914450569473642438803783069490745113853181255\
583412298263104660990186071962116903242988400799708166`99.96770311039677*^10 \
- 4.3652853606248126810116104934318737934678662628841837172626169979008139130\
0217919025159889245028723541105571238095166534957245`100.02810939245856*^10*
      I)*z^64 + (5.5031501001302214267751610339299865394119855345647114834690\
3411136209685227770603790319112300783141541198233460851216729144501`99.966218\
68253752*^10 - 6.362375619151519865062535636173109759633435999357304089053144\
35125152496640036456219183197405590370487927986209565823755880898`100.0292266\
2926383*^10*I)*z^65 - (7.9725984564568629897456134670829583975537095123488920\
5814900113161658985417081691429818334026753840842877759012878819316232535`99.\
9647568008252*^10 - 9.2716497036279489405613236958459504557595289607700702333\
9774625741722632016859863654083116643026756136077803563842470352633368`100.03\
031392461004*^10*I)*z^66 + (1.15497370484738008014182054913320829127893826410\
83606754035730222411614892599872949286889070947218970113877821247652684238660\
58`99.96331681900573*^11 - 1.350914406657531716323365344811125563967987971858\
02285025349782108964883884038609040099398245815953521361395829527051313748896\
9`100.0313725553836*^11*I)*z^67 - (1.6731240063775789438351639704437608246982\
99632391619884273936033974097521151632327938381911527735931608184811418964558\
457834533`99.96189812041764*^11 - 1.96803914726075628366769970973298374489788\
78901306068009376266440419962207701647116623030021868467439382907718987636592\
34921848`100.0324037227543*^11*I)*z^68 + 
   (2.42364026630129883690580484766479660582371589788176493867979861152791040\
575548387568949683939279251828899763148050479900884594`99.96050011595091*^11 \
- 2.8666627379549858065569035806146159692235794214259378267122260027016177377\
8230473252558923173125907518519837275688238379021149`100.0334085580396*^11*I)*
    z^69 - (3.510689000923519518197104235298976500028615659390401100566277463\
134452717464442377141271172189319366937718314776460288203772377`99.9591222421\
9855*^11 - 4.1750169636184039864931032365162324433361908539362829824697589065\
49341940301442135387610253962374746461330060976258950660258676`100.0343881280\
025*^11*I)*z^70 + (5.08511656037908047269453047530385184499984080858152523378\
4084733084235061376149348414875365192755918501559218875912909528211019`99.957\
76395977937*^11 - 6.079675394551365567116994962476270603006529062746771930503\
514195175013890628681091876191178347440288023271958858994977831616143`100.035\
34343964719*^11*I)*z^71 - (7.365360520416908401881669686157259590821275374409\
46499611200299953686801177656788912630111599202306809824023844647846671545557\
8`99.95642475181255*^11 - 8.8520672031819457823465889827054210128500559784751\
10361213995740263524631496527337904848983140453727457055043006440831416096949`\
100.03627544457053*^11*I)*z^72 + (1.06677258202085126203627781233784033393665\
59889339323053121652997080242674720350760829154674366158192489813302518275290\
14463381`99.95510412252675*^12 - 1.288702780053013685785196301967452336904418\
68581722962272598236911100257845177338502642325810117358676715972214813695520\
11290393`100.03718504291754*^12*I)*z^73 - 
   (1.54502181674106871362490654391587497639201513586781219599077095372719254\
18733837103555716686024670719590212835047346181760551844`99.9538015959894*^12 \
- 1.8758845535083623060796926670210631210754963289184543865083695663596436656\
571339540521909028074016042841124646700925972504093995`100.038073086985*^12*
      I)*z^74 + (2.2376003639559919989815442417228624928928519758816006136952\
264511272707189651477461151378381768832266118324617659902762185269846`99.9525\
1671494296*^12 - 2.7302737497062786628462772687202218190519138601966275410958\
811861713651162405293971903812758549166755826942118391052193343118996`100.038\
94038451011*^12*I)*z^75 - (3.240527939100965373726467081214977856186923531122\
58603104335036188100155052185020236015452686859004104095189854282642620028282\
31`99.95124903973682*^12 - 3.973328131717092831791367298844782350174902138088\
87727849486157156333033759415556704953567789332515187951959582110442548541817\
44`100.03978770167801*^12*I)*z^76 + (4.69282714821479877345184933077100204904\
20274607111446002763229639053614319357335449474254536509957470080204739324001\
362671388733`99.94999814734454*^12 - 5.78165504635201134841364872571624819895\
60793027449576360120827194974277525001057560787548488282050350591198542906567\
590167086056`100.0406157658762*^12*I)*z^77 - 
   (6.79577655874521019500709077556404759086059634603120316419051362538336257\
648541620111345246133378014216973749777230240211670799`99.94876363045817*^12 \
- 8.4120283727917394413263334002817286789607374682909841865652640191179653952\
873596395669407304974547853425500952972725596308352376`100.04142526822258*^12*
      I)*z^78 + (9.8407811255489323623432727440563105962024739337161428124416\
402734426553210346757197939957494770406281270919849577673444240697788`99.9475\
450966513*^12 - 1.22377433733502576217756972273725475605029186619287013929877\
977570785146737946343774273771357654912085265360210878856117505849529`100.042\
21686588862*^13*I)*z^79 - (1.424971587256471814050191035961720361615716301264\
42422433632194009058407488008301865247316919664361944415154537836402205765040\
148`99.94634216760436*^13 - 1.78014435567262466039965335292834191560633455789\
76549386006295209583138691952426756252618001057138598596449100786735155814869\
3654`100.04299118423825*^13*I)*z^80 + (2.063332362044337869700888297139346101\
94010118647079642095867708329746279522316970540628845309880233366412569994997\
098375114862678`99.94515447838619*^13 - 2.58918767049536365960125595285984359\
35826630255512310515571715243595318905992122054445714296800108564303537972808\
3274940582108436`100.04374881879983*^13*I)*z^81 - 
   (2.98757438518159305211111146205103327823508409964959464473204837664299449\
484679466559698548981338804443324977163292284266092773915`99.943981676786*^13 \
- 3.7655410596870891373959866450107831734880476116832963475884577628313389507\
491654446022038456509019070288177679`100.044490337087*^13*I)*z^82 + 
   (4.32568624286003752740717010703062970165142190516506126042213632058752208\
82441378445290396048584900153052766363`99.9428234226918*^13 - 
     5.4758037259216626005940648893474479196382024565180515226599807684462962\
031937251999546453062679406374413890413`100.04521628028235*^13*I)*z^83 - 
   (6.26293999081283815984981348527073723216195677638610467911281239699044305\
2544429556891845983213744454683348462`99.94167938751036*^13 - 
     7.9620706657330510975819695275518710031491476587151630107709363501816018\
204273220242020585834754837131906698851`100.0459271647963*^13*I)*z^84 + 
   (9.06752218182316802020736947963044236046806607638471975939099476007052397\
22385591858772573036486348647225767394`99.94054925362543*^13 - 
     1.1576115645877840717807322498761932506072480355986858398049865526008863\
8072824697596185425635446817577778310958`100.0466234837124*^14*I)*z^85 - 
   (1.31276302392161838072591909134925407293582315411278869502433632128005491\
360321099414323756712013354291533877874`99.9394327138907*^14 - 
     1.6829039503051506084252254339666333424811621369721015015692369997475495\
175756280290390736003878265320880190968`100.04730570812892*^14*I)*z^86 + 
   (1.90051615887386672906835163294006822574321605725766863443146351914257896\
935437145534861107150678233445128457162`99.93832947115463*^14 - 
     2.4463375622540021792963377504669618024600161468487220290724050931755761\
2565460162691630965782827202629734362174`100.04797428840577*^14*I)*z^87 - 
   (2.75134154353439762129894312086856308812553007709974786291666377660443648\
539958136868484234639369433432452623316`99.9372392378143*^14 - 
     3.5557803311462627453317831654696542216001510772935873465570160387093032\
9831613650913375455982166752930087704059`100.04862965532458*^14*I)*z^88 + 
   (3.98295442782073961011951070546570160185514116204646839466013502025446064\
301796821416432768632470957438388130858`99.93616173539633*^14 - 
     5.1679204877503200839175555340509238678479234425376580400806682039497330\
758449458143938206993267405076569079638`100.04927222116947*^14*I)*z^89 - 
   (5.76572921501742696737227429471719494272917555962381499371785875459395567\
519017366338508292561093144447375537629`99.93509669416214*^14 - 
     7.5103457117902520580997476815187092664266259724199273157219687525639214\
9064019960881092958041439765273543279409`100.04990238073474*^14*I)*z^90 + 
   (8.34625017167045619572812202373662123294186217692478452704310254618582109\
597333786200969371946708331236106936193`99.93404385273624*^14 - 
     1.0913600641215295497486948481095393589237666008432829835365413228923876\
749717012935120208714873997073578584563`100.05052051226538*^15*I)*z^91 - 
   (1.20813921366319115029439657903172318105303687518061233692714907973139476\
6773107194788540224996856042034495873277`99.93300295775528*^15 - 
     1.5857729354288965003271570320211070141653911592010568427835869694416905\
56463520276039062349414673191835390653826`100.05112697833621*^15*I)*z^92 + 
   (1.74876383114090153967746742171961323070509367704992789971544169386074754\
9499851117972579621202409905701394383318`99.93197376353682*^15 - 
     2.3039843539588487258806675121825655161379154101393425404286071481820498\
45813691457697148528733480204586485266731`100.05172212667367*^15*I)*z^93 - 
   (2.53124458903791060582537131095759372460146755360443101252882945855671298\
4469491386210094563210356182729775938326`99.93095603176587*^15 - 
     3.3472208749768384989595769907617244978334761065631483133885106379797191\
52029527345507549409483727868685398894473`100.05230629092534*^15*I)*z^94 + 
   (3.66375139361467817499139220212593350064128228681723444269764443178534729\
042516639723463019724619732651830242052`99.9299495311984*^15 - 
     4.8624624084105270960940819082326145432100994944278458877448090918609520\
7460697803306937943131721531176386411671`100.052879791381*^15*I)*z^95 - 
   (5.30282114373844367450399111017911047127275488984034406225502187005389556\
4004514659360232845183525532711976804588`99.92895403738028*^15 - 
     7.0631084968597615971262731208711446172729789233515689326272283130946087\
39906675988393256660549923532401298685612`100.05344293564855*^15*I)*z^96 + 
   (7.67497943722250223030602036736410910875938674626059996446494596100506205\
0470086035320577746325497158438965615827`99.92796933238081*^15 - 
     1.0258973488399040839097970922365446060929407911507786548530723638459896\
725787835965339559768723892501861795925451`100.05399601928858*^16*I)*z^97 - 
   (1.11080257615590570783069099609519243289020847162524855443351260138753392\
93842401833330458634854802848057896446707`99.92699520453989*^16 - 
     1.4899819255129192004092307885699584218713844211754207664609269499685062\
304598007051054826800952113138449037894596`100.05453932641039*^16*I)*z^98 + 
   (1.60763001906563910523440190146051357976600104621241233685712156828870864\
55019483749758373272091088130728488253355`99.92603144822762*^16 - 
     2.1638531754411162300909108332124939282119846169097988114577834023417884\
138690684438701706979997349027421554499198`100.05507313023213*^16*I)*z^99 - 
   (2.32661786759378145825072629374892813738807387223572877430408939182903389\
81314764333246132717592162512955592738942`99.92507786361597*^16 - 
     3.1422800561710163463130434654939978646491417779585371638524925869655875\
56522728832575070637343040634442595711101`100.05559769360782*^16*I)*z^100)/
  \[Epsilon]


==> anc/Results/Expansions/SelfEnergy4L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-130.489105535239665187633035062571475933665033053984631974676098685361042236\
50422783773168693663151343236805545151138018751566576879545178047483573214193\
55544412679366390187110636123695964579890380997927817445880883`199.7677393124\
9411 + (-1.222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222222218557690352790261497`199.698\
97000433602 - 0.4417864669110646741588092257736800930902269467871242560746015\
83293286682133998140432067397313735212684989574665930324372247571898218050626\
33637866676806765714144620194246010453046932502510219678708496374780154345`19\
9.69897000433602/z^(3/2) + 0.576776776245001102374000933648971232645574069416\
52333431961873374401316834160868334186576871515430544984750025829792348598988\
55337846772066058277038360883301568880969804340253592238410049945347440174827\
9015265785`199.69897000433602/Sqrt[z] + 1.65823323170437816932525268424079229\
38560254495725045861689038595140378589821249646078640850560686281683115632426\
06530022220920909630946968991754648528753949201053278818747822907768542889359\
28562827769324031554581`199.69897000433602*Sqrt[z] - 
   1.766666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666650763906682200617928`199.698970004\
33602*z + 1.59597917806268589608586029623391086870123941858716618550098401834\
97350192253954812773036618813611488345181827847627603551825622538345955063106\
7351116878608200548490487604583479829557955393545239169755400645066935`199.69\
897000433602*z^(3/2) - 1.2880952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809518289722527659\
756804`199.69897000433602*z^2 + 0.9428405186174067637879034377784494813656738\
28771301556789188146787424407117504834925064380253062702473924998268253956257\
84524032883195525940540570278199178661735920465259883947594023329132876202850\
99230113904407`199.69897000433602*z^(5/2) - 0.6373015873015873015873015873015\
87301587301587301587301587301587301587301587301587301587301587301587301587301\
58730158730158730158730158730158730158730158730158730158730158730158730158730\
158730615718064327754441394`199.69897000433602*z^3 + 
   0.402014419717657818306735653248313553242718912707739781556514010743497442\
98474413574858481073970382568581219561200717529742720468742659433798941306668\
66010193985176670469945460206692884321984149791663737912955567`199.6989700043\
3602*z^(7/2) - 0.238365800865800865800865800865800865800865800865800865800865\
80086580086580086580086580086580086580086580086580086580086580086580086580086\
580086580086580086580086580086580086580086580086580084455596641555693735366`1\
99.69897000433602*z^4 + 0.133833505868900464671456960141497329638371533360633\
10582253327661466027366081614971913778643816214789109192634510088094386626706\
57113660873058188359886851714216581903218272208743868545412754425354239044719\
5241387`199.69897000433602*z^(9/2) - 0.07148767898767898767898767898767898767\
89876789876789876789876789876789876789876789876789876789876789876789876789876\
78987678987678987678987678987678987678987678987678987678987678987678987678949\
59433881329404466404`199.69897000433602*z^5 + 0.03648763224624271276989329807\
32054364761853634964878061758326310245602440885888747539458259898688251528922\
67475766030438121954541139112116877087605327054644319733563576189156137614632\
40893631498930521519163982707`199.69897000433602*z^(11/2) - 
   0.017867456617456617456617456617456617456617456617456617456617456617456617\
45661745661745661745661745661745661745661745661745661745661745661745661745661\
74566174566174566174566174566174566174571630055945206346023759`199.6989700043\
3602*z^6 + 0.0084179772019105532223786623284348175323318636102417462519772444\
68764115405017275376824708928352645678409075283777335426308162982295373417805\
96964775227075004231130202491479352523383756531061826217985992634615699`199.6\
9897000433602*z^(13/2) - 0.00382727022432904785845962316550551844669491728315\
25772702243290478584596231655055184466949172831525772702243290478584596231655\
05518446694917283152577270224329047858459623165505518446694916087673143304676\
787204272927791012053087785`199.69897000433602*z^7 + 
   0.001683309507135083307530893433904357062554110654815158242533589028454613\
89352139625985502491324074006769809622509881467203379948283520249181347251643\
47318061357890013202516358395705115050080825280880045699377696471498569049750\
25457`199.69897000433602*z^(15/2) - 0.000717545087085666475317072398010036223\
21623206187558244170362701985877571901455138960667487867841693582516227363640\
01291024731980061480282621370635523665156570950467456438265814647946448021398\
34107953089160566260675938881614711206`199.69897000433602*z^8 + 
   0.000297067017352703346364999835263337377632575758961064793169333254760026\
74766118270818143997326964180420415866044910992341983911501030577990325573128\
17563770090543505418698206272921830714944878555209871344665950145505094989030\
69274`199.69897000433602*z^(17/2) - 0.000119618008726503001405945039538827931\
37793383505703521429109910116347779132191142609344978011742963337636294538353\
60759533937577084660479421892759157489611074553823583259919197803123303329174\
88385382012567480974721166852248354841`199.69897000433602*z^9 + 
   0.000046910369912848583132822291145744534382092120143644666340763456419365\
65687135237465889683669414986144515341377591836575637956466453631296968844453\
66224568713060820149872093146631430198121050515815483631249435901235689281751\
87851`199.69897000433602*z^(19/2) - 0.000017944212725543450052933480171652328\
38687575273285072078731418897691356331562986307263880993601714842156098750269\
59938727849553507047625976662122012710760795807171336788217865591606849475015\
76893005962903424764213251011021386762`199.69897000433602*z^10 + 
   6.701049433130945885259787702731354420814688417962836610126795481470521713\
13334335703786714786615033230770324103023269492434033865800770429916153311727\
2012425013270469937352789479010426301118835974150998964002769383956699675471`\
199.69897000433602*^-6*z^(21/2) - 2.44619020508953141044879342028865453796066\
77352320231897692172419912486190713728868578909281689249511618733907191624374\
60740763755333427595925272341376540493258118523327581779337768040575963798674\
774429022416384566220623794275`199.69897000433602*^-6*z^11 + 
   8.739013467725239149798513001923991798005460403470133743477113945618829376\
90424132766908420571397175395717754934519069224754642646962964729302435669872\
766788726134491340580702586153969987574736904763168135027016436217457596792`1\
99.69897000433602*^-7*z^(23/2) - 3.057238398834832730028235130860976520877908\
33347535560584522859491326410257725473870411377577986911778908109604130702628\
58131221850978759590157365641828432792771744726795753054209688783697736515725\
6315794706850630193269450873`199.69897000433602*^-7*z^12 + 
   1.048779165443672434433808350695175050910926801135675116357416428642326771\
21320385037356513889395648710401739613404534830735288625320925482703754877327\
110058449876124746279049189266990576300241899119683096871831863643435083202`1\
99.69897000433602*^-7*z^(25/2) - 3.529530209863181492262032831101581899901350\
42720549072980012652935049665820847137653474766995749882359553100378078325980\
87969198423603144187468468396459853087920203313315150929195767793250947031267\
212426729358607099616155866`199.69897000433602*^-8*z^13 + 
   1.165713687754938373959199173051053758108814549778924194166624358612732924\
15192953261103909091366769175674406946077259800696711383475424210751840113181\
90649912409634128137593081465160701005836647569026676993499841706919512747`19\
9.69897000433602*^-8*z^(27/2) - 3.7831217882124473368126324463478856546726155\
91877469133619715791512149698071231037621966237500830567694436852440790937948\
60572099181511758298554126405106866967119560759509030768131219689863403688735\
7058729850328158191195332`199.69897000433602*^-9*z^14 + 
   1.205679397440217769791141280433762873185702104136653617719966834940783318\
74743730416268957077456967280714624401309063658444806826498894206349662882946\
7782291997006169356599509316971569065128690479467068343638861848816564062`199\
.69897000433602*^-9*z^(29/2) - 3.77803117721704842148475376648836739409566647\
40374951446163502380480912664000335676052716455264469959244020336548652499683\
76695228019525808988955594620667265315993432881749962720905820456995306976185\
8901388267640440357443`199.69897000433602*^-10*z^15 + 
   1.165696227507441604043904360340820873108448911155857324043788085036630389\
37486955580946984506846930364602816411372456443116409610531505108281559644939\
922165237782395377737462884238610163776656690221093505646502611557586914`200.\
*^-10*z^(31/2) - 3.5376438060852220921993944446581494055491233147374433512508\
78936417895243325070459963082970246815165442649130071923857131875436782115353\
04111155425512820325015629276324562096852428261774327659488155809679737128985\
37257597`200.*^-11*z^16 + 1.0602751561056032570791073761093785050565198310702\
49314127852290875779658785316343333498802407366244864128715311734827762852687\
00791376999633283064881066880541866354669418232840867736046965512666443439637\
11579521189427749`200.*^-11*z^(33/2) - 3.134740944040368051687427903716779938\
83319993680931650963876852865690222976504136583370731960466842316256704084369\
47236727637162675965994070046449782462641635140545203154079190316034327799291\
85096655511083331294692611233`200.*^-12*z^17 + 9.1173098672899223324821447202\
02099199313918280463946382410342603825649687774293438909483280851315789554703\
45794228867772588938844388869369782472977393839761718523637590178727723134251\
693780366182893663814998457705920874`200.*^-13*z^(35/2) - 
   2.624250148040026898451233241327803865893744256138690246371673045933052630\
78311894813895118259473573264563482573165760654310694559795672730101981283250\
720625080448609952516110229514003823112641317442373395947433741121363`200.*^-\
13*z^18 + 7.37918788739296155307021884685730732021317082663253112484191870534\
79167365934116246998450950332320178804905287461585206002840875575905867333642\
384877061777452179810040221719249680153067918501054387165897682996618291694`2\
00.*^-14*z^(37/2) - 2.0371154661545775185087815321048706259843165994779956136\
73768867088415754869450386898301951901933272767417986970458997123802166556997\
38636540468018936055146825507684555345591164383767872970267354119922126903993\
33953362`200.*^-14*z^19 + 5.5983495438428074461774722898478029599269557073187\
87139033968168655240797866236692842372099608891534159201259083155234570018234\
35731606396160459797156838143042064493911215500561366602149574453957870612497\
1663634170944`200.*^-15*z^(39/2) - 1.4947668355425309420639478732134337741245\
36233830419839781831400486532183126138223608776812272212027275829338596423412\
04599864060749676077279925374969711993721089673063555474447876687539894835526\
287299228651587016792`200.*^-15*z^20 + 4.128244711328577951992539681334036245\
42064339217388447572784039994821758691634882097253157342275784114142502948730\
73970659449992190376968655910847158569262786729873737462087303909006067592309\
4139560928342776501543968`200.*^-16*z^(41/2) - 1.1579801040544993459073517764\
21818298908027216273914415403361978269897850776175865574826378355141118577871\
53234135378851595850408910710720504901412536183422573228679304049521903528414\
086512500050017496779923129504184`200.*^-16*z^21 + 
   3.087009994205418785742567612611201085134570456711356220780004586241065552\
27266816123852512526670926079100066171177693570637029473819679221286130099841\
40150958207790192037075179372741796096720655090730203952319089189`200.*^-17*
    z^(43/2) - 8.798391666077317163879777721526168929682180409411961460424592\
86688086966593910619088055732625064628900595910152555691256832630028883867473\
7349501176427051368476324363090120023962779076509298884350146272504748794698`\
200.*^-18*z^22 + 1.9807738012042272749046547297088952144700028823768269079954\
39322409007458528393225380163292116897488021411017080724175175109014557231285\
63277130170629292894144862077496350835679107052631632989110143615275785603716\
3`200.*^-18*z^(45/2) - 3.3888090536261017941638335976294136781117050815058767\
35241082364859537592843636386358714754715680435176884753818882756586575092688\
06116516738357269690265665244395441860971217493540385763138256250617313759381\
940331`200.*^-19*z^23 + 7.176197972220173697437552141065836859799607654404481\
46519511398654147997026491484422256826980212953554158615030060163277537040648\
02568477636210628988081471707457925700737824924694930448785028296070090303332\
062175`200.*^-20*z^(47/2) + 3.25607434073447543518411734291990611183924018010\
86044709662192103684620419449966835886872440104397998603605001449531386288797\
84938362541969957105015473603756151680528751723898144762261890356010860066902\
019645015`200.*^-21*z^24 + 6.270768083640577791648254651531607463474279139969\
83019792527451370655953065703944010913161236084104083032161560103105039100947\
80440703923136436188813814064510745111393131186552771235672024923905229040077\
17390682`200.*^-21*z^(49/2) - 5.910448869517424283317816354501674675772691485\
77609683411110820913489186353216236209605446133208188881615678194990131059573\
65655461011846514387825293274109353043583288103423178433553397164515423212573\
9486185297`200.*^-21*z^25 + 1.80910026840187354047814373448234212189554518544\
92555873685818754389695348082457202860687939259092038216273846428122925156424\
34652813076017558076598950611694772846921229225800806572291773882687324374613\
402318722`200.*^-21*z^(51/2) - 9.97430333970189569809179243166041522479656682\
37131126688668519230002824311843002190230373930131030467554979163156445333630\
16810739440397718585654034734601348584372765793377512914497472327181896212244\
79712845604`200.*^-22*z^26 + 5.6634898269123121901759013267996274405816969880\
47304131064870743162126488086509690911876552266473310947316298100278998269526\
59666841404932915803565725288781767537829138953377460394336748038226087830839\
792238957719984601916175976`200.*^-23*z^(53/2) + 1.03109105350380496825002341\
74896016165788732909456478056620633067280314015230789692595627663776681021617\
01299914775952014954324078152444986600413962997505113739013060030369514039865\
000014828936438362875769228001759125455877298231`200.*^-22*z^27 - 
   3.474469790324251032621808466323336982501983052978865108587960330947316058\
65811865780787865063117056508761812012399142581184876258461163487570328325478\
10417464289413283311424590019407955903423077361243094917734584673095042258324\
5`200.*^-23*z^(55/2) + 2.3055188085856483624081881186461185159277506427215642\
49519038205613445473773851046294507614092572241846118631211474990750231325609\
20793388711370213404168092467379461105192498779864547625994679515627898579025\
353468031854213559129`200.*^-23*z^28 - 7.098504964761970696726342426054804230\
58890026520334071082553934738743926991315641809674005759359291488076758514221\
23536206400371719555848187660745124955380254621027847409835324130537244918837\
05114428830932236214673812471734552`200.*^-25*z^(57/2) - 
   2.918944734431643739029956701424257391584305427248450197469148937254484389\
74318183338858996033907384944605826907855325967410531849881281245999942924516\
73956384999219704640607320044177511366263568987458487100248332663697463886858`\
200.*^-24*z^29 + 9.5533835519838953237852179283254831313689776942383428095814\
05529799797791887303899647303957439020628226443549487391432099299839712519046\
87106307455767402390029648165898624372763376928079705787425341319300473163164\
6835804164249`200.*^-25*z^(59/2) - 6.1190342193067104593926370027725475240254\
30970337571115582252268653365809796213390635457624256487502160920860759351372\
07101622995024422405342469807524831552355897517723533700034296433098513384805\
1843295470258338398817234578524`200.*^-25*z^30 + 1.95695817419343248558167906\
49706824588817980467006750485305236811800107265415019704229009977958575487586\
06531820448891713275346056836979583430754872597641147953878835230670314092106\
30138164754767879104122174178535312503876306`200.*^-26*z^(61/2) + 
   7.692571558108337172408827644396162054216353830422369250623527504258430957\
68244900763818016966723903383699480557302482576860355852676591302520961631040\
429057029199066488999494071243253092245647865864115894508303958577077780527`2\
00.*^-26*z^31 - 2.49927999801890812782091827341319697647940655970709387374877\
62308931343791411638566672494399522937315263984310788497232691243536564312178\
16437305724661724245108415482127469395781139207775841015108378668757409584908\
56603322901`200.*^-26*z^(63/2) + 1.594025569014011505687120366390414195611494\
14218807314011790787967432737103552468507812610868567700862280689450703143014\
55702764576476049113087766514885155890659347344042294172391193597730140193371\
1788976187754701218706070159`200.*^-26*z^32 - 4.80410237888459137154074471783\
79906756569114257322351123960744218091757150609770882644580741529586533035380\
39176929310399694416798528862258777506618834423102767776468924143945771609918\
3368539544465420827224405451066310156`200.*^-28*z^(65/2) - 
   2.033431338133077073741297302189911676767806568635327242850520605915938916\
05971407531846845873540709705402899004604979329897548283761404170892916970122\
69844575303972043775055110694529168235067251179077713648213468183004318734`20\
0.*^-27*z^33 + 6.551051319148431732342930549336851891011234632467858926946165\
46492069472733062938001346934596405324321488126302086157893684389503565583345\
49240763973084018265370156280838844902825159949744949797593895785514191258284\
43301019`200.*^-28*z^(67/2) - 4.150961466427416676195579625255427287914777236\
48609782734262525427872581708870147462494802195893650251063519600907267218471\
08408488012883988419856785229002769216656775024554657627138034133391377853734\
84315039630991674457301`200.*^-28*z^34 + 1.1926154997023189238503561154483971\
75930305503433290402485617128017386425223359516502506605672764721233946236834\
68761167317342570266572486590082171073033355493596852313949308375778196124921\
58576770925530050170772184804279`200.*^-29*z^(69/2) + 
   5.355020564961769981966723902296057253891033894931983800708793083736867622\
14254541184381099877908114421272098181338107667927302357240654347274922104005\
943504010049770141003579594881556653416400400286091789001548386313913003`200.\
*^-29*z^35 - 1.71256370718270215362729363561593046844919569008596361354279800\
22803653840544291132611842498390656846528772519780336497606587250831346865954\
23872158813827537101902902367035355823844507852591838079081369869955388047948\
86383`200.*^-29*z^(71/2) + 1.078983322078909865232090926175292243328663953150\
02406716689347758318846379060007094311365403890583501905691406609786852617393\
92859052752229731380655745929543875008982121396608641364307175594187342348785\
8700023306698023163`200.*^-29*z^36 - 2.95882653611432943089686417774114998946\
97131963845027843560344467470551582427710435849204023655527006525403901274982\
97761151540090364624203875093519612521409410309356341545406533280753989802588\
354312157683214473996685894`200.*^-31*z^(73/2) - 1.40645999586005662323491976\
47190107109841504685693100446493135049895030935535331639472359562247114869741\
04923809403507416843771029879907490150587462459731589812003332759989341219237\
7175713198963329884615999958055226082695`200.*^-30*z^37 + 
   4.468219986456231228663320551106201610791925815120006723100432305360628652\
69467072265358752809452176505606340592287997523804596134402919508812946305747\
3406136290547451600859315602776726901928337581730063203744752067457334`200.*^\
-31*z^(75/2) - 2.800582752191772840395695753273828390027284239336604290433673\
73089025209369759115051012181604852963005300974353603372800808195406075075539\
68750609322988751596038742030959013104772649179205549341966710527440101675640\
41102`200.*^-31*z^38 + 7.3443118614534079159119638844790840274428338722415403\
97344615656217358913988499432380715669568838135525951329041384059889555080521\
98129771094954628173517761960141380717452519583496038117565431819823516408082\
42297869419`200.*^-33*z^(77/2) + 3.685145297656731402564758793819360456802203\
69121150750423961300722300590652949027151268691493584975991818772850948600705\
05124133717966193705957445987718537566465716316060722481295574161403272346648\
9947186130649103666577`200.*^-32*z^39 - 1.16375979243382992621734697975254649\
58717292349761290636827520516274563421819310366396219385908685179556908046005\
02145829620611537927104909213150761833954402754216306209106311926637676384761\
32188773923346099442971352081`200.*^-32*z^(79/2) + 
   7.259725321618734111529218677825009976881484005948178937675290084928792830\
51508768016188020206391951588565843406647819060483031787279233934191718145726\
47638729423039489521317942447467580162248963942537568639484791713673`200.*^-33\
*z^40 - 1.8238167420099642413748228716155445482109166495725754767488647407993\
46556550654680191418311193373154842710141954962673290087703193498021624454990\
422495820198428840709688850488090312540046933564144060161685852294141781`200.\
*^-34*z^(81/2) - 9.6353577584364497338338855329136745431777825315394907100139\
60364166529222114022035923700800820592999630316911647170473545904783861835917\
74492272148041805021708888926330859385652998994895140272707015072461624630457\
1429`200.*^-34*z^41 + 3.02635647382773869540714864445910547889126673564583853\
67721910254993473667362371259951617169876203728602128320197503383823957664567\
85629019508006882012512818458518762673095474708101709924767792786681115011132\
721869621`200.*^-34*z^(83/2) - 1.87971722601034188866537604251586874506039232\
16416775468078671893688620724956964066802118843012334541481287153089435463524\
29350472234943460581507660191502063831700564033909400267253714243737893574706\
3362922923224498`200.*^-34*z^42 + 4.53130549135354854856625933775040716421908\
67500461689957825985732104912787210654061988038596573502614144298654606182798\
52900810977019135590509166399861438605105777419124996928716686392160136840507\
8580332325862537119`200.*^-36*z^(85/2) + 2.5146091226484746108848014576813721\
27315601033914199136725595499767821047038090925309564173228548181912175800924\
36875491023848304705540638605502332808938754511637105229695965814194890451822\
959126898349852981930881455`200.*^-35*z^43 - 7.859173594066453852806451145763\
67440874050041582821608025989260873539405475622854528792084567252813235230983\
69455177801348518891216875791115873476315807742823251523456434135209397302793\
259174574772081426047446618465`200.*^-36*z^(87/2) + 
   4.862026520895626152227732757848351065514250737003936635067253824210912005\
39418647533595618265176825036748286142611838251449386179108909249583328675516\
96219213889542066612008506945378074094891980901438962167346053426`200.*^-36*
    z^44 - 1.1263732730723337431842743343431455950195493482217746878501912360\
87891775800731379429381858339713339655748188816905899087320351142471164137073\
82657144773972232425528489191732170846692857602027804583252216190348009`200.*^\
-37*z^(89/2) - 6.551640157522163155333751116036267160258939789011272795399319\
87915802746099208850672433182342346618319114206290711600682473791019589072179\
5709607361311489365493789368583467376905267502828235770701041735368015470027`\
200.*^-37*z^45 + 2.0384259036082155801334931202470259597287927673568870510222\
89923647739247960703504674562094814916500361153076612976753915053534402134262\
22976697083569493393943721574375759454350800058439886744599698474176727041708\
7`200.*^-37*z^(91/2) - 1.2564304839418846183378706371062862788477692770829161\
26846338481586435069642375673939097337166049828311296266849140312832569550867\
78933352902615441864557167784376334525516835708658172413464599701677988865762\
2273032`200.*^-37*z^46 + 2.80129474919637529904395111984772654226700006982047\
20594625339879168733188763729570031455578043223850878064815078469598347524312\
73194528480058905467682730540449782500780098587398027907069307260155407561894\
0273733`200.*^-39*z^(93/2) + 1.7044371254439163593813661737173102245077492145\
03437741734578690615352089307733118384995633101415458662993972574735803168586\
37370860830517113872227357654377740704040918256519221667501098181123967206274\
182000590789`200.*^-38*z^47 - 5.281125565120516727322890543862205979677309857\
86803274929139754147776625931108195142801605828879065623579346156031373542236\
27159419659140148310084568278678366998604174409431329485031310824406316484238\
248514056905`200.*^-39*z^(95/2) + 3.24409343259023265825264569585212249372970\
51372899955684367962218179543900452994464349744599931459857388793744313075817\
40133608215728029311990869097766082965260766247590260786446681642194871742071\
3275891816116196`200.*^-39*z^48 - 6.97028317385846010659832834024365471757036\
11558918142569793620870788433815205149477762602318055809742575295019719324241\
94329233548845961775592426681266822154815523304441978292870492744685027045050\
97237765571478`200.*^-41*z^(97/2) - 4.428199747647453607341033094010624606915\
86031354010897543765497721788251696611681346317254585761998300663233908219395\
71080707570477123516084193048868709572378669738197438937989425442732735906159\
46366479941132579`200.*^-40*z^49 + 1.3668364847128907073798466662084197495251\
69244851555648653071629669868922031731346991423467274530924883027137354619672\
55976138562475946917896593809099777518546515046377535089165284441275630643684\
9816801946108899`200.*^-40*z^(99/2) - 8.3697823994484639666299574732344204904\
82350978220133321580009211013090090447227052522551386077335864731173894744459\
50501636279126208287169735913843960555149468527499831084422741392635719691187\
790962991064924522`200.*^-41*z^50 + 1.735213308421691872710148241253578410550\
55498289135005838185897303009376306187200413735258689885384439551704885504279\
41470701770601482958902902280805902104728903838147465822462260758714562706427\
89585930092565932906028045149250088`200.*^-42*z^(101/2) + 
   1.149062904489099142208381554676650289142251435299893541017722931543671609\
64593245535560349775939859352716304176674112948038809138766886812111209509832\
70448338159955883186049433778258554162211063934807453245371497793951244234977\
58`200.*^-41*z^51 - 3.5343058535421444588241805171246600678930758326208947049\
90382556851517143694225579470024217277810714798818703269695294680510747228465\
31464722164243061878234540754328031758780557040931710845615442650102381311189\
5743148454634530108`200.*^-42*z^(103/2) + 2.157887513175416945358555684915255\
90990012090141073665425249625734732527358118337300377972357568978513264425003\
18375298862734084548704556443903609052845007386816497673635664452963311811260\
87610998892673057894925400559830658716999`200.*^-42*z^52 - 
   4.321758992855254474069777054646361295202196568112516692024928330564320935\
39857013394750729143071316933735244697063617907990307243642575428513414647694\
22406611038241794166986301088032407347557934024700932993135633699514589717763`\
200.*^-44*z^(105/2) - 2.97836994078722153705569871998518789519869773993621246\
52155313134491297994687875513896421222392765133892418791932558221045361665734\
93147375879348846719812845668140117901870821212907197436674584494353996985016\
99007680391668927116`200.*^-43*z^53 + 9.1311022352219535792438790682491936559\
88119997612380250259153192130003710348282501491714275905917067936684100208269\
01873466512684735665578239437549255164266955459602199915595759374060019047732\
24873412076839930906093136329624499`200.*^-44*z^(107/2) - 
   5.559831359129038584160435519811858847563103687700105866601343577333962072\
98633548787381611960295613059917671329836776670308050778083321957396588348045\
00757256566380419924425345553552721148304508992753980439337913226743286289738`\
200.*^-44*z^54 + 1.0768793029929590659287937151771593581174139683428651669677\
69586802586735770850046631237753572593984658653978572547720225865342457301376\
09410576771593663599942243392072828809645716995564534034004737164328909521186\
5507484593666`200.*^-45*z^(109/2) + 7.712114828564515885958988068959999859540\
34828479976435369291476176488204447005136497126732890220486610760335275902147\
31538061148295200752409321621160576871433744377221749486212966597701923501967\
07425514896872748413438736239833`200.*^-45*z^55 - 
   2.357239057418607613052934482435596936976692923910772560578689479166452511\
71898963082662642041549198867723343636215690596975210136300946416777201445433\
3850206146671839195715110347481354787144778219022034015024539303394876250228`\
200.*^-45*z^(111/2) + 1.43164068229785675350107907396333418552342250798279696\
36863054855846077551079928899551256812330545384055825142910996720168168288462\
02456869250442241089768833834967426094575850281639480092540088850240056454001\
072211572109707763`200.*^-45*z^56 - 2.684512604479644637875035932398860897136\
17502175115619065112803164905371368647603487876298196230365311197531795752466\
49668339144430798789567432030196167331731192001795373528544079707274434527116\
085727926348958933465781762191`200.*^-47*z^(113/2) - 
   1.995101587760167688909784538271667606182684390733064854330153561330072742\
37135653987815141591828406990021082875205797867292212555408510828560903646658\
748695626629908854462058965755016220535526630919993858294809384837461344634`2\
00.*^-46*z^57 + 6.08095405264577935442111589416651296012794463784949143163312\
44726605889193684540563148419636074756995057007882862366340002490899993882751\
85838292867699743785482749196613144065993006916331741317901215000452694657564\
064322903`200.*^-47*z^(115/2) - 3.6843847417000966569446638384122852982356038\
74864747357674683289956355761764100827696791286916182629779089038758461500861\
09996444151744438570489158480535409686091932488303261031768791344373633701398\
84036767185453162737463081`200.*^-47*z^58 + 6.6949709249512599053781738757490\
22864807078492354328493496496278850816155440359882229495270569210849407034469\
22716895309296812950229472376708058228523136960764310791888753347987581007278\
877459004409092628624528260231444134`200.*^-49*z^(117/2) + 
   5.156862642918408960402398001736951804159456538217764419186218018345846977\
75177042585009142909017767472687140015369275149802269549104296381746888689957\
281301685983651959240589737520300551590441230768196969798613590582170373`200.\
*^-48*z^59 - 1.56765619762752392195097046297553042215014453201560615970550294\
35603914057384734193686186908291573670292797528698146561925246982272021229513\
11914715617291285039064989988477555162818929543485531555812134929714138587169\
094475`200.*^-48*z^(119/2) + 9.4770089142168633968199431701010474377847730380\
33659596611555391706965971665875112538709650243329350448305779005456152330919\
37328453286396265110578586289186280014960063486870111826538812192101216919890\
413144141055242157449`200.*^-49*z^60 - 1.670358235670318413146395734833625456\
79242171365728808815985947058950816547244236525813604556122862330153279513620\
90510067256750287639565685769175655305425415311018903131266287104735673589618\
822093568953894200818578509694`200.*^-50*z^(121/2) - 
   1.331876007549526594491953217691710123193312904222984519191390572364203213\
84986849448037981423651112246384698254152500697986012058270907938680626609540\
386194443134454970447867368966889510744537781162290743828241555710763048`200.\
*^-49*z^61 + 4.03888718021389844319232305243485307292466373017263351951534334\
14361631008616609519531471969030742600535312566788543131693707503035702147172\
89413884862713404829743370602146948044276955287230200776241661322587801673783\
8294`200.*^-50*z^(123/2) - 2.436509011538365381076349622397420138313398769658\
60609941109076765053267091233480648443542859378871404741669858082451338505773\
16735242261645959343659333728586854469687333984713985257683436133275093444018\
041445222532430776`200.*^-50*z^62 + 4.169088817394159818327817650717789599543\
14900576719300381610395943932450711905839966633577726786000598826522105932949\
20981143062539127795542838524186068846412704937262913602697032983941438915858\
3616528634071418624781744`200.*^-52*z^(125/2) + 3.437361557232816340591562583\
07030597376352033454333298593799804059745471839795235319233207816594462580952\
31524519909849248367154344512528817687283183145566055635621277341806263483163\
96679854902794943774207322521511158642`200.*^-51*z^63 - 
   1.039975275549878194262972319757177052788909186313534238710484125371566583\
58382366816073217356343123246144211137733571797262192355511136491391608854489\
0955707632077865413784185508810390814025404658228013971934724799408883`200.*^\
-51*z^(127/2) + 6.26136016367405516058790980662104355442223961121944504170211\
42938521772928701378220923706868510235212656039822776393467309996483397112156\
43524150566104314204893946229425394464479925958526090984323532657649541172521\
89078`200.*^-52*z^64 - 1.0409655015104260184885540087257354633806490252033230\
33300559733720182625156039653388184859943001366488743435187887180193749282405\
59199674777359351205354548327401827396058359910763848994883924963109529699648\
19908191112`200.*^-53*z^(129/2) - 8.86528323254765293436365527278944194516467\
24358825665716430977257411825085917982704241456865062785091325724224518871279\
24039476009683201779360598169846414545834129380700164679148199781313985850170\
909482600341259328293`200.*^-53*z^65 + 2.676402375727565185294510507797663366\
87045843442343743530040020071252518928473546962075145568663935915347805954334\
42227601429754874700250068057658657414757341765986473497253916029551047117858\
798512895494736791794843317`200.*^-53*z^(131/2) - 
   1.608368154158104942603570325004897614773819643011664703844115515898788185\
05651171841427460749272270398426892898114006706066541367973340994429071007727\
75934734416392200608214573844886762352369707270139242838720264563633`200.*^-53\
*z^66 + 2.6000904902536742710166626491754514362051075496116764544392994491911\
34343680335611181586218033692030810659319649681625238033142308506468622567389\
02237301932369589069906219165103056017327443486348449057357688576020057`200.*^\
-55*z^(133/2) + 2.28500122898727255298306434558774281135999492256290697421696\
64889136621155895793058749663899646510867642569809573920737323684327427425508\
69487479427728868746001312679275531386049327231352051249701840856565832862287\
112`200.*^-54*z^67 - 6.884334462372753413666671383899002128804516475429891640\
87178716901163303512462744757725469476076790031664305625077282403683893648485\
79873368444845750029450183370938690134124907855117640685941058583519384478317\
8599961`200.*^-55*z^(135/2) + 4.129803539778344729864867879668552908198751063\
36640971901505986948057456810564154646959922359269889561496673657324013611460\
26415566731730372627485534805730389519803472189489603366484310908526505443592\
7852719032053441`200.*^-55*z^68 - 6.49667341355100827859510336271184876405310\
42964330961479551415351708015127529944358089460429324560093194238027235496363\
01713899511038805606678211990112077692211473758877161388397906720689891202475\
08611349858938505`200.*^-57*z^(137/2) - 5.88606545364470500266875052219870236\
79550089887984525117624347110721575060567344443775366848827955364853297904334\
77734255385982298004300957295155417819670771737207539603800974586496513540726\
4803722962698997340461446`200.*^-56*z^69 + 1.76997979417682267231907892956894\
77930346076345126138670777981372565627724869857342307272822513940696959376362\
19961964774907124929014951622338705705007558387637240976974126983827915273313\
53350901239317039095802216`200.*^-56*z^(139/2) - 1.06001128773300463638015811\
38527011569239999679201005342728220057276919889141472152443491215512961043727\
95965970597987619306711218689282391992308655903356328448015210237980449730040\
8662168852513294210467920385047168`200.*^-56*z^70 + 
   1.623819764767772298471177011520061958250790158866639564553530402445269080\
16248883126609046039239120041646410901858395265437025137330734067173630696380\
99479637327833548190409368888423062678552977729995799386755883`200.*^-58*
    z^(141/2) + 1.51539268098585295919722354062834067203419936135131502899832\
06490690563533150303743593044986752121410123983557465669270280342212019216961\
1846362857122858540430301236628859161945114825302635601424813912825250188843`\
200.*^-57*z^71 - 4.5486531460394231450485990851418021263541475513625816589750\
07961054556132285695519626374531145496129018248355647890260425404510110889715\
33176220108750726892534915358064879823499693331957936698486345934015480332996`\
200.*^-58*z^(143/2) + 2.71980581697979078409234627742545389979315026883350037\
46265264098582680066878863426253983462773645721381827785251618938427566250821\
68929986488457472750432930119517475578269934651697183680237654239591895118140\
24931`200.*^-58*z^72 - 4.0599703679109197914492642247953040867887111472379440\
66069090990039208678973882508219113743902820087203772646551592382433915660762\
34333347637376714775649735201724081463321591901203891928719966359499883465518\
3137`200.*^-60*z^(145/2) - 3.899435978768658667893239968155766355995107991046\
76463618698969356498064753226763647753832400491911285738342733846337531090928\
24484063832733116785996443682568985223427076475830488947187489743466328799273\
141661039`200.*^-59*z^73 + 1.168467851649684236310233509001644504432919010018\
31191946400911202682860871741093120199808593717103099380249262835329921950668\
65946844090768594881606372719986551181288549570536095630222830343847426800016\
624315217`200.*^-59*z^(147/2) - 6.9762169297843749884232763935850386955685785\
05989830738708579355438361546145977747717732695541515742522398318609476424025\
21176031659537300416149697500169638625944099148857756527664850484632484125081\
7424880956598`200.*^-60*z^74 + 1.01540773287636055796857085141336221537420494\
41305928519453066366517720875053091966726685696411098115060503349280908820636\
41161647426830932399393811309992147276376239711003147045539972807118944120859\
547372122416439531160636044691`200.*^-61*z^(149/2) + 
   1.002925337335683790344060145902501152348744453643671996431431860300100653\
27070492547130977279823252215118970351693991738410127607830247282166112092138\
38434906043148704956097998304542806608755631821300545599620236624698852200424\
707`200.*^-60*z^75 - 3.000408867196727712015200262392807730677077981135062643\
48938481974532940865950731999244563606861552527572191231655875884231446741298\
05887638489105554968647367913327108089920334023523705089756136750124771562366\
86180394133588639555`200.*^-61*z^(151/2) + 1.78881074239600482015207502348042\
95474210890665332687192547069102983767977394574303137031685288240454640192889\
63789445072954159591075225105962436593386182804451580125631060718368802584249\
054402156310187141031889611981146501761283`200.*^-61*z^76 - 
   2.540301178978739745055923191555748877828644434306536584613915208651656766\
43016492791819465127691793981851726380492251486159696514795565767461217929730\
78107749314274505475168504794800777533518429180111042010556852801529155910725`\
200.*^-63*z^(153/2) - 2.57832754165039232005893735913285655172645919252326969\
48894681899424166051240806973181400894107384196805726460060217296834177477641\
13135017188047195156812580049526423488186194330427682758017051594170190944437\
00972540446092105298`200.*^-62*z^77 + 7.7016408675586614597252485375827186163\
51773480629021391672958733049433382448246165957220050607959165360745631583322\
25123408336325868027273802640409723040549792122456332522756372101054677369402\
3818439289623152672862851093305087`200.*^-63*z^(155/2) - 
   4.585410333541703166517612664977111115864866124072373421178765542832067166\
17195136821745487177258657379995469032840897372977325427345020661829730034419\
38034302907256026321182844108530824576052421002057429956807961745694039252062`\
200.*^-63*z^78 + 6.3569959710474394411195665079511386720863706102332853658426\
26831747457605939868197979127115244674192372059950641125357203568798654825499\
86298427786679349633012216380151690651269188741048284021483448271111596326387\
998124974181`200.*^-65*z^(157/2) + 6.6255456322966320473093350909559145966572\
64300877638268137758278083763324909471936422174295536641401628686492473922703\
55607826792601309859758169115301923811388350542433648946156315713762791068015\
9694668620214589123597597412339`200.*^-64*z^79 - 1.97621363550168872125319216\
35684024729462573286828570002320904921663155637519150170621933846910945795980\
25003355184815450047348583540946339698022144492129194091810969345684080520825\
591909756152567489977309697258822774474760709`200.*^-64*z^(159/2) + 
   1.175081303041876752352140433821830414409325724403381027358721855078953746\
63234768759421522751738845437556526869985995795202518617963004773558813746471\
8691952790029684476334116366355197132432795762973490568979631307381503351717`\
200.*^-64*z^80 - 1.5912402063681640801749600544505474323477249904089780181975\
95503903774018248083795793880936303952646552028646269821250836215723891765089\
38979328080528763684541827769180476685856779965638387510088829082383690544313\
97945883117`200.*^-66*z^(161/2) - 1.70188313244598393591055570082667091399115\
19599145349888618720325195745405138287655701537517056775290990963496245987431\
74642279425759778978769878553082909212406025850370866214995679973205095035758\
73372238913201926366814890775`200.*^-65*z^81 + 5.0692100899292838422564637850\
14760858243726141074646839264759067916319653209447157979364453423368424776657\
99755048997565189059487332504153841866927856971923772282170043993078314183512\
79663117279868902510571921768442102355209`200.*^-66*z^(163/2) - 
   3.010506309524746645721842668966666017006063096504281146756515715353901305\
12855428738256907678969437886027453271462192991498344695721113229082237415143\
94269831259847671545234033444289866594953196147974571045184880098031059617`20\
0.*^-66*z^82 + 3.984116015154924359506898357417620202514813920805655120151771\
65742862705207402224763730683609650190061555182914656894795451144041618219452\
98198345083937894509584922127559173064857190146120206845666192273791468097015\
1455203`200.*^-68*z^(165/2) + 4.369904383862785268012071083485743295931606112\
34158387524682502704614541945698615306538516800562589684253161711634671506913\
11766263237655268688883816908079391594039359031903141653310686231939246613070\
63877733254373182523915`200.*^-67*z^83 - 1.2998995985068318498521048747587986\
78722962644075228804281638332164906908880493149538184368187635837626789727699\
81032826607227035573351253958713660499887401188472506783227562545288499859334\
7301914310720122830407096680885397`200.*^-67*z^(167/2) + 
   7.710786096063887023720777027172684914537847671266578112584191169411061393\
18950595966363869508776994452826580144695059931033420003441697001103476176421\
459341965865042156236539765719941726972935942862374386137666291035675311`200.\
*^-68*z^84 - 9.97783260024162172876573690861125097497311290493509493586742032\
05077785638006867715035959050979467583354257415610909397672253079578079372281\
17072730861441392835574608773735353659546057533558512645902719325221498165961\
85`200.*^-70*z^(169/2) - 1.12164927831372015408302668498230548813757785468104\
23114239523243720779303280576451345319235502872459093225712594595492973942372\
87489002651236258135128022234254892418785775576003372218522914069727499279946\
40046678216282062`200.*^-68*z^85 + 3.3323395157946815404998519300726173021638\
98800606182660747419244599267951963190031167565801419206309317233992846205889\
79632650880385490535250018205367599198405808376056307531971485438790612104052\
79115631780848038765318165`200.*^-69*z^(171/2) - 1.97446951632436785993360049\
67105565427337424713278360711160457392984647014588160443762390178977910465880\
72624302625109522394691303754247932172459849817300630999318878664690546889010\
2803750041525774273010862881552540317686`200.*^-69*z^86 + 
   2.499448879538395709742361868953538561795074477100827044540481610402740270\
04881418259228057783626408014276204003735404945980953761639561279910701040366\
082243342076368100321592814415105745053473851611285502308125989373585`200.*^-\
71*z^(173/2) + 2.878016769921528520742992342258677487263423279389426515799350\
07878899387104940626275739967442002987568491637713172761482920960903057000105\
19919522625230585623884616481828593172128965720493257908669831286212864034315\
05576`200.*^-70*z^87 - 8.5401379578381152558580802400122700820316360018612899\
47936575677890182859236678593268720729765085853355636848756890198639875482511\
73581633309873214045922724548897800979938809196884869433616827353758703408350\
577944427612`200.*^-71*z^(175/2) + 5.0547501021537223534152860141486113046310\
96197584108242355735591342120361351530367964443024618284708703078087720495242\
89859647257081631133005019695240209082170408232607952300285699116766806438082\
571709654863813086771083`200.*^-71*z^88 - 6.262563304612771792905519856283337\
25069079180463258873534989324087336460784062034125228442432162529768373821406\
48988508326524642501917577089549455611754304374837634386677882484088389843773\
09641801615755966107467635125`200.*^-73*z^(177/2) - 
   7.382240357394537244799442802653343678159647783675966543785603128158333657\
75826765042679358261809908637023734544340319850233393274612658423918584325352\
53102754057712572327727004619444970486776063223405052787056418664407`200.*^-72\
*z^89 + 2.1880769097852047293782609029226881578835340224163513093144363971938\
70918281992307104969132230315866098014519682873724782641738420735057807264863\
848977093666615276221383198022543168642466754877474078247080551806399857`200.\
*^-72*z^(179/2) - 1.293751643439001424341071539464151823789536910523639838852\
92843549630006792019689095218488008565453810834754320662193609898164854804006\
56405388561713042076664138420000269250839824220684804096080727864779809664809\
547441`200.*^-72*z^90 + 1.569480929322536386814372898262821938613115478172721\
69712421921040077941032062128786795120742890464658103979207964468927547119884\
33438124787825843438648933084109073346789962208983449572803739623016010776329\
4378906003`200.*^-74*z^(181/2) + 1.892991389809888513907763625110688074087082\
05432611470068499513181044842481360714048379410350567040048693282239129592659\
22111708784334251777973861653025647975307918675186845929642974990180760884177\
64955936609533537579`200.*^-73*z^91 - 5.6046406002409335595238513508163978887\
89788857659465393325803165912517758554375529858276159634401199595830636266535\
75015230957018417012600090681518314204734074699852281164808320400360323654689\
33451484005859536283253`200.*^-74*z^(183/2) + 3.31061211220405120335162869010\
53856198668355293259476363375897272935880740549422579641001575307103377667335\
60905060084997341309245335178970694628844769440599530867819106046477781812368\
80796423003223573952962056750682`200.*^-74*z^92 - 
   3.934163553947038411093688373378435575873791126837783470169298972452057472\
58656505486383120937503787764699997145799321743618243000705057584439462818753\
1472227792280306722273832268861537850036264637691704429802205679`200.*^-76*
    z^(185/2) - 4.85267452975062796838454365023575076102336202623974680900037\
66138694981737925111768350801399680137177874229423910943453568357644324427570\
36694975285560549632969812722074494357419630292363105718768627515520854628726\
3`200.*^-75*z^93 + 1.43524322723424770189588717195088951736443658681174475911\
58386403806014132544723463598079471333080871887251499962635483562866275767376\
37658378885657907758270340911989738927884376740452134001816701899539020591434\
0303`200.*^-75*z^(187/2) - 8.469850931864970970850891075746180420001710607804\
58116259022102457147055083729849407987890576280123901836604866704442404264821\
91724123235869097989563839640748309538564636730843553229303736903615730872526\
10157824145`200.*^-76*z^94 + 9.8636538459899333686577461931070254175653711137\
30522370043020991631908988312035538852802106653596179854078961636517178800998\
64595855966275144610226766535275870227894027478254081098758208554534123586341\
10338757348`200.*^-78*z^(189/2) + 1.24363167153929899081774677542936057875642\
04497531874779072585350447482606900212013328096532027550782391256001592300843\
62313574491250293729542734712425996338019561259076470920987832602213654113765\
369577908372483416`200.*^-76*z^95 - 3.674519206831232422105779633859343576530\
68391112907305888098218065795353262788853136165907537903248874499962441952853\
70630776896341519181908860557900224092892974114635449012570014881130650083131\
4082235063858424463`200.*^-77*z^(191/2) + 2.166491506695008632170305487994610\
55614373527661649883328179212277301534071801067804167396769494323239576057324\
69675953581699557295114525841674450014363083987745755042369852294040159893251\
3906612469232531038744905`200.*^-77*z^96 - 2.47348362660419818393127285381455\
21734720201543099738309696618618579589604082312192499489081477999281934583498\
35829131667341770736037814670896954830433593888744409566115845340830836709004\
689105176157041314924145`200.*^-79*z^(193/2) - 3.1862956429009732509377202067\
03893745493510524792927160484845881367300760429960210255244887768138460678653\
33454444788834023710777926553969472991185077244481344097740000184545002289689\
07297830514504147687750375994`200.*^-78*z^97 + 9.4053991895690168130834381099\
58746399271898513076349521081065538047491815234183798780801452727435412952663\
39446647890940917368769373314821830302305082365686066029211603135259196868299\
6836938730896895558191147808`200.*^-79*z^(195/2) - 
   5.540582420010524023811241595873845505494081909498028587598505134741034233\
97286772239377572003153442331335272178065626676728401143363654886902777939936\
5470648254776098896017474260743707234143203679110108360896191`200.*^-79*
    z^98 + 6.2038742128823591919005338522379473516843959644739851593234932923\
82569283882179004345025385991535136159684389565961244113089972438989746964733\
78572431410365064381536503517688527555393594910183780160277949039221727188997\
643292638`200.*^-81*z^(197/2) + 8.1614867001411912610173306667860692890821649\
46623937512136864859266226189493575911041225540867338865429266745464486600431\
08818723614879491035048160313869513706151549218639795009620950535573237606922\
796827871039`200.*^-80*z^99 - 2.406909576775875039751302174471392576154893965\
69640564221986182773716153528077374302142279161913648596792673368208607085822\
03533832073420635728999847749887865274062429016887911970240919954909868435625\
70077410580238586007777691112`200.*^-80*z^(199/2) - 
   0.000077682533141297057020060084830959471625138064679871434212282428112691\
23385753903752283787898356427100300816379975887744192931053805808109735213817\
31883988833956074333652842985039770817973210226502637253380789488475810511403\
09683`200.*z^100)/\[Epsilon]^2 + (2.07537280557602345627189501891404481219245\
56867691180100304889474993801696398534636932915958204002171738443719567793205\
98154939044955519296096080239817040356603808130412633780930872863724986387267\
05803725880119444`199.76773931249411 - 7.402203300817018964125868249907113351\
48527455543059296981001203216503361681440393225133005278891417386801943533051\
73580583292610915225350457079632584888982457427998921549317229286295309246302\
4658565201457700662371`199.69897000433602*Log[z])/z + 
 (-12.31359206213429335058934825626056659856655134295682840970301089195392879\
99484357865625449345079958609235304217899531520140947451244532288154676568187\
051916920470277132912837138384650167810787253586321586805125874`199.767739312\
49411 + 3.7011016504085094820629341249535566757426372777152964849050060160825\
16808407201966125665026394457086934009717665258679029164630545761267522853981\
62924444912287139994607746586146431476546231512329282600728850331185`199.6989\
7000433602/z + Sqrt[z]*(1.657712133647504638090261813677948399894926330631246\
56787036381126319983508187342531908664680663766919858680350994217400877272244\
61756088783640282620788860350542434246467372398771533444931345010225899591554\
4160322`199.76773931249411 - 11.083011192473757884713182834079300946447533647\
69782204909373763643748707784075196049196856108241983211475582278245344996350\
24547382826936641678328729141973015519055869245633862244474767582061529744847\
6165726478161`199.69897000433602*Log[z]) + 
   z^(3/2)*(4.034743437908173213023927786229064145387684429608411793854842711\
63098413295128832978049170846888338081722255510560814254741102271227947519235\
848431354179772889347637513794625377846220544761675663723043773553429115`199.\
76773931249411 - 10.933490676232349132627605907647988885620604022285397375620\
95822326463378235385000497729605942598687867034721769924072733404482262110993\
71394943806408839938477604959879068075503064867455165892887135685313200095008\
3`199.69897000433602*Log[z]) + z^(5/2)*(5.73255572220541339380259473189453962\
94370152314341301957479020932870220021988985683704505949974748774722968880019\
00282520518442850260156916859313768295643156127174366105720060972294177457940\
6292322505351595650003`199.76773931249411 - 8.4383024354113879926847704172835\
04163638874060104453338453251552555170633874902091605424321179266549624851000\
04890227445497400338222034670903347964249964337864515509505743225082663543170\
075813313813580746252235304`199.69897000433602*Log[z]) + 
   z^(7/2)*(3.607873683717737292027940035683365420417379930933782396949507652\
09698512794699821467614052342224475412352936258253337146577901465884671777832\
152683042597336197530896042737054820028373480910477871691073781331571258`199.\
76773931249411 - 4.6739934577501475772522628656487969601656935681096538916046\
44065113260719730565189992426181248528575131146717056817142594334751338490652\
02004035793711647006405439630514820944158123283858527801029167241175446195111`\
199.69897000433602*Log[z]) + z*(-2.786699200349772955500797879236474481997917\
97442984577618753126054198814871681492961891337111047065534301893190606471052\
48559178328490736252974900474414767717979266115062460209901145051415222817004\
8066314056109986`199.76773931249411 - 4.3864908449286038305931071110560671712\
50533069884795833961488611653353254408535663556343734986023214144011517232899\
17514567659916534668743449360785688231007155128882498070028025400268499237347\
85216829554874708787`199.69897000433602*Log[z]) + 
   z^2*(-2.051863304656199602083389194651693988127556634296599529307723667925\
77566892185714129245371790817414419890915265271124656683087274118751873144706\
727794818611392263036448634730105997793282934746739055571031018517732`199.767\
73931249411 - 4.3864908449286038305931071110560671712505330698847958339614886\
11653353254408535663556343734986023214144011517232899175145676599165346687434\
49360785688231007155128882498070028025400268499237347772091396062700523307`19\
9.69897000433602*Log[z]) + z^3*(0.6902137263800314556868423286450652095471201\
51803307491597235693483014799218181176580192720849118691058383324425755665548\
32912937766331111529012988249942245764992390563316796533088195599047421338162\
813554298740109`199.76773931249411 - 2.92432722995240255372873807403737811416\
70220465898638893076590744355688362723571090375624899906821427626743448219327\
83430451066110231124956329071904588206714367525883320466853502668456661582309\
33897455894122603087`199.69897000433602*Log[z]) + 
   z^(9/2)*(1.562782626047536155754723407600733299821495830053826680932332839\
09365734140218315557716694760013416198408909201977811220730980838694102203566\
068643333616118237707364737364409637187760348362469096018199969407865843`199.\
76773931249411 - 2.0306426843085650294137463921631673261268470923998470136997\
62300377272456431058961768834074149007537250204982902549169027780553889219325\
20866411777433638923744958592945861040201453651489838469123379632591699039932`\
199.69897000433602*Log[z]) + z^4*(1.36572638930644374511085546871592478506336\
29753274789291803689853196241369609708145060681287569267364327557696460388743\
73087665401107673835093784457288429949676635007654359009015253796967820978664\
99487054185167635`199.76773931249411 - 1.462163614976201276864369037018689057\
08351102329493194465382953721778441813617855451878124499534107138133717241096\
63917152255330551155624781645359522941033571837629416602334267513342283307911\
2857410027643509373455`199.69897000433602*Log[z]) + 
   z^(11/2)*(0.51547328812599150970818569233547925526887783419113955321873291\
50230252975358990955364354702934978752101699856851883196511151242816644826063\
7780421497561218046618945484707706242094237922201804629187326409218467136`199\
.76773931249411 - 0.726061764079598852695535134200104562251253279700641902759\
18633135624033225713546397421341999090124243743002678622695147830248443851604\
68199890083752148108379901608046487373604841082296242186810062372845832786031\
3`199.69897000433602*Log[z]) + z^5*(0.945407749845926468500456220264171049067\
20446957639770405784897534305747227235367645018903162615604218253971427285644\
15507504008274509674983168541132576683465699198717863021057414050626241104592\
0099755505546481269`199.76773931249411 - 0.5848654459904805107457476148074756\
22833404409317972777861531814887113767254471421807512497998136428552534868964\
38655668609021322204622499126581438091764134287350517666409337070053369133231\
637483605758332653712569`199.69897000433602*Log[z]) + 
   (-7.1563987775314511632449766756762429885310961590274129958267423930301324\
29995585968803800632494605334258470458666624166110678934565577953399852980986\
18165414847600300075527097395761427013331790200987475938477261044`199.7677393\
1249411 - 0.57677677624500110237400093364897123264557406941652333431961873374\
40131683416086833418657687151543054498475002582979234859898855337846772066058\
277038360883301568880969804340253592238410049945348435384083799285828`199.698\
97000433602*Log[z])/Sqrt[z] + z^(13/2)*(0.13522289918959560371850269090910302\
66326051793160341166532223966924470059888864244014236396269888273117195727334\
46655708384459038154344136546912202596228449443173593345638955809908874194853\
60565171324300959413061`199.76773931249411 - 0.220587737724329915145183865932\
95063193511242927675648425557207845105918953239428207344677467362671542453316\
49825663569947127960737474113587810100343516882192976681727728923977702788184\
0514594493293730382379467132`199.69897000433602*Log[z]) + 
   z^6*(0.4448855392033796173460440004437985073329180016849780537752494427088\
09757187570667000912817988998779622040563187096584299987734325365461198275493\
60884809276658501000455684996663142878198341755174112584202778785034`199.7677\
3931249411 - 0.19495514866349350358191587160249187427780146977265759262051060\
49623712557514904739358374993327121428508449563214621855620300710740154083304\
2193812697254711429116839222136445690017789711077281127549168158207915104`199\
.69897000433602*Log[z]) + z^(15/2)*(0.028604360091440343804765154232545098098\
11718316321922117269808685354129933204353362719951802056490523180518499768577\
94697183493851206766487178505668834785562347755865900325651527803476989105188\
6018741969855046043`199.76773931249411 - 0.0582619063082652122830465980937493\
30108900037838242563560408571512051830618693554433735047735999721517733092797\
42458402640459559674409253506957291951692167535992878689391578157349421519206\
550302089792617541188984`199.69897000433602*Log[z]) + 
   z^7*(0.1632563250827960156541221515298614294615459695136522336700582540711\
78299726800644176236698647432976030371429389976350458169112746690449956072677\
54189797749511139187886353569966959762817935781346825520082979589561`199.7677\
3931249411 - 0.05570147104671242959483310617214053550794327707790216932014588\
71321060730718544211245249998093463265288128446632749101605800203068615452372\
6341089342072774694033382634896127340005082774593021083194067679721962984`199\
.69897000433602*Log[z]) + z^8*(0.04963010809050206048593967314905880729198519\
49628713964849630424836037093467072889387899895666517591766830936427053715984\
83552675499002621563733301626324810704843025009458797343388149424518048119641\
78414519278949`199.76773931249411 - 0.013925367761678107398708276543035133876\
98581926947554233003647178302651826796360528113124995233658163220321116581872\
75401450050767153863093158527233551819367350834565872403183500127069364920609\
2187585057102600452`199.69897000433602*Log[z]) + 
   z^(17/2)*(0.00478407935399262418754343318451953774529073091206478085849827\
72051004652933942194155216967136263162508697067275645224098529032828033380685\
1288474472659967829676963394215880101950972955940951811305014477573343346`199\
.76773931249411 - 0.013609595979314497723768067400051333622333413943941694083\
75000986042764354579063150783525438742297081308313900360915497638810183132073\
89157587870920062102737708755429988385465189151996802941884761588981139934462`\
199.69897000433602*Log[z]) + z^9*(0.01294361910763528383435822235494240661303\
36547502475509681160431115747713586023302733948284350695511825210425837087885\
14186977251293444137030033782933073713544255572408859019922370490431369505341\
60353260470999328`199.76773931249411 - 0.003094526169261801644157394787341140\
86155240428210567607334143817400589294843635672914027776718590702937849137018\
19394533655566837145302909590783829678182081633518792416089596333361570970263\
04946295546333171277453696870498644720341`199.69897000433602*Log[z]) + 
   z^(19/2)*(0.00056853158875276455206560396025754064258047594067579888091810\
98094818044415110812588067583640158114245682260210533758147070191486689461226\
18576845528713104472112310114034964345339160231469491014657370957793294735672\
508135061414737`199.76773931249411 - 0.00284953370790214264692344214364982522\
97844102225335772092319162402195747006905086290916458566353028282278977094607\
43034633372771717164151969188617964386602922888990848347856253058398320505670\
837661592100988482318195232757868499267`199.69897000433602*Log[z]) + 
   z^10*(0.002964049557425190040982666722470369430995183847374138149602601129\
39082993758962405145051225616929619546008789934833138081960236906541681930393\
89393738708694985744520017257102778085632109716400554857584980041025742335968\
58223746047`199.76773931249411 - 0.000618905233852360328831478957468228172310\
48085642113521466828763480117858968727134582805555343718140587569827403638789\
06731113367429060581918156765935636416326703758483217919266672314192514069035\
16059848387829912473016162073414427`199.69897000433602*Log[z]) + 
   z^(21/2)*(0.00002051184540508169331413023151174857524513894744340187251628\
17351856330662417650417177737942391631755953654774299534716246405081615240445\
02090146090779588183808542385399651732704866647359773230273106377443542691281\
383644342494218`199.76773931249411 - 0.00054053456261492014893127483192411223\
91145179831377032726127924674779534682146233630080936766873584416994323208022\
51869899972477004116381104289248819883253633962242717257429847844015737316692\
653779485051028115896111265057179590256`199.69897000433602*Log[z]) + 
   z^11*(0.000606008029782332195174059379342705258118242420413362752033041419\
49026212505218802989127902969490946000111304799461824603801805642992123181020\
65925346529890136964187335927736920037356725291437580285613372237049440970419\
80968339653`199.76773931249411 - 0.000112528224336792787060268901357859667692\
81470116747912993968866087294156176132206287782828244312389197739968618843416\
19405656975896192833076028502897388439332127956087857803503031329845008766832\
67964145366452762720656153473355544`199.69897000433602*Log[z]) + 
   z^(23/2)*(-0.0000122960580779568978927430109931429395751766980001910988267\
41437730350402388788977571724846533425097745244357699774630575460921329348413\
59734182798452157847743564949195151996943384875259914222432186281704736588626\
8122948677765973`199.76773931249411 - 0.0000937147401840842001668115496371325\
95617291652877015769582799554174279584989950174456741473419214876128351273556\
43324563938379547663664407985876400098627859789920092162311888060470247606610\
8251172481666774446714196495139313080901`199.69897000433602*Log[z]) + 
   z^12*(0.000112022002024987697554661968741839387563411700004449676966107945\
25493814163034012922963654078901816490693679069278545184494947797535176070787\
51617288605833271625374434167610685844793389519841199608642571042664113998935\
96620652214`199.76773931249411 - 0.000018754704056132131176711483559643277948\
80245019457985498994811014549026029355367714630471374052064866289994769807236\
03234276162649365472179338083816231406555354659347976300583838555004712224199\
25065845609038088218689463079143374`199.69897000433602*Log[z]) + 
   z^(25/2)*(-4.5850537902542939569656763613332307752680668401655082599380042\
62357350433406668307294143314819507308704160387643717102786550878508938103904\
80162202447436537014684277509294082271573317992943278590923502458095487785861\
1075782959`199.76773931249411*^-6 - 0.000014959402431973965734900012503829212\
35413107779702752007726781779844121613688188179614198659954843432614564711136\
37338410095171390290150403680941022091171622319395182791844926818312759982131\
40985984554539681781514932597648562126`199.69897000433602*Log[z]) + 
   z^13*(0.000018908287243913457830283026201996218683621346453169422854168295\
58830744324674069498076427825109966982948652686539732574977381134045859808226\
74486956801246634868171099944608902629103343596618129135999581136792609363387\
23749215209`199.76773931249411 - 2.885339085558789411801766701483581222892684\
64531997769076124771469080927593133494558534057546471517890768426124190158821\
96332715286995719898166740958677931593024515073277012898239210936744792855541\
95471948278044959657806015055`199.69897000433602*^-6*Log[z]) + 
   z^(27/2)*(-1.0770689651710404302466319553187773052870528469214350659840313\
05100373206713518820896182185648209310025609154820999598279459615267068315440\
75166147114308760419686897986347720573758287938557568619034192642585724177342\
8470663894`199.76773931249411*^-6 - 2.212322812676514850307056155958468060712\
16620323400345840303314643114429405590163199912413389914233394624255885054844\
23698598812683626341061432978587677780244384244774189917226635422667684613210\
83176244226085946198518239511658`199.69897000433602*^-6*Log[z]) + 
   z^14*(2.937717190179179065099086932879193248745993191328215789678989236255\
95816153634301936268230305664859858189734048459641857177644759554027676435048\
14276044801085954739810856018127004321285961166394113766194155733868519116717\
70773`199.76773931249411*^-6 - 4.12191297936969915971680957354797317556097806\
47428252725160681638440132513304784936933436792353073984395489446312879831709\
04673612427959985452391565525418799003502153325287556891305695098741768011082\
85274047418851008983201178`199.69897000433602*^-7*Log[z]) + 
   z^(29/2)*(-2.0464525107103482621625490494860945964629089346777577532041864\
82465036901027956024513333722795042788443447018251838319029155656011017825020\
54917502539431317261239915052314520628990854137507992585644205659486344632598\
349576715`199.76773931249411*^-7 - 3.0474593547843207093691211355003907992312\
07270421294883171269155124236008118000249687973025004290678678179963990771360\
84455381356785595936110673546885389452611806623569484488071827532690763571740\
478893277738370425482439298652`199.69897000433602*^-7*Log[z]) + 
   z^15*(4.229408596493527751188717496485740772366459385321552766325705559320\
53988987778475361107959993632448216967035256676137924545903616171604835485370\
29316582345817000718887026565992235160506824275340042890136443334226034769148\
6068`199.76773931249411*^-7 - 5.495883972492932212955746098063964234081304086\
32376703002142421845868433510730465825779157231374319791939859284171731089453\
95648165706133139365220873672250653380028711003834091993049838640150354630152\
539207338662963517869345`199.69897000433602*^-8*Log[z]) + 
   z^(31/2)*(-3.3785619073661682866018966342295085137002199672616454124726850\
28908737786806316172603510963070584334546112632761243696543343839060215130793\
16833377798379641325694888920996053789362279866106691440422846906605445518408\
14575489`200.15051499783198*^-8 - 3.92831491063308677638338602014311220353398\
92213721517844280170377457731990314817712305689433208518975936391091428201952\
74316864176386291070415956680568239489281766697980462396429868738528151940740\
5336599254209005110393704215`200.*^-8*Log[z]) + 
   z^16*(5.674264579756213577465780485712478481188691678211018092352884686211\
81616165382474820635988975996246654624630517367905982037594545720296529754841\
55529416917392112767261165596945977350993738642528114770056985840014624768256\
6`200.15051499783198*^-8 - 6.869854965616165266194682622579955292601630107904\
70878752678027307335541888413082282223946539217899739924824105214663861817445\
60207132666424206526092090313316725035888754792594138679009671997850426179514\
93670306793962048844`200.*^-9*Log[z]) + 
   z^(33/2)*(-5.0053885302078283869897983839124140920208507885230320025131986\
58401702078846803150410411843922254016519598149804102811934930903608036677966\
49733071287705390979633606778552553730395126346351218597155956338177158439764\
585116`200.15051499783198*^-9 - 4.7580639860273019969779576905877417980974422\
37036613728623684764970796896916007602065805549635200002183125322611950065200\
27518901835806933561703565653834532261117425311710405614867491535672548139011\
4468556598061508545958989`200.*^-9*Log[z]) + 
   z^17*(7.128204048543833535939766813655298918756796543446405431807453910114\
58946037528801715250664621056542718190187231140269377105671268369201968277278\
39845349305285771754251572649248416347415881916194249330040786078649856607317\
67`200.15051499783198*^-9 - 8.08218231248960619552315602656465328541368247988\
78926912079767918510063751578009680261640769319752910579391071201725160213817\
12965545019579318414834363566272555886575147622775682358773650954225467662255\
60379425059343529109`200.*^-10*Log[z]) + 
   z^(35/2)*(-6.7760902140875657711664151609884466823681002698399896774934162\
92936117719411916370819145439289126484688117850091270460399555972357818530700\
04806440127390325280455689130543273601101153366448266917198381207163486324390\
486403`200.15051499783198*^-10 - 5.434767308629479311543651572349394599437576\
70405691276459179865774782843950386287908066053723679675902059626678488617159\
54589284413475892927650876460290326691462000497275870321602354582938080065388\
1959252601398426372276349`200.*^-10*Log[z]) + 
   z^18*(8.419653488822701340697332915597314820569736208306657844340788394739\
03487450402592599956264671453351904858769062483456288801259632487258576613637\
48344640784541503623409433191386629732402519520855335767355248616866569451256\
6`200.15051499783198*^-10 - 8.98020256943289577280350669618294809490409164431\
98807680088631020566737501753344089179600854799725456199323412446361289126463\
47739494466199242683149292851413950985083497354522601270456822100053948204816\
224418824118738258`200.*^-11*Log[z]) + 
   z^(37/2)*(-8.4818129946495432667832054628263815025996911082298926769461966\
72036892628769206343074581167495045565884319621295860978311626727345579715137\
74270381759407437082185883201710499410793714435769909080990453882763962961248\
66124`200.15051499783198*^-11 - 5.8729522913024166541766680010939471107370673\
22446556060474980050626800758702336881750355247601702346856836887737060200459\
10476903362041628968904829891832601254174795490978515651689084038053993032211\
62842974121688312075011`200.*^-11*Log[z]) + 
   z^19*(9.385591553693908561203545736383010317092997106777687779660364528885\
61345121518796520168556355796989494420055285653714157580933311501234949117261\
06829169586001542810877733549414569905888121351237004264431786815530890886332`\
200.15051499783198*^-11 - 9.4528448099293639713721123117715243104253596255998\
74492640908528480709210710878325176800089978918469073612990783827504118575102\
88367838547288703489399247517257998429841839550229701561001178433345088317591\
6952315990940146`200.*^-12*Log[z]) + 
   z^(39/2)*(-9.9011866127044259584025452182404192062289798699494592197779363\
26162697259472439736091300105977566101742797274409196955037512005809106054420\
15270752649925616145545402153187947657820804037219150816777501312360345164981\
8126`200.15051499783198*^-12 - 6.02161372206061743716730551848311317522792618\
95963230486770875719109952929320949752887618978562653772304486394765846600708\
61527045997935383721239298567420164270625071541646966860205110722400519189101\
857768400073021566233`200.*^-12*Log[z]) + 
   z^20*(9.906448986494167310193050462393171759008937334976364826071863984363\
01729052050912150487461999167694769940055448588863092330179183420229060152565\
9138835726660651779281066615841133305639345016887298022396686463905183748734`\
200.15051499783198*^-12 - 9.4528448099293639713721123117715243104253596255998\
74492640908528480709210710878325176800089978918469073612990783827504118575102\
88367838547288703489399247517257998429841372641582119382138640959981260515558\
212666572273181`200.*^-13*Log[z]) + 
   z^(41/2)*(-1.0847306092555025764269972155047898126326233151421049420709114\
18103515891028935091965061813455848330412720143404570840172406768799527029658\
97532230270205528228982825305536636458710739756392068075294297183859266509317\
9265`200.15051499783198*^-12 - 5.87340078876876714339228227768438014968176313\
96548775325647434667340667801042968470096908119261842141995140646887949365403\
94546484858791779086427026959643849482982458631917715712514965565230371794487\
00032854986819244956`200.*^-13*Log[z]) + 
   z^21*(9.928483181827759272671285342746012507018301697347434736084570693634\
15276746410913650842049987132080914268978969563110346746841672253717331955220\
944090474756230925838169992275771020877565984441899997055582483125192709309`2\
00.15051499783198*^-13 - 9.00270934278987044892582124930621362897653297676178\
52310865795509340087721055984049302857999799223514986790388417404801129286694\
13027033783701937994278547783409508855785174778401255639237262565143640671553\
6017673410946`200.*^-14*Log[z]) + 
   z^(43/2)*(-1.1204059583102490765062141414368327525835858253481155275104917\
65948875111062562486390520894316807412198477858354947488791856007193970276020\
46955079926297284944920527573961110026205672905526520168147559802717278257234\
004`200.15051499783198*^-13 - 5.462781573516880749360945251317723505861780620\
17802311200003622766035473907810083930984025809907262107995323111099822845508\
16533063380181859523511276998513781896625390229901716867378715353624810961395\
842804371593486067`200.*^-14*Log[z]) + 
   z^22*(9.471244175612158559580177088480617707257188806636415989741678916703\
12178764201811902271521707057786347211899390755469291044633328697475969322161\
38906235412255320583808128845278936675656715822214809971164318418981075`200.1\
5051499783198*^-14 - 8.184281220718064044478019317551103299069575433419804755\
53325413721273524736872582266389618179992941045334458076521861828448060855729\
73034397290345402532252576450080482976420161994777562905823228033441879202462\
18739697`200.*^-15*Log[z]) + z^(45/2)*(-1.09537904842938579792048540137769262\
49155627963201032864887106214778848468291077560202854522067434960493182820823\
55285828495745490207255125270507822459076645747804874432547626857335343776277\
2864135776295348810173122701`200.15051499783198*^-14 - 
     4.8550640047688464562539895739450027251154813408547099068345412181445348\
47248307839422569666095746020455762007544177499092636675362732197528576819384\
522201464058054281665919621712896776891412240529119314490873514409563`200.*^-\
15*Log[z]) + z^23*(8.62164089423483571006186844417818882489020352536869596882\
68006458157678912654896955916934578871846680371605047298358936781569629409368\
64959688511872347425365653344491799044141205546895438452452370658781991276545\
27821`200.15051499783198*^-15 - 7.1167662788852730821547994065661767817996308\
11669395439594134032358900215103239845794692331999938617785517026752364015899\
54835526721504646932959525239410891969131127781116852794390017664349358746171\
851160887322015177`200.*^-16*Log[z]) + 
   z^(47/2)*(-1.0182263369853725547169726044800416215122084785682057250514613\
79281922839039406264801038864935936317383006703906176529154198252130855605558\
63374362362739956535583725647961718131491055177234790469551151774601744309535\
2`200.15051499783198*^-15 - 4.13120898328797532400356146123010083853202433347\
78663538001570963347208343338038170191220854930839659195985236877944678003066\
68572534010500555297305719088210993665933696595884399901875013283271131533815\
00014168234264`200.*^-16*Log[z]) + z^24*(7.5092310817261152647452546205153028\
21616561038203137600845827490466771889886160829828517498409329695652306277379\
84058522029724208036711560236593459470754650267387364054321745024469345067966\
041538385261393944947885379`200.15051499783198*^-16 - 
     5.9306385657377275684623328388051473181663590097244961996617783602990835\
12586033204828910276666615514821264188960303346582956962722679205391107996043\
6617574330760989599978390667227335340957117960347509921931800136413`200.*^-17*
      Log[z]) + z^(49/2)*(-9.031209527005513402059811031548266842460008928676\
04776946842618407397503655855283827299529906739880292304612761627530560150515\
32862185917225587065556765202847600763280982822632611281530014569694194028734\
324138357263`200.15051499783198*^-17 - 3.372413248752544530379272386714808822\
37971729356295850584569158829104338384515681464634909186189768512113503570553\
04421076297679277820987765987547213358490572976793937414358600042770896507430\
737702740529886770973701`200.*^-17*Log[z]) + 
   z^25*(6.266522941968216033019856142740877459514701969547560636074870644359\
99029484291493754393341746694497347210369927220993037986149715383777159503411\
43099725867939757378082206486172334399695038304947137786189478656469457`200.1\
5051499783198*^-17 - 4.744510852590182054769866271044117854533087207779596959\
72942268823926681006882656386312822133329241185701135116824267726636557017814\
33643128863968349294059464606329353656211791516492870703706457765580502318319\
28799`200.*^-18*Log[z]) + z^(51/2)*(-7.63723137991609342266503884254611073345\
75582073216608894488396311854698271779395562025761309751061334354000177347163\
77008234528562720287541987465198542072490803303235013400565934752625503579866\
926241053947732169229`200.15051499783198*^-18 - 2.645882207294701524897851362\
94947671815338829120144551800899641691964279638255839534569378027704884231044\
04032363417498539745772283535437426879716457110088529570397733508495723955393\
69624395084826124156583597564898`200.*^-18*Log[z]) + 
   z^26*(5.008895842134777813389134096612797334447430782715429390555873641226\
61330067481063517934423381555070478419690801764560324192638840210451421562853\
2475432586203172495168687756264575870417155747079527456562343788732315`200.15\
051499783198*^-18 - 3.6496237327616785036691279008031675804100670829073822767\
14940529414820623129866587587021708717917239890008731667878982512588900137033\
35716375876679609954303574587655009953280345610292112233522141823470627194030\
191`200.*^-19*Log[z]) + z^(53/2)*(-6.1551590718832737263415761796083123558847\
74331377475837115625913384498379622948129911079721141056480685213675287770906\
36571673062569830418394678988258852901320473460599299261105553551267651245241\
211751236521846194`200.15051499783198*^-19 - 1.996183291444174860818923811065\
94596106368417701276256692796991786487678508644431170810028215101709946808120\
63540594653996463489076434294537332044185974043219222598381429556882964051101\
0698084236942212600456853346`200.*^-19*Log[z]) + 
   z^27*(3.848252808192909192559791022378152380670271423954109233478587912982\
51930884461920108552395033225134966287555128128237406012369845422840071704564\
930769634438662038378969294179223198097692049672680274484029036554904`200.150\
51499783198*^-19 - 2.70342498723087296568083548207642042993338302437583872349\
25485403072745356517530278422383027540127702888953567910214685278436297311358\
20121302790219332994841137400848737031417381626475098289469732623567484681858\
1`200.*^-20*Log[z]) + z^(55/2)*(-4.796631893348542985058001606248493232049371\
19620751418462088649203480258548536800587395963208892293277274109920063545603\
63614498718593368067770960035878379723915897247736602825044144810436529160055\
482266522466685`200.15051499783198*^-20 - 1.448934171302865721267040348562174\
30051917481312205676697322651217725214535810642689439496908236084293427385737\
43926109790912079741437864966112046968088218355319489017562549468753793599733\
807241535925036219146424`200.*^-20*Log[z]) + 
   z^28*(2.872565897376217277451515929131365633399533699652320549665689379699\
20355140005746557700883708095139684458047777467697325670041383770368139980145\
81751957267936561798612078468580924481013849889285198861069926391963`200.1505\
1499783198*^-20 - 1.931017848022052118343453915768871735666702160268456231066\
10610021948181117982359131588450196715197877778239770787247751988830695081130\
0086644850156666424889481931360768080456825718068023655286920422092227232746`\
200.*^-21*Log[z]) + z^(57/2)*(-3.66772591623486706419629124779005942922115239\
37598893284761092685072008351735988414681310882483166069597870394296050365524\
41590163031079124271730491262953298112329116721395882608682228181518622184088\
974104450174`200.15051499783198*^-21 - 1.018335012160500609391611585584055942\
77341359979442190073273961467892291116396360776680484318256675071224212252092\
38708034284429034177365338033381221897977477345419564638527584797264220455838\
47460334733753904838`200.*^-21*Log[z]) + 
   z^29*(2.070409683402124668837728358177361131173147021273214940682997847858\
33704590069402854072575694818092752890353629840828509018646918973271961737228\
6791449383228815732746886061632154538225052308106448060764032001214`200.15051\
499783198*^-21 - 1.3317364469117600816161751143233598177011739036334180903904\
18000151366766330912821597161725494587571570884412212325846565440211690214689\
71492748286666649987503732479357805736308550932598399123716579749750423934662\
0920981233033359`200.*^-22*Log[z]) + 
   z^(59/2)*(-2.6111173272858755432505789450473683167292250184572441993903250\
03612255108382846264481037977078769265457752879547649113735872553038602672958\
35217492323361569396246391059028930406600471656383485798889860477763596910810\
2718745001313`200.15051499783198*^-22 - 6.98037470653142927296895352095521569\
99562012572776638933560015939808921052132533910100851828433933232075710743142\
93526134076761897554662443276312988861553577245622110823008790669540777730388\
83403653254125394757871293287871326574`200.*^-23*Log[z]) + 
   z^30*(1.376000311408023094485763027265024898405255850457112230724439774399\
51567150842916583461252370838245399554786890502188786214825498028878965893047\
83169531790295301788484156774830929799905791613415114349016656873921111469680\
03092403`200.15051499783198*^-22 - 8.8782429794117338774411674288223987846744\
92690889453935936120001009111775539418810647744836630583810472562748082172310\
43626807793476459809951655244444333964177789963649672925556064240090450509136\
18140991417826496153828743886606`200.*^-24*Log[z]) + 
   z^(61/2)*(-1.6015785934549072089233838466711503928870801054738902593010802\
10313175614925811697696005893444662369612157436294190729116233777170556080720\
59894619356339172631545288962373704817115638165337948265845938503421622017094\
969892125809`200.15051499783198*^-23 - 4.538248647443647698971975039773169345\
84216937077120611163191507060071946069705410592366526258283246850801946508644\
53334547675343073354376246440635076695897579847586951495129003276113904830533\
498644825167150512831584806901419168`200.*^-24*Log[z]) + 
   z^31*(8.728480103836935648487190531225027440103668386399415359639572743556\
36614750070506223763966726686846299682019050473727948826876778713629879485466\
57505035964275230026362656530211168152681446743501642597826342505346773175631\
878953`200.15051499783198*^-24 - 5.727898696394667017703978986337031473983543\
67154158318447491612968329791970285084557919021718102181320810499876269181318\
46890825385578052254945499641568989406545982576986942118888696420462017851866\
39819263454542498810805820414`200.*^-25*Log[z]) + 
   z^(63/2)*(-1.1423046398072743729904946583736747823049721546503068491254615\
57779510097778138159128486170433016148053899278837226770459955268671784174747\
47890514177439907066145747454668622185021404401902648441296739914526560682736\
19242912118`200.15051499783198*^-24 - 2.6739867409452692978613366399546517433\
19388580730060817118854271769745524176956064745797975640901979673443495585571\
68540754670738246461446170585548861777410320583157152449329008352195177174880\
2022967059186924484647272561452073`200.*^-25*Log[z]) + 
   z^32*(6.958261931260737238899541903159329269672727514049391417691357632273\
36771701800708517852943269487103020632687385720750582948512087124497031358376\
75145323591607025315096733973828809870693769570574273950838177943962374919147\
48811`200.15051499783198*^-25 - 3.5799366852466668860649868664606446712397147\
94713489490296822581052061199814281778486993885738138633255065624226682383240\
43067658659862826593409372759920006153395255512350315918164884792447646585247\
468687727940853627472256592`200.*^-26*Log[z]) + 
   z^(65/2)*(-1.2706473396631850107637481435002960701829045086046450902825475\
60418651209799124315828268406734429947565139926922885957141405469139771876050\
80551228469673137088175117740499360513707349797021596672067171449276728834082\
6760067846`200.15051499783198*^-25 - 1.74261586456579280179377317044345299462\
19952882889582299565788137474160886703496830092876828096152436259289061234151\
38430607400743304004090790430923470771917301384826242867294593049053065275838\
0702289489838733909690448879103`200.*^-26*Log[z]) + 
   z^33*(5.465291792941880690122336917815373938332509348940667887103658814113\
45971925714122290834463315218606045531060619527986731584716139820330457188093\
04101500985345424362140361713010908643451784081044920244931110753241453037895\
7132`200.15051499783198*^-26 - 2.16965859711919205216059810088523919469073623\
92202966607859530794254916362510798657496932640837203837909488631676862928729\
88288840362805009657026501562627570211593297165429085987777026718207178838344\
2361835306576843097958421`200.*^-27*Log[z]) + 
   z^(67/2)*(-6.2173050218711761200012316559448081431980649632455547828072360\
64943156714316010777980358380087158958425993240024366806753354442313028739176\
88571284189501604926793715192718238053571985072286568605345102937448470901860\
1757785`200.15051499783198*^-27 - 1.59741228428924998277594862217212014895971\
35203183539150523550713732306280761244053740376932741835036492027644424767609\
74874910666264212840142792800407901406566130271054747984599027712246780618318\
2743492261319614837197590905`200.*^-27*Log[z]) + 
   z^34*(-6.30662905538210095558642489372785510558494891257918327404389327185\
75045256948212985682280327743674424162844674874436660593725494681401993432965\
73945211326330423631534970472374730522094784827314631594665140774424250960202\
88`200.15051499783198*^-29 - 1.2762697630112894424474106475795524674651389642\
47233329874090046720877433088870509264525449461011990465264037157462525219404\
87578844870882921001558928488054800132283883764431224560148580034170374831140\
2666761757470754204376`200.*^-28*Log[z]) + 
   z^(69/2)*(9.65333559560059291890966572715086784426575388736096822120025216\
34593548025717969523245567311443226817673016385186013762123843541267354130678\
16660284111073645528243124280456213806078482844999827524901310790695457978243\
339794`200.15051499783198*^-28 - 6.843908754123048093535774338114615248441503\
27190444154808523749778038035140550540645376586908860699367767127106202832100\
52061230764342350555357542159524292900639030681283557944110615825112802818618\
820034080809903788585078`200.*^-29*Log[z]) + 
   z^35*(-2.82261041418544152878299193382836099689546791364904367083360358690\
17732250993392348312443211725162922710685913470407847066634690006292986193887\
29707069019381146098418458992840614367994504507457659567755661274940982270955\
949`200.15051499783198*^-28 - 7.292970074350225385413775129026014099800794081\
41276188499480026697644247479354576722585971120578280265865164089978585839659\
92902197069075954858033547828364659704556006437971383174858005754470839245856\
933434723575506855408`200.*^-30*Log[z]) + 
   z^36*(6.994060758950648149117672858142779253470505906488473754208240651266\
92593336141073426198074430228075520339282693294181632858709572629393690666895\
91270794560996766103639293272294141645611822302467744574353451244713649168542\
8`200.15051499783198*^-29 - 4.05165004130568076967431951612556338877821893411\
82010472193334816535791526630809817921442840032126681436953560554365879981107\
16788726059775269890866257037447095615606126618396402689230639179836525370647\
787342678574737837`200.*^-31*Log[z]) + 
   z^(75/2)*(-7.1052984784027404450017469011645760619860148750834236850563607\
18191785843395331067932186701838769929004677864937712900317401026482499316772\
92912026016829156598381774297865831483132758570725829998170607141601584186332\
8713`200.15051499783198*^-31 - 3.93929073411790700033831786356102844257067392\
26257808811118436796112098679308190362802736632007083712078773025946679242328\
26089828565390723038696969826545282360898221072384417239699810602196787875963\
520044391862541722974`200.*^-31*Log[z]) + 
   z^37*(1.082722421258476658525593698237369749945533773717061904021363797996\
19119897190913039292551114869724465662925651666022567797648361213498130673918\
54609322255573796846681582659114231261264916604175203557185851099389996988954\
4`200.15051499783198*^-29 - 2.19008110340847609171584838709489912906930753195\
57843498482883684613941365746383685362942075693041449425380303002359935124922\
79345257329608253994093490041041195991899161160537799936466181768381046182524\
92668953464567648`200.*^-32*Log[z]) + z^(77/2)*(8.232269249988369277528074240\
39751762405230923250441148893414474618462457363296692004487700217907963295448\
90729894949431498205390775945200822474535204381035610680976425095985452208723\
96384311792106336362722035077393327366`200.15051499783198*^-31 - 
     5.5115390796656803249917998764191946886031901402971876616377975847602393\
88484279352840577060392982031127675878627907404810850304279362841702831244044\
5691455106349131961608180080191970353789297028838275265792993960687032`200.*^\
-33*Log[z]) + z^38*(-1.612992815716109609324000158941511498512561612467380027\
85493926364702338466104201061530557249763741200188879904751603771110976321199\
51093677997626369663043071673268049972779858598731085704783366429089264302483\
178958022443`200.15051499783198*^-30 - 1.152674264951829521955709677418367962\
66805659576620228939383598340073375609191493080857589872068639207502001594749\
26281644696207080301734780284257782857750744432563059932477785786263657891467\
093044694018463242547338241`200.*^-33*Log[z]) + 
   z^(83/2)*(-2.9330030843702935280228886171769340877370046276096101318642360\
32029757432715702370140857536422422185110366116502834165200191498486707710439\
71251580871080325966421622258346699219990602345351387410313033172633011739353\
3`200.15051499783198*^-34 - 2.67490718815533708653366536532935025008062318730\
44431204085815899113703485045762486350298760776375208772494949722688732322196\
59246270913830138147340048971085281449791159984813022879827077629717287666390\
464803111545732`200.*^-34*Log[z]) + 
   z^39*(-2.57683121110684006718911005186119367053481960083801183765719813578\
14622219252300890072853670399870354118171458350131841081586399026221589419025\
33118080289134341968395786975910595715673273383307600130197229613360136670117`\
200.15051499783198*^-31 - 5.9111500766760488305421009098377844239387517731600\
11740481210171285814133804691952864491788311212267051384697166628862381895490\
81041114604117081244785877337142571129956188290157735747829996269411373316181\
027753313893`200.*^-35*Log[z]) + z^(85/2)*(5.39713271109808805648534068210284\
23451364450610767540211562459179627491358496844569778208146914600940322360650\
95332789606550459140975523067712973254944355353753582236718539116305761432907\
750353443914098704545946170544`200.15051499783198*^-34 - 
     3.3338390075223472887773577952647009890796744862886820378630901955085718\
58381040399707050335330851656686727627538671495897622674773073743622307680711\
8217576231961047975625671141157385437448514593929006392137911753917`200.*^-36*
      Log[z]) + z^40*(4.29998616964503235071316182850839344853006894479229678\
91817591710051558438127373619607122965540024024756602043602753559891516363938\
10937703584765606645765003837231327221503048157231027310217325253924172252389\
33246683329`200.15051499783198*^-32 - 2.9555750383380244152710504549188922119\
69375886580005870240605085642907066902345976432245894155606133525692348583314\
43119094774540520557302058981341484652203255904911143989922491585145493685662\
50403698129319212040273`200.*^-36*Log[z]) + 
   z^(91/2)*(-1.0844790382327971969395327236783855378329639978727745092177376\
04134051714494445648355805894208035192455379469312582364269390838551349284097\
206479769527213630176840198663396333032966366063279303003754892653045306348`2\
00.15051499783198*^-37 - 1.83951050471417865564197131312746065076572918668509\
19259641927503947201074514201138774821740866876706034653516602576241144405903\
76768115349881604591464401258555328704054027506796064005716755614875991432348\
536754946`200.*^-37*Log[z]) + z^41*(6.446312072390496693044801838494842453468\
23509591607458147992899762625729833982118803944008642216330358842853665240489\
69870215238631099883627916790383669721432318189480849206606958451284918185266\
982913621614022254322399`200.15051499783198*^-33 - 1.441743921140499714766366\
07557019132291189067638049066841005126128922295946455901289377848495395421147\
59474871138119176541208514171734502539153961195948367786576314706083035674652\
28792783353271932613325894605822299`200.*^-37*Log[z]) + 
   z^42*(-1.12453076632513380123777471562890572493879871347162423520947337633\
77099166828032098316758164005802683781461475501275437057577992184553095780413\
907784041561227327588338989274352644527505463642126251803524301871282585218`2\
00.15051499783198*^-33 - 6.86544724352618911793507655033424439481852703038328\
88971907202918534426641169476804465642140664486260759404148276757983529564353\
19873572639762376443377101493330778685538064180548485464939365920035505228603\
3526396`200.*^-39*Log[z]) + z^(93/2)*(3.5192898282446030817012025176712962420\
85066744542755704605863608507346534711200868276421599590925130379748877110963\
96743822229146952500557349278724802358863001948914314678705406964265074935900\
4640972788389747591619`200.15051499783198*^-37 - 2.17873385964521413925557761\
83545572779840478168920525790365967944471123421603422634742455602084701481905\
92028661066626823361109583618127835609585310624238407249905994602087150064118\
064512196917914842208432565622`200.*^-39*Log[z]) + 
   z^43*(-1.60269729393630257743558661666509524942885834898129645435639016773\
12499667790310032171910872357237517397348071405417682540042592381055058717320\
06458590804497783001812407194194554818779900848225674877557225128282979588`20\
0.15051499783198*^-34 - 3.193231276058692612993058860620578788287686990875948\
32427475362411788030889160357230072754142625517491904205340822130155951462107\
90109640051562904047822043230611087494633426626165543609281333827946601860152\
04895`200.*^-40*Log[z]) + z^(99/2)*(-1.99623221674889177355260185927064035369\
11753284980760211448108179285061169325545894114931054296715682323086402932577\
18758832011669355647871137073272186619390079014102678834606336183942957103203\
8353200225422481871441361722439351935`200.15051499783198*^-41 - 
     1.2534178349687136962938925741699629655553943832157450000351586450432153\
68740651638473152702780895720812008032768933727548785089892327163436951012160\
636432890825582759003867168942316286690546610004678431064360413`200.*^-40*
      Log[z]) + z^44*(2.94102728501035679913589224792109896713712401608108769\
13331240652356499444003563919405298535514734866609457917956136909452117832391\
15685099207326861422608872327609129992895697110140438271216200387088451028997\
20590092`200.15051499783198*^-35 - 1.4514687618448602786332085730093539946762\
21359489067420124888010962672867678001623773057973375570534054110024276464227\
98159755503591407463049972577253316190197634586237778532149025283621047645758\
86332522367636471316549872543062308`200.*^-41*Log[z]) + 
   z^(101/2)*(2.2914433423083280391181176591736047638909249604879989071551422\
96018175828717875744660460057656652805201391312309115360919935791266691163985\
327552764857938359350656452929470450500515176078341011294186728915919284`200.\
15051499783198*^-40 - 1.40726812683307748151408869729302423735432753971071062\
27703208357253636190262441025403242833350529667608933422360233016543015119341\
24086742046758103850967326655452797761284030694496453949386131677703999073137\
948082591671275398732`200.*^-42*Log[z]) + 
   z^45*(3.985325802162135229951956268659340491735627358939610214951975617793\
11257063788988595115137948450721253319986164042584310705698855442148586452669\
81672800973444398239942588711852973562113998084681339877278104475811331`200.1\
5051499783198*^-36 - 6.450972274866045682814260324486017754116539375506966311\
66616893761187941190222943899136877055809126246271121900650767991821135571517\
36600809207975379066724295624162193438918103907876094882673455870564315178826\
8437454645527358034`200.*^-43*Log[z]) + 
   z^(107/2)*(1.8196134407217439220978991343179616003144209498956494390472755\
98807717035972534339046121728173596194498914490557860304478952211842840695710\
64442929708381895216416253548475001341290713994753126393749151360795784793046\
08888118292`200.15051499783198*^-44 - 8.4791984662355607793029460319158207823\
17046802718263415603954684631244464174981670719638187596718678298515297482178\
17292347375243088360347480523920110377393167612406745021996585429248048550493\
86217711534769273251689695909807345`200.*^-44*Log[z]) + 
   z^46*(-7.67881313716813858038308757766489294292775305632635847820046409861\
05565423182457237188522220992959512781895323784853139732914332465502984244811\
64903227205344287153799750614175294129595668897972413741215035525026436`200.1\
5051499783198*^-37 - 2.804770554289585079484461010646094675702843206742159265\
94181258157038235300096932130059511763395272280987444304630768692096145900659\
72720476342426293118775640951306712510982983709702798835592913710016097151056\
596613740644495036`200.*^-44*Log[z]) + 
   z^47*(-9.90565741623278932146530037436624832081909959781342719657346901534\
13748902523550762858082828366089767076996661491243659184505411021351857071747\
6673457312626931595094392586955058269103081105790092009678152907630468`200.15\
051499783198*^-38 - 1.1935193848040787572274302172962105002990822156349613897\
62473438966120150213178434595997922397426690557393380019705398689770833619828\
46713348590848190809802114242719817704000895311374409644107688744679875758245\
7739664061913833`200.*^-45*Log[z]) + z^(109/2)*(1.490275771761148975121723413\
76615775205718750994198288592710833610535961069313688449568606869817101391139\
15813499067309508704437090920912141200489699807458806557148934670861699092383\
5087497876881426138169779926673420294158970633`200.15051499783198*^-43 - 
     9.0176574182445668746916566526433202746166982112007470260720451800918586\
91094181936371467086807266021949736780115370151668136939944264471851789288244\
61068791450688874196449823681121621044932341038903693474520769855478316963515`\
200.*^-46*Log[z]) + z^(115/2)*(3.10699416008217074294715801447836784736659033\
22450082441338727414126757668415542809553842093596146948538179311054076575166\
01985343363372918377239226271031219217607164440024497207080790051058295027152\
3798819253896419763785178`200.15051499783198*^-47 - 
     5.7035917580713969845376048883930215446052764473929755967812129196687143\
05946181999479121751755693046238067976182440313598468490702390927965297262860\
7188063958937523164483451598488997598891308948746979993647238207875229141657`\
200.*^-47*Log[z]) + z^48*(2.0021232030330552673330531073571767454498668875104\
97702986164594902304073256322958102046111599777385553042494604449853107452423\
23892914492417549277621084536282586967080294402008959458065849716706013502738\
306156333`200.15051499783198*^-38 - 4.972997436683661488447625905400877084579\
50923181233912401030599569216729255491014414999134332261121065580575008210582\
78740451400826272196044484730724803078980786589521042746065218410184388862147\
621116813028223363365346554898`200.*^-47*Log[z]) + 
   z^49*(2.461172140206737101707230401398324814101402916122586327398108192337\
45901613900377903944464979270787980771119839045737996615221569880601721538809\
84215831699660262442086379167461494449988994301573783427613495431626`200.1505\
1499783198*^-39 - 2.029794872115780199366377920571786565134493564005036377147\
06367171108869083873883434693524217249437169624724493147176647920209799286404\
87173782340082256655521915370554435352434745612768061894884603547260834238485\
92384264982`200.*^-48*Log[z]) + z^(117/2)*(9.68318532572383940202231568814101\
72051896688143691950413845252396732062606309111722376691697058936318945293047\
55473382317243879714620577692853529229760696209612329235545787926631068560599\
4583733768866966368263149277156506214`200.15051499783198*^-47 - 
     5.7486680316247032144332105761831956630757688643717153376486972423953627\
85000316467327347186015159903786411502598180202337984244020870671270961913540\
41338761295969791986426941812188634747155300514685149849723173541085690894`20\
0.*^-49*Log[z]) + z^50*(-5.21356553583864039453405323285224854965356286802964\
16874401003357663594226516059191573296977122131545345518364063011832994944022\
73514287662770755588644579642108320204171919567837277387386804367550000880727\
354178`200.15051499783198*^-40 - 8.119179488463120797465511682287146260537974\
25602014550858825468684435476335495533738774096868997748678498897972588706591\
68083919737212125225896276363845751653403720861112928343016272207745989313457\
832218799828582126853412`200.*^-50*Log[z]) + 
   z^(123/2)*(3.2081996380288165021299313880285416855309691272460226165213350\
81672343714592248425471818978374505418779926389864525578718920475849223216233\
03605391870561029086739843323054564887147337724778815126118962053821225672161\
31451`200.15051499783198*^-50 - 3.8190707655519117222904960454236675704003407\
51153886026613112147508992121669545308438418323210983903912995730242122811383\
74773119498668180099097034309607033661573677491699080094538317867159298725254\
64129288707297785087765`200.*^-50*Log[z]) + 
   z^51*(-6.11283243003491125731253213455174542518606478828928987086815735528\
69836250297968146305024066982065915933321446635193550565260037518305169565552\
603942821663046847190883747994100035026121367654102848227171371295`200.150514\
99783198*^-41 - 3.18399195626004737155510262050476323942665657098829235630911\
94850370018679823354264265650857607754850137211685199557121242385850774577925\
80044574195644871172704067803441045395003433041408902576847913802262375883248\
091457`200.*^-51*Log[z]) + z^(125/2)*(6.2868198421066737183237757665268731624\
97161239653226428369684435368212268750084491869170183225719422032577979506115\
20399486911439014523859544032429753672586826704157742684724573878732314434724\
53844103168733103846722598131`200.15051499783198*^-50 - 
     3.6522789157621523519313093893786722670100201653435282384418583190973111\
25990282705452028676506477323910593965174035276944784245062582222585394195878\
75295233002636005999528836650405903945778559977124112092771966402713339`200.*^\
-52*Log[z]) + z^52*(1.3560394973925744898848421244384679967195602004955335651\
85295440027221532109020108089334486485569438934199130321091484348720668587886\
46261130477957018574625840131783592388763055424280684343017807961145512818365\
78950131558520747562`200.15051499783198*^-41 - 1.2246122908692489890596548540\
40293553625637142687804752426584417321923795377821317856371186831067494236046\
60327690604312470714811010005751860824228850892160439270913853139800615851931\
988827504686265122715723814335284457`200.*^-52*Log[z]) + 
   z^(131/2)*(2.8200754378867588194594951653525445089904451164723849504313655\
65421236374148478657880092704338114380424117440811409273973742556061428730698\
28575018169960917140742630719774180017501465068930198466069127888809096700460\
7`200.15051499783198*^-53 - 2.54763930913519624621509523522693194840213815912\
79703999242485693285187528845318715590003348883192831664170763660731120908316\
01142428502187039989561687235079276272701197170363810979203853412812436240637\
0113290167958319`200.*^-53*Log[z]) + z^53*(1.51770647940289902328515242538340\
52074838635242101967320795423502597290260043443141476058089760134340508513938\
97619932787416162825319765544160297708208803676347744047785585333155316041579\
868513262179308252133372927728011833322305`200.15051499783198*^-42 - 
     4.6211784561103735436213390718501643533042911044822820846286204427242407\
37274797425873098818230443374475647559535494502357385486299138009349005430890\
916428108521032197386635174271601089529929974553156631008723776840362`200.*^-\
54*Log[z]) + z^(133/2)*(4.079020761147817152175068671773496636024450415572590\
55603577365538363942234876938218936828026237229648020328754926391011196891762\
55080306844518189433778175503573580926943797740907939846602643673057781640144\
837805862107`200.15051499783198*^-53 - 2.315176969111551037881770188889284703\
21209054020247356634106160235168389209294672185577108912775624356506424743439\
17393149048907203342915613306289398604483044785010938697618059273639971526404\
8337098107121525735050807`200.*^-55*Log[z]) + 
   z^54*(-3.52325114778310056065376566566617753017154208459199689307355329481\
64517541502132141702308738420624200821114204605252924536257708345463010895063\
41865574883361837120238300349284841716125306432862578498456777166701791425661\
87792864`200.15051499783198*^-43 - 1.7115475763371753865264218784630238345571\
44853511956327640229793601570643435110157730777340085349397953943540568701667\
53977156046737319401466250202581917282089103166010874910533742516348777364231\
774902787786806250036`200.*^-55*Log[z]) + 
   z^(139/2)*(2.2874965399075451841871982086180233775040621996106273956387243\
14117342708470297117622382787287919736721547570989447814841171434518976841361\
5182531067860877981071668913835196828587604749985771454401305759656474184259`\
200.15051499783198*^-56 - 1.6941747063029174233005349698529835018564900740043\
22984724956737214768374178078163651945071708347284868603369980564131828189191\
26572038060238382713379251967812100864541120188511356093429586569895067783779\
50804509164`200.*^-56*Log[z]) + 
   z^55*(-3.76685714956708960110922417070531684057923196284932999457500982187\
06452657634019860255220341607437540639336353403737182021291162206213463826105\
63701520797964540749122666807454927253607496113029145300431111864451021490795\
7642507`200.15051499783198*^-44 - 6.22380936849881958736880683077463212566234\
49218616593732371992494602568852185823917482812366739978107416128747952787910\
53874515562379991523737061633646929645844238492053672598617042992614302901674\
975895577757330771`200.*^-57*Log[z]) + 
   z^56*(9.145014690267671027206765057255248379247455037575455661259952470024\
34905533360908904051668109706327858538902080548689481325704956599241556425502\
90640320899260944194208682992836390807772697661948709118925208775159736210053\
64479`200.15051499783198*^-45 - 2.2227890601781498526317167252766543305936946\
14950592633298999731950091744720922282767243298812142075264861740998313853949\
75717235974161608863982764843720085789893976762901557329707697479377274861073\
755392811299044`200.*^-58*Log[z]) + z^(141/2)*(2.6450417455097366777181785164\
67529744707180097955528353847961200956861714274182221690755143053280533997127\
81792554030006365173505597993145757207308751240516967650011547393824501476279\
74201057291691316496997728378159`200.15051499783198*^-56 - 
     1.4654237368241965885927514275289008581565082094103125585072531466081354\
49430843480732394427885997698189620339640803823339025525439468940025326058853\
45649849688879850307113620646427141275055196177142530055386911949`200.*^-58*
      Log[z]) + z^(147/2)*(1.768105910256388768438484175599544904596231250819\
79932445974540609116291026404085332721116094798011523439107945313286695644974\
18537297123166079630920736670454087146032270217782524703950488530518932013571\
587164736`200.15051499783198*^-59 - 1.123638403473190509174794684845249561883\
02635463994541586967682270081323881584149945293095875690166321654305702186979\
67629206990330754500026568210362242668002332596732678654830636185059844077133\
28631245018738964`200.*^-59*Log[z]) + z^57*(9.3458016122284124022326162347981\
95579688631185889770682522046524741874791591436359691932731255512248400358397\
49766477407074856895325995187349469754812600168240368196509859209530507408191\
680366090207961777582802752239759150103`200.15051499783198*^-46 - 
     7.7992598602742100092340937729005415108550688243880443273649113401757605\
07792709764095590522147866930753900845608118783765641777286538529882611207503\
347764602721035353273291721215476059713540177618912090928819211`200.*^-60*
      Log[z]) + z^58*(-2.3715191169203432120676555852681099279137823383500095\
81782344927238789011638584122481950969565325476130543485693299748659636519313\
79240739229956550866001512348237473904954793177278791983128725452220779479043\
984260734000366349`200.15051499783198*^-46 - 2.689399951818693106632446128586\
39362443278235323725666460859011730198638199748612555020362832685066577720718\
81407306049169387817636679954732321946594997356136819686304671526945640160028\
55427144042863106826129902655616626289873878`200.*^-61*Log[z]) + 
   z^(149/2)*(1.7143213032522615685729453521899988887684762804406195044635204\
15225807932536506800199605845512130118282400867310651170707343301845228149289\
9177178065921375287861447852721245257637591480759428319547759094905063231`200\
.15051499783198*^-59 - 9.2668100808100189872606762238178091418105887861048391\
33443744728771906121339415041530860289499859876551885593900874995095057947629\
77659488075992970279045474731682065759987735423370328454834741773300513945710\
629820304003414126337`200.*^-62*Log[z]) + 
   z^59*(-2.31792229409078427866403179173896900122738617430942436406294786330\
66292662153693764869638727038011144192187876763626003777256432027498830021878\
53478074063004128515544939844739039576102182245647199561792210045665831396135\
0021`200.15051499783198*^-47 - 9.11661000616506137841507162232675804892468594\
31771412359613224315321572271101224594922156892435615789057870784432409243889\
90301358756465894277248929401148430786684009084161010775843711646243786691411\
4799212162188169179965439369`200.*^-63*Log[z]) + 
   z^(155/2)*(1.3233911124841020167046076596683613738316952793023794479949808\
47839914735508731564587096574814863862328305434656351200736061254199983735757\
06886064440810835117470786449081753311660887121325890453393113624363385740228\
870017413616`200.15051499783198*^-62 - 7.435446806795907582519721057069780190\
72899640764865257710623602727694097914096045610068647721574646305725069175857\
30069821130006432080616040498987931290793749419819033447779988919120193547023\
10136455104499914968600241305774775`200.*^-63*Log[z]) + 
   z^60*(6.144672986848851038479224282577095851396148733558394074112669816905\
48949548272560240009432055701671246829654077980339924785831262897211745090656\
88624964804570825605435964974169614525886052954897682031433091929395002901078\
51`200.15051499783198*^-48 - 3.0388700020550204594716905407755860163082286477\
25713745320440810510719075703374153164071896414520526301929026140560962064611\
43812790423753646729724356440417361899165242973258554545427956781925218288420\
1237616665937266833743688`200.*^-64*Log[z]) + 
   z^(157/2)*(1.1106066673892006482806453856905445817412497701962408495824898\
83623705889762505925495615973774306674521912754118566318901437754720733750055\
15195521897452934901371083763419136537554141336023653108167995570262573252761\
929070497119`200.15051499783198*^-62 - 5.856586977121998023985042042762816252\
89009310441284470529176804523997556840724788055369928361978643205265118031841\
58453171172188766689340001371200352239942471454908659401146281430405233116766\
2451937597951497233376849030853262`200.*^-65*Log[z]) + 
   z^61*(5.746772207246105014561726779704626929845986284044956149540046500394\
16005444009195862186147783190721467084067798728258088958737830372082067567698\
72084064479543558994702352779057003927638141316913369941156768440079216354342\
5`200.15051499783198*^-49 - 9.96350820345908347367767390418224923379747097614\
98811321981665918384231990274562398822029390640017255800951716379587347394112\
91851532904758062076530331717719666534955265803921977782275878580070942935157\
4645645402393278362008`200.*^-66*Log[z]) + 
   z^(163/2)*(9.6805315550949353836500509976940277294021819618014673482192220\
17839099561671400484054050176041102057234589065212156759763980370342685241831\
66214475604291963334146929204681887536629862625556164478626911328351337297793\
33907764`200.15051499783198*^-66 - 4.9105600943577358402801699729129327246368\
36560742573992362899598015531958473601060389776584603055456089653067750678373\
64280981687883174967298582589752919582116313548454797392132029430708683239687\
26245356508144629297198803266`200.*^-66*Log[z]) + 
   z^62*(-1.59083973747672860988744916743660281964882072054435736014493669337\
99802184808415320862049983989885940251504970330741241042494752468414261199618\
64670633610284387526705866082098716715511643552298131133361539138650433350268\
78`200.15051499783198*^-49 - 3.2140349043416398302186044852200803979991841858\
54800365225215029625297806137889109639420302923871524380675688228424008427246\
38231539682442481801634815991584021645845964473293291174318741542393628566753\
7869486134190743938113`200.*^-67*Log[z]) + 
   z^(165/2)*(7.1921279120644351003025407263624719079949310575040168919578128\
55501025212980895166137829240060892354208433520582867582521032363288815235416\
00895137369929872488917826384619090905044820877367211252728934271535620399121\
02844558`200.15051499783198*^-66 - 3.7001406683042258636144501881238810535557\
70754281984097290241249399706772030316610164607775806945495036501179171861643\
11855881552062311170022083764096509368762403263086797652272419035738290710100\
371299906946171264244444019`200.*^-68*Log[z]) + 
   z^63*(-1.42425877695047524058905599032487701321890903508099601488139334756\
37709688760698860438659563495321949161103842395297652116978233668994039730018\
01288091600160122787313960618350001633839445453813752437832136000554210648362\
9`200.15051499783198*^-50 - 1.02032854106083804133923951911748584063466164630\
31112270556238189286659702025044792506096199758322299621257153640676646637304\
38299421046696681563469472341976907377951488917387300354753544956798955815405\
40458150238470757138`200.*^-68*Log[z]) + 
   z^(171/2)*(6.9605674937208464633764367119783524802997823979427826410690757\
60626151051462402325903335434048576858440060096723576180465897916779610022463\
25886416181527069865907589959541454893041374213049654261325563860463854283393\
214`200.15051499783198*^-69 - 3.237465746360175646004904757053552119490322922\
69712367389950960092543708487290272400635869987915715136567599863231374575548\
86087546436823357933664935323378534710174933563904294304039581669735507724695\
851967758484559661011`200.*^-69*Log[z]) + 
   z^64*(4.115595130945525069072166776605901676421416890607978848668383949818\
51710218121467764157889517915894339300912632366115265591090037745566991680204\
7235422671131553439245983078946550763581886335423227490875801963423170491981`\
200.15051499783198*^-51 - 3.1885266908151188791851234972421432519833176446972\
22584548824434152081156882826497658155062424475718629539558707656136296371803\
41914463271048149189561483230371183717826286547711960153327788782153897982761\
5022657460927029`200.*^-70*Log[z]) + z^(173/2)*(4.655869491986198448288464014\
67382853168618738577555893142917111292968108102446532063742228478727346495932\
73330955201489924970875388437994450466121618821219033808358512105532597248091\
27365366585740989202324454304557059106`200.15051499783198*^-69 - 
     2.3373868871884840222251780222873548178233106202276670124876491363998370\
06516409314551289776086952501171810461500629766907760566552075364066433651629\
06501690969204779066923987730700921064989685334913461309941640918454865`200.*^\
-71*Log[z]) + z^65*(3.5284978668014075703685901572768933657971880143574092380\
44056682575599704889382815537612974795402493945924748248396123411606683428205\
08970691068843312500973100371793953250361677368549827635725785227097115188876\
492948634`200.15051499783198*^-52 - 9.810851356354211935954226145360440775333\
28506060683872168869056662178817502408153125586173053684836562881704604590880\
08888497622733998705677155971044845986859486834578140740187087159123457211278\
452629538083708058980494`200.*^-72*Log[z]) + 
   z^(179/2)*(4.9385020782951236307472508191218343566907186225204035020719970\
17779418583522509009357987254890049047564692339254172162426513491956520679587\
69580699712766435265360184668787870211723061087931882598077959494590673149478\
85`200.15051499783198*^-72 - 2.1311664802915056664737848693355036206780619501\
90875157796820454428865962848954570631435596451346905578412872682341859782453\
12333674932463420347932702249539659182143009599035633573595856174792057041921\
01414388968486159`200.*^-72*Log[z]) + 
   z^66*(-1.06399171779647583626348743994811048823031086043218741650004498344\
59731637679164744656050205707138585927330362055103631692079183311205540792512\
765720056654303287246138044620052366428654995361035745038212954735571732435`2\
00.15051499783198*^-52 - 2.97298525950127634422855337738195175010099547291116\
32489965728989762994469769944034108671910717722156667500255653090861346486664\
77194201614213014833039106357386803879240272532541159057301680233263980221994\
109771463797`200.*^-73*Log[z]) + z^(181/2)*(3.0130401706798452879818537175500\
25746731817029071162911609759687576240516367068294623738815820967628816996607\
56804885053593296139680229966333041039052161737824378411192020139789187064078\
47659551886034702340554883502555`200.15051499783198*^-72 - 
     1.4765164921122943096656059682050173296223075792430810116692880284168918\
08993167042447392960892621806413877748664372890796907814339824226842412383646\
29294032030720240517870961156005827241051278920951390464897305842119`200.*^-74\
*Log[z]) + z^67*(-8.738206986537843918020748316008466266915436297845736298178\
13970504533648858518327436716837121270955116993418929624815092630953743399646\
12810291163368017514790246867318463115083631464694423661985248665867893307485\
60357`200.15051499783198*^-54 - 8.8745828641829144603837414250207514928387924\
56451233579094247459630744617841774338539902062900816574949790337402636027015\
48320505073917424895784982538043654916290858712562093439709375460537369891506\
08077913794214807`200.*^-75*Log[z]) + z^(187/2)*(3.46673838648446353374975909\
05068536375398063467196188761232104260590546461958545800151484364753984394071\
31623193555764207053153989388946863520824572750907690914802853891660214101929\
8440804663255656929386496516473922`200.15051499783198*^-75 - 
     1.4010084662645473201136756048292055761369115709421314274811051154054032\
75413264917455843059365716512038282554736981982735511459694168645075268914968\
9617655988885853591364247137585801152242522144823267174362001938664`200.*^-75*
      Log[z]) + z^68*(2.74892013807156562565861427209697460765483680657286148\
52399356907386119563910275294910869307345361953556098320740247816924390576445\
45910765108941846355970218131225235887649273758392620296151700063980244430932\
711749187`200.15051499783198*^-54 - 2.610171430642033664818747477947279850834\
93895777977458208654337047963076995346304074703001850014988902620805997615122\
37640813798590149720546840716880041450199920507179428554677590881485455848693\
83123040349802758027`200.*^-76*Log[z]) + 
   z^(189/2)*(1.9493151875074407118246094312292106099695144450092770034564960\
49305266069936295744528924741723771612925526020848001215669019408421180783293\
3822237777466863254326064064081887683783237927525122157716725166861162634084`\
200.15051499783198*^-75 - 9.3278533432676170821954148443711945314849850434555\
35930146262538356309411428852275277712231893470421474872216732927454189917160\
75118550836333342205296289690168916930483750319246891158834035143946666992362\
26753977`200.*^-78*Log[z]) + z^69*(2.1631223599997136945503672849082718732629\
55044071076141570778119017737868925558345419993539595081847704070652288483234\
80180071551181249549943850543299260862493624587403067976028552475705280610751\
26071726132082024634`200.15051499783198*^-55 - 7.5657142917160396081702825447\
74724205318663645738477049526212668056900782473805915208782662338317647068018\
33818499403021918108999642725149038729793512737826849749085722209984658928444\
83116420825719356224042089945`200.*^-78*Log[z]) + 
   z^(195/2)*(2.4125323552098526673824683817798404555651620990307182211036871\
70657336823917227204392934548968347130926263615656514452823147405247035876897\
0287853725929653659281262867309906697436738263940341732212861564019093919`200\
.15051499783198*^-78 - 9.1989204901790829789249475921838125647906666443989948\
51025873835024672599826733262128788334151489198940081768918083369993935008301\
06468843627244703006553878182863352348224859697485651142314730510645618034776\
5156`200.*^-79*Log[z]) + z^70*(-7.0977621586396322717982910151062561500905397\
91456339664498747098078977880356255802387848423497457213599361769967400528658\
20163214202017815408539381671075776185953164369956063071884271269975164454303\
00188827923342042`200.15051499783198*^-56 - 2.1616326547760113166200807270784\
92630091046755925279157007489333730543080706801690059652188862960415147629635\
29067635550024067839720321139485199460946685561875552606886347213125076250035\
4899738082992781211757664`200.*^-79*Log[z]) + 
   z^71*(-5.35254377200013098585243954943903788985436459522877296571149685507\
00740595219383516087601612945120376904807714217204850764001563115324412441711\
32557407764152712037097040017349190429359991929670077905308357723168313`200.1\
5051499783198*^-57 - 6.089106069791581173577692188953500366453652833592335653\
54222347529730445269521602833704848946372384739130373671630263019242374890103\
09375331896574113933934993461656653090116166745010448152192210790303398246487\
9670890278883373083`200.*^-81*Log[z]) + 
   z^(197/2)*(1.2607900925208303756214637738937375956549500478477484266322396\
65099706620413072445661226105255068559306181100433256124292778633045631601472\
2726281666900270190184374621186013565899143792266008199990983412640326017`200\
.15051499783198*^-78 - 5.8937205140775150459471221215047000797865741571472066\
64888127993356759562241702638420648630450765987932655168522524649173493230703\
68640259039526466510152134041864050831018048243696914274191452611798170218000\
922764590267560147205`200.*^-81*Log[z]) + 
   z^72*(1.831605180479165165469522415245930272876466578116162259319030638727\
89128361149863255678823015167774601805085567869586063327557054532886452771048\
2971032218447383111083449964960035320715847714426893843638288114242164`200.15\
051499783198*^-57 - 1.6914183527198836593271367191537501017926813426645376815\
39506520915917903526448896760290012007302463323371054193182983519474516851708\
18301406831544424131615446482076640790046720776907361295029864093127017360945\
13375589889739858`200.*^-82*Log[z]) + z^73*(1.3238938545150122331189128981760\
71442177590984557844765359903938492955797010812578234714256217561156798190983\
58879378217755970270851236832825379479423892994759209225196881445783432325914\
732075038966605787539513226`200.15051499783198*^-58 - 
     4.6340228841640648200743471757636989090210447744233909083274151257970353\
52127257251398261208830207055251548106666965989165347691835417393183023888271\
64191041676518479366526104992098669490565029319000852832893078322090040786714`\
200.*^-84*Log[z]) + z^74*(-4.723976196511294909483572616294745185122304315584\
77607016648294964869722450005544322449149057214139925363950318118733163520430\
66649989637104979108290246882448267999830924744291977187790940248971210354732\
439245967`200.15051499783198*^-59 - 1.252438617341639140560634371828026732167\
84993903334889414254462859379333841277223010435583113257824409797327865605129\
97203665283794049584483454572849651347886933298660797315380350581168415488810\
018581800453760367876419506412`200.*^-85*Log[z]) + 
   z^75*(-3.27304998034773406387658440634711621584513741828381832954913576151\
93548005894809502292074986607222716018914538061188102085558856904699031867750\
33254631287329164471467821669291782063022655883802030485804489161775`200.1505\
1499783198*^-60 - 3.339836312911037708161691658208071285780933170755597051046\
78567625011556910072594744315545361394075198412301485440748224349038077966476\
44264256513360484568493550333626734245451098455312918534668455897044511321936\
6438806103`200.*^-87*Log[z]) + z^76*(1.21776103986980622744000420466515571177\
50610633407978930140742060958704480291460641711611382268886117194521611594633\
61803051798374399294792774813735689775589967523415262745296008242763601002267\
3949729538290537060211059201339397141`200.15051499783198*^-60 - 
     8.7890429287132571267412938373896612783708767651463080290704886217108304\
45001910315662734589521870320531208488071961704617273066521966526926851793834\
653323454535373840477727299134673516515834205713562203336393108377992315`200.\
*^-89*Log[z]) + z^77*(8.08817761068884818479917863386287907610516751986193335\
02943722518773270380283009594505465377075436674226358608928353860309247055255\
20392266058724035129868408734082813279725521808729338583735690469097752293129\
64284339809223226526`200.15051499783198*^-62 - 2.2828682931722745783743620356\
85626306070357601336703384174152888756059855844653037317017654042315940845899\
94859120551297636652301837987738990953214160305944532933207706739471017533060\
362875136615837506932975794803532919`200.*^-90*Log[z]) + 
   z^78*(-3.13766839371800152324555491105540551982142873744017090971781055590\
97912717572340529390172135483853184471215591844651057593713505763440469203485\
15144917756706640373781773323036627661849727548659633375642667724193729601811\
10883988`200.15051499783198*^-62 - 5.8535084440314732778829795786810930924880\
96413683854831215776637836050912422052538207248700996601018829842816798073535\
42176828676771230501906404683682146953026694291156481119666950387191157344270\
9793886535055620802837`200.*^-92*Log[z]) + 
   z^79*(-1.99773837374222022766941251890572995594773552889323714470177632446\
42652092602808295625585627276221621795210870438918606740755000816736060139116\
98979552521428867242921504418480895057069678116294539112039258215593226320418\
861886`200.15051499783198*^-63 - 1.481900871906702095666577108526859010756480\
10473008983068753838932558250947567203838007514051422758799624253638946179909\
10876766400663819491757328440104132929279005695815828654625918429059129327367\
4893196852523156795`200.*^-93*Log[z]) + 
   z^80*(8.080787840056761746701974902414697045459316401679600778667832802576\
83407002030513064471128012225956316593433356479043755208695874937647195012425\
17920077053521547721145889789520605728755369704377966424637722823076681798360\
89293`200.15051499783198*^-64 - 3.7047521797667552391664427713171475268912002\
61825224576718845973313956273473863757938964542117968627731970327645090480245\
46793618306869105154013948077780978932033132870347336921071402053402295694439\
3111929841234366`200.*^-95*Log[z]) + z^81*(4.93181750954918425741647104862352\
68768692709250806294993588742178322463121833630498467281319175909058942606152\
52208103505062710057771483509618116629684275684571987794772538826514865521662\
13530469642492280710468228434817354279`200.15051499783198*^-65 - 
     9.1475362463376672572010932625114753750400006464820359918983851192937192\
19568691593929090897008248047409424403073962194168293144777171469044237040534\
326097688573970454966389928152748670117227932431480133422476327`200.*^-97*
      Log[z]) + z^82*(-2.0802345494384217538966230904482409210971910570561043\
12514782149537638523198346962324138186905386838340038044268551512192388860437\
05522946045488093524552190332170567053200712997661128034748584483694450579871\
253034588947863811`200.15051499783198*^-65 - 2.231106401545772501756364210368\
65253049756113328830146143863051690090682765524523037635187620465786383490112\
71112164817592436001000772100244938245202388420350149092158602238300483693339\
85393202929741233724945628`200.*^-98*Log[z]) + 
   z^83*(-1.21687397520049835938040674042394494646942823376326664668230259108\
41542254390471465916538216420369248757370240315965060188958725637707295901951\
56088783653051739735190024682665693420543833975920718378472802242440222773215\
3764`200.15051499783198*^-66 - 5.37616000372475301628039568763530730240376176\
69597625576834470286769174799556921635830478567637380421135882107287835709984\
74073134535545760960396425459845388234389812692109336848467305980804456715891\
29005586241882501697100534464`200.*^-100*Log[z]) + 
   z^84*(5.352939297536503974413296002776687281165601048728311939711973680740\
47502328910906886953679796271361655663792065173094370297283383299186422469508\
55801091097422423871277662570625946960861235222730422098424230502998366119029\
78`200.15051499783198*^-67 - 1.2800380961249411943524751637226922148580385159\
42800608972249292541758185798839911692093647438176867950801347830051104897906\
34436185032187642880579095391259666317665092778362160874048618636224594733936\
79531962949829777921757231`200.*^-101*Log[z]) + 
   z^85*(3.000843440942653017145453551496623520732066154805051981619658282473\
22487637788497960931941645619438391613913405449192532900048831810102467417419\
41101057108184536509347208491686603838550344885696485594265347258104426759302\
6`200.15051499783198*^-68 - 3.01185434382339104553523567934751109378362003751\
24720211111748060191413154608893796318102257727660524561455070402101514984835\
31723931067097986133569650130575805088985129031687148528331675714247766079033\
36671962136262781574469`200.*^-103*Log[z]) + 
   z^86*(-1.37690039104278154516584937955717094432923933299725131780130904830\
92732695961136665612666276360885814663291650896483189589552683338998366332832\
33189051646966239876065840162785670332480090949745390729631208573215728108775\
01`200.15051499783198*^-68 - 7.0043124274962582454307806496453746367060931104\
94120979328313498418101779567832325643745381576756008477473111192784115458546\
92192500843963131502132387888558755015304929439203656380472935151172189352131\
3753035800523836986448`200.*^-105*Log[z]) + 
   z^87*(-7.39585173423695927169334109311671956367408807362958469574749575271\
07126698442700202958917901503623936380575464077329137582105094932080704627362\
66758282972218494951615839435685047802498120163362335428350187761697253496673`\
200.15051499783198*^-70 - 1.6101867649416685621679955516426148590128949679296\
82983753635326408668018145717927028132227200739481328946350438731583776604633\
14726447279794249294507394331175042524861392185798636789850805258547145046425\
829575558495968744`200.*^-106*Log[z]) + 
   z^88*(3.540389697361917941158129726584602117784677287577683424062363962805\
49172562781282479418920317079895769617765371260307728860905531624346416318662\
1312501286946975272257791146473889141836473782692323104005426611143224868178`\
200.15051499783198*^-70 - 3.6595153748674285503818080719150337704838521998401\
88599440076460698498134853145067128945781539369687698957732858933712012212784\
02105278489406354515336132346115816727139446218842171512425376786580227563434\
615044411411937`200.*^-108*Log[z]) + z^89*(1.82165938366690617744543806756347\
80489887539752444054492635832242321212304416320116837758663324932458899740077\
97379308474380652301261279082247184710735124958915894164464331708904556555941\
72661090601445739667272081721987`200.15051499783198*^-71 - 
     8.2236300558818619109703552177865927426603420221127833695286236294598389\
87144256883266116736802757664604625873827113418591908143659956832722634262344\
7082978573547962790276090100700518624614556305358024783145945797002145`200.*^\
-110*Log[z]) + z^90*(-9.10008673125740402939015399340388792307220725254047118\
68092168180102150010206967313351979088110472351773479462058541238192037012148\
50517214748756470662389087828703655562646784456691251900768340748771128088409\
0027674479`200.15051499783198*^-72 - 1.82747334575152486910452338173035394281\
34093382472851932252454808671126258461910405195803803353432712217406863321824\
73977383574609294170159310414085629372187621801092329920780841587252246887928\
245994350166997198663698`200.*^-111*Log[z]) + 
   z^91*(-4.48400603825922389045312376460971568388798985579171669051697260528\
96790364647619474549808306773085766558676838700571687517108765015346321511070\
28300811613808184398865307143331756917916217437854006541993751461391384958`20\
0.15051499783198*^-73 - 4.016424935717637074954996443363415258930569974169857\
56782833650153073590613118221326637407956669316628697065542572175876136253679\
09416222440543596568849329960278344723461719739030953090223544487954161082045\
115997764`200.*^-113*Log[z]) + z^92*(2.33826092501027892990887449831450237411\
55884992819010097451094805738092329508876296108140733247041107792262065218988\
66145748938417334056343682065400738232855552033511656650103550453915058188519\
568650995445306784531165`200.15051499783198*^-73 - 8.731358555907906684684774\
87687698969332732603080403816454241965735609355889093332301793513331497793670\
18672738101318262625152953909877798180676037164604684906887496504575221067512\
3398794082493247880712952218245396`200.*^-115*Log[z]) + 
   z^93*(1.102985902954372596991314699932478568464546474079461301448910791768\
94110036562598951553114900960993841778067910019113152687762407495508163182088\
076513485355511595216613717123171314698714906261831347139117829374689573`200.\
15051499783198*^-74 - 1.87771151739954982466339244664021283727469377006538477\
80976294547669863348985212483531763489834483976788048663172815903079441907427\
05692839244064598816928771046581684639865927083116399109611673988527151638918\
2381`200.*^-116*Log[z]) + z^94*(-6.006202586032577296952261500224099603799920\
09239745995818203152652603555422173898014986939119170868593449746924700654311\
61651784690689758633301572369419460583464465058918479319041304375008769491283\
517586938193181194`200.15051499783198*^-75 - 3.995130888084148563113600950298\
32518569083780864973581752944794196197606330358889059758458958102146133837237\
64934998441605562482389281718848293795804114186176183074286017049110554766598\
3230422974634720411125069`200.*^-118*Log[z]) + 
   z^95*(-2.71120221867546266040065096448365008149506767711642253173457378584\
10126059723952745742316439149531148083357987174671015307201439114031224268441\
37491152646332255676205101352652378665299649369051796723274538419254714`200.1\
5051499783198*^-76 - 8.410801869650839080239159895364895127770184860316800196\
29772085695957684085401799378357546915699716909719713403744609791176286956009\
91017805230029948253708048654381230335652329585851358347459133992060998427309\
0613742900014999385`200.*^-120*Log[z]) + 
   z^96*(1.542313641355735995682463210079732558154779028634129555339760004318\
60507963435090676737133258146294961761532605222152908017835634647870763826470\
4114757330482234756984808854684514879353543743726888509824836659731061`200.15\
051499783198*^-76 - 1.7522503895105914750498249782010198182854551792198932777\
00039521500995973456411832594393866041688779063653885276309760476171428563358\
65338667276307383359658611204939403393733478474113804811072070391062298789026\
78140242333824243`200.*^-121*Log[z]) + 
   z^97*(6.659229865361216577613985308909781385832752871912771504494839081813\
09918090948746017205823576323534999409507064584283476982628367243614718927935\
33386927473703415099085568592030428322153412939068044733540500951286`200.1505\
1499783198*^-78 - 3.612887401052765927937783460208288285124649855138368065644\
81008630843905874452088835023449299934845324681582137574478399826295497914103\
89505607505728713249936429321492819450354538390890317710281347067883330046261\
0367236956115`200.*^-123*Log[z]) + 
   z^98*(-3.95928625233676683961283124985452534536226118767953835600536137951\
30428303740815221318028737632362573935589118132439170615340160572453791946999\
799205189177277087311601893628220061123407168220915338267335062945642`200.150\
51499783198*^-78 - 7.37323959398523658762812951062915976556050979896186262475\
55804071043310624030908191641135135139176577450662651285041773119050856691927\
09972967521319906942223557211168631218660466834413375065330161205157821918995\
130177627434`200.*^-125*Log[z]) + 
   z^99*(-1.63431816701942160165786806831127167074486527317616205805560837878\
00076074576249829456829728919872634184567925533203818161012337325066005148118\
0788481086414448571233137366332845035719044446164510062251100713405`200.15051\
499783198*^-79 - 1.4895433523202498156824504061877090435475794808954906319125\
87374693501017925900554522558043115185661704289811404628273822039168187810045\
87004181353861701006138329971592449136901299947173546997906827577311969708979\
697472617`200.*^-126*Log[z]) + 
   z^100*(-0.0003617531428386181505893110025954040419193621534189086821445533\
10554338816432693075568492359209081084523230501733045438257907281389094400954\
29756534547742949359455803942522507619679591382424023974070115300421439721856\
3092906151724`200.15051499783198 - 2.9790867046404996313649008123754180870947\
32090377171084192804534220824448815425675843566568306227502985391158924954872\
04977054511873952456559630112710882899022619471382799226364930277776314825973\
4339669664231868414301309`200.*^-128*Log[z]) + 
   z^(199/2)*(-6.346579983335346493644843340481167284020615711711963667288543\
58573319457898153262651128766867139771471123852322482856299792085326538390714\
26971022752562694089064457602598500861480213556329136248137620509445375758662\
94333610412212`200.15051499783198*^-80 + 2.3561548423197612389554309949982598\
99346449472756403815397840793363662487245683941430449571352305252813527414734\
71135883831089357699791123684779183992355629307698007446579465805166723865782\
9555113695268145963086621975554290168528`200.*^-80*Log[z]) + 
   z^(193/2)*(-4.957655882988192355678277577360467473518018833489638036568002\
40931729241786383319025269015366546800264867686460057763510571124889394452919\
54367695654069139875865964931027389881353170896681263494258956750696529016`20\
0.15051499783198*^-77 + 2.344639824294271684356909694823928606227565473705407\
99367494367428874352943651784262944876375886501248926905525681592304132939705\
47720212281603036541777759429316437319970089689711239081887744780300439220622\
84195`200.*^-79*Log[z]) + z^(191/2)*(-9.1542942689653321047902558296444514515\
03665969375402666439978667840996386270911697778236119836699151864534962024059\
56071845388363248829411924626924304865571009485377558930085740700041042915199\
460350351830724832898`200.15051499783198*^-77 + 3.590469665889101587808443311\
12070942550359234231348731673992305924972720732460741053027434605143158715445\
12639249555696090688563363485873898731413790666421742445739336474069777253361\
6211280644768257530170001468282`200.*^-77*Log[z]) + 
   z^(185/2)*(-7.664056017034262397046591689954140219371659631148127492512057\
78530628146334671152036357528547044763100721359600469709255958764433902030318\
85017019991011823350957808319725922258081135523772883528452005599375639977529\
3`200.15051499783198*^-74 + 3.71110734903418813134543566008253040754294979424\
90214064562720635694120444671300593105494985189726206130837629381099859653756\
15752183679974412880846743859124782178372871946409260435802272154338430724281\
73174894939`200.*^-76*Log[z]) + 
   z^(183/2)*(-1.310017462793279257990812534221069098961924854486676526111115\
96434183822945146476637657840820791661329272632718451574277743367952713756900\
67974555907197617250202567322910594944078471181271080935063154638039673424774\
73`200.15051499783198*^-73 + 5.4651059028054928290617486457687291038110557410\
72638241579112437405500913364574448842043133612003963949005000654704652541790\
08420956177346730281236379786426205100871068846021253698250273325028666994087\
443344883506015`200.*^-74*Log[z]) + 
   z^(177/2)*(-1.184457427105136061411170906256702174712353023193007683342074\
78669953812700632736723018016127328727674193681819487380177968222217751532709\
95043570673733093057272881294365622276360688827014277049763336239081653808543\
29641`200.15051499783198*^-70 + 5.8746526612595777630208669183034689548179325\
45763759714766361075970741159992198114477284792410213009205365562351398871212\
15583602911966816839634273220409880937271065529554265555620299933586818260870\
5887750148363132755`200.*^-73*Log[z]) + 
   z^(175/2)*(-1.856786863275754926750260942539060117691287127379486755788447\
49204336665850048671689508455264565488296943968688934826795695321135422665822\
14267871796962306543097726216386577821835019831973924318516612740451268741892\
24085`200.15051499783198*^-70 + 8.3078596003236290635494624259520692173758693\
86596509966859335322807898492442658528287088081370804578768417845165678268920\
38030495274674994223722017257458790677913950262938538272145993217277747076647\
410583932243580158761`200.*^-71*Log[z]) + 
   z^(169/2)*(-1.829984269050449822597680519973414119663649283737556449723283\
56765666164678063060499875849863369978496780335473478934564389531822816253075\
86342206357094599883549220975849371325150091092883767431279443959712938132016\
50229718`200.15051499783198*^-67 + 9.2998960619914927823249625859939459915259\
38878232333655766230118080752123414632765111136307743195249249351722147429764\
35228864591240474611286694180452570124131541884648996601546279204417237831965\
8376620850682752119706012`200.*^-70*Log[z]) + 
   z^(167/2)*(-2.600675009742317640487537892662673749330428184935774559142220\
04600296093152149675351316858335133301845298845759175506374601934641664217333\
66299836027255659200541366754863666259056341330994834865719704089907232172983\
42520208`200.15051499783198*^-67 + 1.2611186668975968898002294526426893936065\
34619041080586888791197295595814632126543845284777642146438417998258046373643\
97193599625973379993243237708062330046494092183288255033272228224739718484434\
9509298679470988442035602054`200.*^-67*Log[z]) + 
   z^(161/2)*(-2.826370286049499695969944380432816592334787855116179001178940\
59916814991437966606599709480710164817746166053090346076971817050906630702650\
21624658261697160975934152387745414824197658294660504981020648176350259507042\
66327039759`200.15051499783198*^-64 + 1.4721206629924777968842293019267207964\
29455411197755826995567817136630449625903625425324221588558124348288818497923\
25148885113571431778043845149291558049067329006983992446920515989344347355302\
51438483822669193736936101654493`200.*^-66*Log[z]) + 
   z^(159/2)*(-3.588049108130717919805042344466085990014774062095560088032744\
09843700389206040883544989085177444498807434474305008932780011607337004681884\
02506448894524806661470321493561450085609547184354633730101619039872007387994\
14965118725`200.15051499783198*^-64 + 1.9112563729090218536889697570515934988\
48450978014919572011159365675297307092281553663834488086888224637619336740275\
48333928112807862194977237996688342875702992039023257322684671202873647197096\
2362007115378687520299657724199665`200.*^-64*Log[z]) + 
   z^(153/2)*(-4.363639018012101909437399338695123394562376100265602670542094\
97578717636247833870375264226586442962785061757687473153466743398124398383264\
22593666440364947365941282045519860796897663787930395418511052297037221412661\
91309799217936`200.15051499783198*^-61 + 2.3297596092598275260737469409239729\
91296645643094423093201496766814259266782771413291620556248707965467254834919\
89480393114267878937155270343117792633900737305628051235464505500018649431578\
64661345698746852437888210640488372313`200.*^-63*Log[z]) + 
   z^(151/2)*(-4.853419325663293834780097735207141898428086744569940032156297\
88813831970498332643184826998031102031885608460824009060563472180093268308782\
75766451216205844923354394332405196837697102886900294586640938685823979848075\
73939152508964`200.15051499783198*^-61 + 2.8912220095504965526480024307813889\
96893935585013522582079695247081690844263126353124838940097832658925327366967\
00133263286533340902537926967414374405332612656191967378222583027478412557264\
6667151804508469411677791668789316966494`200.*^-61*Log[z]) + 
   z^(145/2)*(-6.734227579983029931316394377546601712007813164060396318328393\
49185637366370623969737395172078756752007723877014355323071874652076836347118\
383834601419835780412893201779441355816449958252899185535082045432197180736`2\
00.15051499783198*^-58 + 3.68541976394930672344305078395357676116512386183360\
89412261527405547080082029968840803404673370980947815916176576878769622492794\
47664882715358521433359735398912490576808407565497646954749829868840869654978\
033768`200.*^-60*Log[z]) + z^(143/2)*(-6.390275722232028302041550657769766424\
39661222771546261016654986847349058890651168057192640515795639857859616132548\
14307374390037162686005407914499000045094638171923883259947148067344656218777\
3567537540167629014536`200.15051499783198*^-58 + 4.36440695658532919948071890\
88349996862089384015479483375066881179543424464765479765597682161859651997391\
05741924636022345860448905002130709037970219142849973365284783864259266107325\
76541039410118010290614536324213`200.*^-58*Log[z]) + 
   z^(137/2)*(-1.038778937290687879705118764706313192505493411010834127419393\
98461482501369625377958210543492593953225497713292938799619067206659930876139\
56669062455391461425518341672628226328773142126547755798142431825938889000446\
78`200.15051499783198*^-54 + 5.8255583240220636061254756200100838011418790392\
16484180054023022474801674128792470417470119259406211310441644712639303702947\
53594425724230781552472965818328500649988480501893352021263723379046959983532\
133704765317`200.*^-57*Log[z]) + 
   z^(135/2)*(-8.092054888529087038537724782650764037719096832039562804336903\
87931246906784918088286434441349534638188949583682735213758084938919510803033\
26205613010229134141317722601729547591506940122285200397552106901540298486288`\
200.15051499783198*^-55 + 6.5720954020225725284593537657243546001425136179070\
08498946123809447548682593078542021105191366828982970850204410040725451599006\
58307181858640618035101591690591192671050023274533319592268647138378645439519\
748624436694`200.*^-55*Log[z]) + 
   z^(129/2)*(-1.601499294209690972377663565420879750288728962140967344029757\
06168667485967976590931809192238936735109762543124011310002925220442477150338\
42246061985745508705364933648297309843848025899973814686071707677810214510440\
7629`200.15051499783198*^-51 + 9.19754959671598709338731428461754822729276643\
15483180888434813780063752195216789708644533900060295434245648643787749266728\
51481368794857420948770528252454859132598178188103878702426128867265532448146\
951622166394091391`200.*^-54*Log[z]) + 
   z^(127/2)*(-9.638284319142015428822853857306506970739552606817034032190812\
60519339512678860448417686968828900806985319322785219778060926435043209607510\
37725169952765607519382582382323485746691526709528911607995301896354982003888\
1722`200.15051499783198*^-52 + 9.86808686739240374067312816861414401279936780\
64425995643952614529361288670140576610930423485604604020775094946788344595412\
79101549000522834640521068416731565852039296461026688492753980275309793599599\
52908051989190702957`200.*^-52*Log[z]) + 
   z^(121/2)*(-2.467535933750810182922349879823687663160206903672113214767458\
60998096678448634128445854887005232451917012201036843003441450287973207934924\
19833162936218934652606466941855486370055320629470508597189964479147366799574\
26762907`200.15051499783198*^-48 + 1.4494863341150775471063104111607608297258\
05799672041251524299899061107969814178169960163603236137002406678397992563024\
82470001445621390746720113325305363629196576689998428752389610570697653455911\
38821878119407438809083988`200.*^-50*Log[z]) + 
   z^(119/2)*(-1.028193467872796124905987789951264811722212981664278763505948\
51493023515238489868712799834665976981148049550611147693244919715821379923435\
61715235133300146767651968373419972636431181195436480170922064914798259397244\
21278104`200.15051499783198*^-48 + 1.4766463968646395671064756427975832216360\
03897412089562067501382467339541405558807930618103508967088450974651560157464\
02307378016923679156466950391346409401039675600233445578668239520519807648531\
7721436775158914320510456333`200.*^-48*Log[z]) + 
   z^(113/2)*(-3.799168371334750591683260243559163752289728590111512473856950\
40021159326773104693021424747525738667730296250944226815077647269939242291385\
08548037549012719373828616528533640572012977973964015443230253171443259623683\
29244696297`200.15051499783198*^-45 + 2.2780075138722005050474002487025640944\
74279289277468725402245347314489688251230309367260721721743939863526116827359\
45969261736806391689545549680001570691943076246276264185622129540227853732409\
37657992386044419571291085364683`200.*^-47*Log[z]) + 
   z^(111/2)*(-8.461243523706151234657378039711587875267952450704060184181448\
85507561377073300412502965872397558128509176207232963741105979226103810857504\
72417405174323895927571840047189250040531687162564123843766328244784784568890\
8826311437`200.15051499783198*^-46 + 2.20052437733324567204063698392473819085\
82782417117481773698038563340076806212030185073643778368891881999242563441001\
72771300014576059127419345066720420159811633298311137140431472758609211443882\
718806981529241695890882649064776`200.*^-45*Log[z]) + 
   z^(105/2)*(-5.844449641966717147223514451323223703842724849095481474073414\
57866542987254685728009545021506250124170986590391819683177538075046847677620\
88282383599144249865559390295303265431073112233051786379185093253508222577406\
92216319635578`200.15051499783198*^-42 + 3.5651529870328047731199092065090900\
81770869046142763783110699170997237193588107411019741378822718146850528479089\
50307089801741413984773249758744916038016926107127665350477705114778782778408\
09085914664916606055539380038752204252`200.*^-44*Log[z]) + 
   z^(103/2)*(-1.103218850826510093699265913271256046383703097830340717998216\
81206841522657713281762225847399058455071395666820239597265426054221842115339\
80531898033931195812256302570157829123168582844596600697060744340057150646812\
6854589497272`200.15051499783198*^-43 + 3.26264608531127141426055129735723664\
63327422737200424655097089155862973310998499585033238385817460183643393847443\
07547243444894216994163546211604167858421524777163285478518445450908455604580\
687589921950107319276978200858322772641`200.*^-42*Log[z]) + 
   z^(97/2)*(-8.9815450890118613256891041237531118432484489575203536430394447\
31349294727385597916469794225281569024681481895673912045558521047510408118941\
5920078454877412007665072249724265605401433829184890468302984566730888417`200\
.15051499783198*^-39 + 5.5439924716717240526111303605883582917267456522874743\
44564412618755611067161846983237768892244209651572702301624058610968450294809\
33673614956395210748717591099577310649602969435107015684505392213391674778406\
032`200.*^-41*Log[z]) + z^(95/2)*(1.76090613180318731713930890072274309274210\
41881879718934031429175380679171955307055515836419781364510245939100936381197\
13138038463778836178906433184734715259389810992504798853602024066498945893964\
3534928168347247`200.15051499783198*^-39 + 4.80664859435498946996497777079967\
60079838346857031090240605368669333620485196246565133545455005869839772459826\
00044284829157324798346815616659084789560089094043758958823438637788639614328\
4559850664514769799144967`200.*^-39*Log[z]) + 
   z^(89/2)*(-1.3784971830423456383238355680093602249566358540158944530834543\
18782002387971164256974218830959804825242553196958018092480093003390434845862\
24010010193449713480494846173647094188647874178888817920035022387434659208576`\
200.15051499783198*^-35 + 8.5350210258809746411341566509124547173201196047083\
21113678264366196802927101273606960980502552329499361805516122502592672285695\
02297300977583572903576229723342919882129062820159303100625774568516841477471\
856286638`200.*^-38*Log[z]) + z^(87/2)*(5.83838516721649961368239958040703574\
24010713160138214190524603845229890476038164288563139529976490213266097433568\
09989384917664468925633244437471858516463131226917296380737469641786193035298\
1670539199337790191141748`200.15051499783198*^-36 + 
     7.0231897946015259499158437409200335722452080624757078874856351835093432\
09758546839044022682677217292005609222370396838350936639065597153986370817197\
831175997226228289264797842244037166382150396655915339738932466579`200.*^-36*
      Log[z]) + z^(81/2)*(-2.113102096565335922454727619831882028252168203418\
67391207989482223543185588687379729160634355958158344391352964731551156919443\
83885372288726372966048760034290496513107103012099759615804708760997372445945\
6453988614480478`200.15051499783198*^-32 + 1.28012971896902313706928473086812\
74966951670014474083315963567671048738851744467297305645982764272843345372256\
18308072564197790779340396826589515935683138697709596679733589832374501165559\
320634042477416882462516626787`200.*^-34*Log[z]) + 
   z^(73/2)*(-3.3297255238072544920648567086266825333977505820362245052103486\
72898159284704367526098021067538309714409741004156302040740485175109934005065\
66018613192857158613203063949441934414390720816464034353277940379782135247034\
59421`200.15051499783198*^-29 + 1.6455650490594937714160187180046571344418963\
01071015281081553701920619119382943564366677760313445520774379322110473743116\
17551950230007162065255334024289423171869530072180210355737603836593425992530\
23277226752651377005`200.*^-33*Log[z]) + 
   z^(79/2)*(1.39019060895254710916058454451094292820485646673492689120221135\
98396933225240299547329072292588624316497370391094361607968653217206943395568\
85706362610264017484255648290230859512557964072324965426321370028181071393983\
18`200.15051499783198*^-32 + 1.0124136202439983285857608661048091094890785521\
99044497847511028521108634908751620744214180019035487312096449763048357180724\
86950215448942099758447528514798632386407072197549980741246007010368142052273\
886670991064795859`200.*^-32*Log[z]) + 
   z^(71/2)*(1.23970333152195172780934183172353112871594944054771093433608434\
42460274626435709688517737466903732357188970537736833346787780027792985621841\
63335785571185515199573512696144879131120911009886165842705775299532481239310\
91357`200.15051499783198*^-29 + 1.1000589047459071582005108316206306680818659\
92224774224563126339970542615095131984836364792771714431649176463774077264285\
17868134619829714996290699122527514343838412413636520075273652177320159009934\
984742500602983464676916`200.*^-29*Log[z]) + 
   (-1.4492240910204137135377909676478448450654157526110514247356774737411052\
37169365971666117833677765350065830706560584876393321305714722758994836508258\
03792205362745159301526585632876248822876033465287514315974881476`199.7677393\
1249411 + 0.44178646691106467415880922577368009309022694678712425607460158329\
32866821339981404320673973137352126849895746659303243722475718982180506263363\
7866676806765714144620194246010453046932502510219678708496374780154345`199.69\
897000433602*Log[z])/z^(3/2) - 3.28986813369645287294483033329205037843789980\
24135968754711164587400149408064017476672578012395174106080086379246743813592\
57449374010015575870205892661732553663466618735525210190502013744280109456691\
22350038438868`199.69897000433602*Log[z])/\[Epsilon] - 
 18.4311943345649707511163151693821271576843721142966558116384245439248021440\
23256334438683944200700471525460769054037179884616253078372067902653248255340\
27083059002920760283629597411939613328248434853571769293295394`199.7677393124\
9411*Log[z] + 3.2898681336964528729448303332920503784378998024135968754711164\
58740014940806401747667257801239517410608008637924674381359257449374010015575\
87020589266173255366346661873552521019050201374428010945669122350038438868`19\
9.69897000433602*Log[z]^2 + 
 (-3.790930289024576984497894808901809322071716441012491071996822827629471252\
17895164223814144527822294408634634875405827551885166384121740986244227920337\
114304968986576384534948712299570372573272289427580182656646784`199.767739312\
49411 + 1.4492240910204137135377909676478448450654157526110514247356774737411\
05237169365971666117833677765350065830706560584876393321305714722758994836508\
25803792205362745159301526585632876248822876033465287514315974881476`199.7677\
3931249411*Log[z] - 0.2208932334555323370794046128868400465451134733935621280\
37300791646643341066999070216033698656867606342494787332965162186123785949109\
02531316818933338403382857072310097123005226523466251255109839354248187390077\
173`199.69897000433602*Log[z]^2)/z^(3/2) + 
 z^(81/2)*(-0.000433629168452089688379909514974672946174046754840894329826925\
03431545293812055801624286024982870966582049537812287429404039054245165884184\
87901491909939710569539046725020042338448758247122336605182771491434842438490\
02175045891194`200.15051499783198 + 0.001584723952082538423408027522645512207\
72093888906063912916374502379676005425102065273975387968318442971702430313991\
83366912553558087826281370121202046199539773998381995774805737977594733902676\
66488407183327275105985613419691789512`200.15051499783198*Log[z] - 
   3.848872370849538040294221130759077040665514281686504028934251838209225077\
19786436197163545537827438878814882952442382753006547177208751597743955294783\
46675054700491271552415835679435099994883378275384771291371384212557`200.*^-33\
*Log[z]^2) + z^(87/2)*(-0.000192379451066607871758955145503214159279238426120\
17185701989248353086061319046234918909804124096740138167933766673140944253330\
87279073731216208707888430377903004072489109476157041764713893704213914890786\
36429452968002022683668869`200.15051499783198 + 0.000693158984322352199821563\
66683475851610902974421027041665244472563141302750970964419880985593591750131\
99965609260342906027837367435378587869046647210851453345869516402175232884643\
80932233605856138849470816809550880644170931518948`200.15051499783198*
    Log[z] - 6.69214463301705545852287846779369244613575414997718443507952612\
51723697379456661596162312526269018488256270087409973467291178621775467536996\
579937717239694402702162868228842394221755541167853788700803883482587818254`2\
00.*^-36*Log[z]^2) + z^(89/2)*(-0.0001462871224563422489490372273802894136527\
37892159683089727767657868837319833917909599938725652976820692784340755494571\
36894270460136883615281322736168874457687173482924307437322153686501978247607\
9410228479910251269429174553839957`200.15051499783198 + 
   0.000524856797188824661866124637631186268309961330877339815595791894598787\
14479990316136258648441153609157710794186867224021188210095741003146486742642\
52015013627775996495022169204663581315895099438298918529815277950761321034445\
55644`200.15051499783198*Log[z] - 6.26119583204091932221248350560584031640660\
66631038869274249897547087498237183754624976794170923351261237836999004672465\
32043208504537616255249562243561011502884897411276687937604929972514509689099\
2548189626714270481`200.*^-36*Log[z]^2) + 
 z^44*(-3.3980631834914674294643570564798266122802374564548239018192077942828\
87742308241566247275918375513333503008335649287445241304339486261640414404781\
217184516141454310001835717463453468334582129173328293089130271994766567`200.\
15051499783198*^-15 + 1.65726726026199542398595664805227876749020110039462705\
65785354277084246132525371693801640652638818619473999776363281392503632046628\
47503422877555602999023043133006080881018332684425706621825817593856022521551\
94855305`200.15051499783198*^-35*Log[z] - 3.060710929790756830642766222790888\
46800340855131258613686601957329511057353369288783768429984846185237357207738\
85748098319452928880780047186506508123045053532775830921366686050928345539424\
994525129867777955222078496`200.*^-36*Log[z]^2) + 
 z^45*(2.16417015540431198313195308447072085148702939947541897725180289494886\
11273014545499942059951336526432391655549070786840795014618072182712410505538\
94761465060447029914497782143873984685181290380478150296585681170868559`200.1\
5051499783198*^-15 - 8.065769357174752124382794869677639804852074539001218459\
12156636401685044485901902939509569050771762481075568319338958331056666426973\
51343869228905428040947081774085581528525168398834177800898015346466547465414\
14751`200.15051499783198*^-37*Log[z] - 3.743506698591501768841453043272508536\
47457764130861271173597169980669327275280525006008755421752560673937325398703\
89044398425678474720686284516588413057606935331524292001879504309305032802983\
74765215125795681755591`200.*^-37*Log[z]^2) + 
 z^(95/2)*(-0.000063812963588314740206964026638707052545874123781639633790411\
10187128780511830793986687728728840780427533990711543758201470498565466104572\
28584559285451379106092761922215668953886040782524002291171449682780283621067\
56811030733114`200.15051499783198 + 0.000226338785707026900190437854029686604\
23127147971370759353509708779617283535415381630224204096216164404801609039538\
77686535442041353976675609053694496280994584233211709452206790756190243984912\
25698148519928133999178566600315374796`200.15051499783198*Log[z] - 
   4.903885324346826049799267634100986766062811463660621942454336815057718364\
58502291435396084075081624908695345685152391284603027363731774887579238526547\
88470327469576525481816863248198727847890884219607669080396609`200.*^-39*
    Log[z]^2) + z^(97/2)*(-0.000048278800869153183884064268241651631524471683\
91084038770254461993079543935557454296882225496443110386615336946471000737901\
46566720660662685263858735227863951597598043596263784666174949636593635651127\
83803735759105980003498636541`200.15051499783198 + 
   0.000170648255376160282381821405103362849127079043140231642553830644886596\
43713396090895450087685032427408230994295713493759507726103569525215352792115\
83170430425647370391475201829894256232692856458471259278515305026903777794760\
66341`200.15051499783198*Log[z] - 3.89668085902103562429206893724293346466111\
62599777303495354335707072207431456792352685488783319577249848015420104845424\
27971049959783088843321557279696235140883605621051312383484848594004625433716\
246450452200717`200.*^-39*Log[z]^2) + 
 z^48*(-5.6814771915804660693357737850060750088995610827051921226493406508922\
30597476417073913746727558345191038484413004026776381351927400592540443415336\
50097371969348087811205965537637540493998369324370288062406054374804414`200.1\
5051499783198*^-16 + 1.056843887259245170225226801456911621318589381419917205\
83649419387055549641118520312412762592435749089582397688952328274578003587749\
18605055969655079970522379265720737310802074176103569364917226728696781567061\
9669`200.15051499783198*^-38*Log[z] - 1.9538317018723265370086451316962409252\
90144575623799100895611647069500231280583357604343800674946435184407862214868\
68580656803489258665622115480277077412556963442567021559938012722542096755066\
90137212615582807786`200.*^-39*Log[z]^2) + 
 z^49*(3.65610274672275249836872303656562448055832018407726675015452984697723\
81357389898883412374137143940752331230868548055084096279052717161846195240905\
198015157820845259209628997068058661891062955130165521135438855892253`200.150\
51499783198*^-16 - 5.23184954378725674675860910404654206768123150526961094095\
16014463498144466394109811759550354469102622435035124511938867249414036240421\
0842761311690447655589679151879312567488930065065822193607955547302332947346`\
200.15051499783198*^-40*Log[z] - 2.385466079647745688560743727003331513912773\
52329686120283881396545822139971316513343923561529186486284570790668838761893\
38048770702319741906450287200592262063025314143612356444707646902029169299106\
16944997812395`200.*^-40*Log[z]^2) + 
 z^(103/2)*(-0.00002077189936918623174892108792683223055562214429636209812144\
37809263382654420602855220517593322007065359842410232857499001406373971566480\
69045300383136907169559506948411776643779680385608411586771556275844233697880\
198753469880254`200.15051499783198 + 0.00007272862976105959100497258758313131\
12511211801877381456881924976243693874354756695583936853712477996202808298915\
60376995345169415909799496461467837031286210285473132030874617476224643030151\
067859604867292809247935065900323457855`200.15051499783198*Log[z] - 
   3.049987269311449045347509377581517931189100199566439329511913012533937826\
35870667781550846937977057867899113686935570574210903120623637383007577097743\
17648065720338643126265146118709597679508575704650174737222946623967335875277\
36`200.*^-42*Log[z]^2) + z^(105/2)*(-0.00001564989190630137022460116994933787\
84542472939435724061699637058789767924269319531336725985072889480937427119876\
31862636225910778940296144320846938236339027908987845641053545400612509368117\
864701738486191647965496710171743002215`200.15051499783198 + 
   0.000054636992652783394412185012949944833591588250682677871058827995646351\
62029517976310974425768351809772952526433971391897877993093333114016096186483\
50336993729289272432180938362823969110652800247314174584779408822441738921937\
1797`200.15051499783198*Log[z] - 2.405350452005517791903964833491036440473154\
13563915550569578374112310135325281050875579236179643187009406473459192190955\
41323894207968040183360797749136017796402389916942670696664210646057234544510\
60705805743362063171472398119877`200.*^-42*Log[z]^2) + 
 z^52*(-9.8761767907616274378056476578447758974639732737921397285718254114774\
86645621241426012271106782588118867990569931191468200318764143285854678570002\
2552618525170733817188298903089009777482264921328849700353219052031199`200.15\
051499783198*^-17 + 6.4398697456664657441140309839117195814849874633664943795\
46152720165986123396313006833712077558025976478523731836768161031505843980459\
55339034819538412773540534174638328084400033700689722160739039573643117016739\
1905760477942770149`200.15051499783198*^-42*Log[z] - 
   1.194154008436876723781583929769053585372608533587198169948830031013794191\
34059690299171810073974521107264144151937693939050957180950982096773712072334\
68079637550253517237656759536810845486890281797652617037102409993658139792210\
37`200.*^-42*Log[z]^2) + z^53*(6.41138651219305663354972566097327445599177191\
56476431759109746997954394863819048012295130906015789210159780940891675393076\
31418164116517589747137053692372024223997279898176452211603499360358901740960\
1599363746264034`200.15051499783198*^-17 - 3.57699961665529574067368791547689\
93078366076510854297884862021897113835705345268306870315368172497258561989541\
56447249430185448900076991873028874055423195347541147789003166503411508635638\
5442495894553341407382405693947242876573`200.15051499783198*^-43*Log[z] - 
   1.488202723929978109252794374282877841308712968159603809778141598709716945\
71901750087600034850531611377368933208927908581214140026431839840518060139993\
05477927617802524407703564621238357520512409259044506661870474655041687399525\
8`200.*^-43*Log[z]^2) + z^(111/2)*(-6.656679952271837146364798914080885774686\
59638778229899000296504866308876932238860572855264006766475838911157090292308\
72731805263251543067177945882420743546880508125274660579249639504450945693177\
97599142658858421978131167135744`200.15051499783198*^-6 + 
   0.000023055599832854383458227894112494634854333047868185440795474490662912\
38934102365731591963947449006444711015526386289544093532344179794969287447728\
88292882349849171649916538319724257475166556186768337012338212505381732133468\
52363`200.15051499783198*Log[z] - 1.90970236366745587319417881634799334340205\
60703325666650750375128297363384886960554351927227199499883491511290049643027\
16303039855154297904199611725458472073296055362676115681964936778994049637883\
75571232154335066943961932286`200.*^-45*Log[z]^2) + 
 z^(113/2)*(-4.99773725110384026385526417127875147718350265062962219857832619\
37132328577311118748336310865194573403544941238236876490932282540759846582386\
04481898829297915875266161517909015979352965192364189556370166238036047830985\
838279078`200.15051499783198*^-6 + 0.0000172675757745855338114748593282250115\
07627691789051336612464402717210118104482342292270460008783512717226176479240\
53005026898204965620364621575374063174670182260092091507685263340290558086485\
654268051914060755398893573224708938`200.15051499783198*Log[z] - 
   1.488729673599931388932907047552881877612877596078688260823398289542986311\
87281214947601152624446118878761107629877784365930099835700006463636046223250\
5308062321481034473262499797939375282775290809744128425624498503133905520928`\
200.*^-45*Log[z]^2) + z^56*(-1.7745429176425705896207846629732852966941405064\
11490630659314051572970583412667431836418210746983180565921771223409390840949\
13350751775802327542524337609663689708610277029210838157312085316529494958643\
48141590072521`200.15051499783198*^-17 + 3.9411913792356685048793272066542077\
03507229284404957165107977676687007102903463845745051946727976169290974386180\
09310337147504741462431104003537119547201878174637384931353804282961499497973\
9434714660364448185116450781197846304`200.15051499783198*^-45*Log[z] - 
   7.325178589337808313137339597721981162682617365689144423396500039653812375\
25531636475072359468581489155535714529888648206515568205930139432484360693929\
48553684139533870826745785054692764749347377486338364264165640829239078694`20\
0.*^-46*Log[z]^2) + z^57*(1.1606800179447056477537058601722753657669618832256\
17266484549199438074216644347905901000548361395040174104196124545200174225641\
03351348789950358097234968653683292740560671078292408265957924713539658252736\
33128702234`200.15051499783198*^-17 - 2.4272307936651338501103075024872653439\
15706465742541121269959333846576592462767696473074239802717345659999504333689\
27418087929021150522303909725311178151894710416096044873925934264959334789405\
408904929071036052208877711551614`200.15051499783198*^-46*Log[z] - 
   9.293337731648005430042538255780783696934993851320422717829731031776021653\
77572755099453594670162615532862502386023174870266440203001030936358812746002\
0356910100870985269627508038353273445167454990396459137500473245368329504`200.\
*^-47*Log[z]^2) + z^(119/2)*(-2.105326695900688036244355194717635662238045625\
98254785600587217240413083330410338810047792962831113429720556403280745002419\
83143148451173609012227315797976488267222704413797178889272139524443821093711\
58257715723586994264290082`200.15051499783198*^-6 + 
   7.224925214498436905059558102838784553068257993568294876069582143323435696\
56714562704135696791153671781348765152254507208831925823085512247369964607933\
5307180299471463937668014217680966378309896830469953490777126532625640493215`\
200.15051499783198*^-6*Log[z] - 1.2041648833869178084189263497937426350244278\
23135171386029975825092964534676924116094269641668465767643599872706033018443\
48879891614328179520065125591534027516381064972925894793576652378110546746905\
2470134895392500706255671`200.*^-48*Log[z]^2) + 
 z^(121/2)*(-1.57595179262787209209643195275835972004628290169721070300763549\
66944590772550406287438913261807401219310468275483198956636595455730871490784\
18843926211979715463009672022830220545033611719734289445861997546061505224483\
640083366`200.15051499783198*^-6 + 5.3969394980412610037469123401003511039526\
95533705673103348605756535603187841612119152575911135489556023059393950222079\
60276067704264654862761838796282945411541622005022701655103504438729213807308\
5670197036703490854225601279761`200.15051499783198*^-6*Log[z] - 
   9.236425491696564307933421565389645291712526928477985799760017494677320448\
47853638498252116257092839486451332801345410539996287751629991754368508771059\
70774876462878582381375982490909133576665911837535234902318429694699884`200.*^\
-49*Log[z]^2) + z^60*(-3.2806120019957787469678690420306173165031930014672054\
07711957291087259403920198973421467365455869380067217791980699551317216521131\
84471126132312028309555997202645810670687550187891295794351229950017751358484\
2463442`200.15051499783198*^-18 + 2.42213376910475421389840767144281429315810\
92612500843065038419529929700120581581900269245439675944730442588708760644087\
71069303679711930694589612819037043740434893249587220859784140565468067597021\
716039063935243173888597262`200.15051499783198*^-48*Log[z] - 
   4.509694491602130325542043562093562771355465771118128130196570029573221725\
57040647566140573034376754417323477555015531598052438687450661228815287484216\
410263801257479967911762641552972273263754360497959202044205033769210935`200.\
*^-49*Log[z]^2) + z^61*(2.159778770695458199558854674842093740361050543446216\
46910616293303339117926323029112920153771314406599908269191655541539636898212\
88323289369710859390418395601724882188741319545061683572656437323972795778841\
28089204`200.15051499783198*^-18 - 1.6361824828802267955769503036370582256272\
08810842073528680768975753100345673510765433497149376621027203111040524794472\
30286516797022533284563978825840968361545832075070692392694449885299896840779\
653641999462114035201896072`200.15051499783198*^-49*Log[z] - 
   5.810259178455833147486522406691263402887563233107721911073230463379804527\
28842279463046876841958008106170022238270182526068635939512047320485758643708\
10798169547292456980685321220481902759425736956272980667773514958907836`200.*^\
-50*Log[z]^2) + z^(127/2)*(-6.58406434220053795769847743489435151725922740740\
76494289938128489334937962374472725493043931061714240504007871289367102034934\
47987226055935034140609657184861086860920659213469634073611236148491348941614\
74456530254110599833441`200.15051499783198*^-7 + 2.24161458986903026393836381\
06979493041897546182297993349676651258552738912585695052795088321788884752192\
13911863556647905733831488316420842049147670972231143257663684759207767798861\
99493747973237440395166777529301810369539853`200.15051499783198*^-6*Log[z] - 
   7.635161741269512550297759757632047681987538127964089664724629359733810593\
40981721282696593029635236481710089309760597073660668165656345437277887699625\
477957677707392936183443028369779896455985393221063299158177416513817`200.*^-\
52*Log[z]^2) + z^(129/2)*(-4.915919463605508231440732077931296310767978756708\
28833265886777966272761868692677443748277894693697050497770986271046264592288\
18847032871444901429609156649168314051937487586555824177909941542377278709523\
9323481180456496639297`200.15051499783198*^-7 + 1.670642871777061224635903236\
25013046887318648882098063629108392481209823555912682347378309151705415010491\
01427555861515419675701860325207533453306771938335482877146240287602965593959\
22645123598324405799903704259622669969205802`200.15051499783198*^-6*Log[z] - 
   5.742604904155683482237860312827456842571437019485824384581563929898977024\
68275198962585951007510474165967750141334374827159669322962540015919530843782\
33363893660462701945412486127151106991747251582416644592592723063445`200.*^-52\
*Log[z]^2) + z^64*(-6.2170610711256110242750205299325155950580741530745089063\
77614754776981207202712802543422667510212599722816861475524058143165886225696\
92334986821822586258977091330140480794462056535226446956208752131892176797864\
017`200.15051499783198*^-19 + 1.493835094173275909522648444776464192745652929\
74436340748635412807189366910778256208285511630522072956459893787926862727141\
42879929358432881865736658733526865944071504804545927039886387189746608483447\
16561972204289402451`200.15051499783198*^-51*Log[z] - 
   2.784952644741460489767923676969388608061713914073716728252916215900576839\
24741913650069460716083038223343893736975480755257756004865144239115760293114\
457724055740014847273642903017929167377222866553373292184517225884401`200.*^-\
52*Log[z]^2) + z^65*(4.116374305270830297487756591702375699344815632820055273\
48888077796516192230666769174560151700125196240553932454581852730610132505330\
65869302000865810308076498908084082800398373194142745962590175717575371162159\
9893`200.15051499783198*^-19 - 1.09699394525033590990772213062574365805746137\
44676463426259243959777656628997098371454113836237224893484688737903045400288\
75973613936222407625582382940959072494939358878118434170456173947634426451377\
05336332068841139612`200.15051499783198*^-52*Log[z] - 
   3.636681441187840722880458412382689336090369950911618605299415049328758529\
47395765731797621942208701006363996800958111981433498211114425020579850852488\
6172800370444239171107861764359920540503268973395652105099820988195`200.*^-53*
    Log[z]^2) + z^(135/2)*(-2.03912503314854573813155002105166001701146227649\
04026999718273084245455517465773751091245354277757035175548444796867620768633\
02064611934161606547586569664774621800041089333888401148004687038441631535290\
44319472307256183311403`200.15051499783198*^-7 + 6.89465526667600495044034796\
75755059072179914539095647943697285704225707002219266311191806287710998348112\
10967028026509481850042343649010410663571763353113948378916764245912720425107\
32510742428176621003965057981640832959377761`200.15051499783198*^-7*Log[z] - 
   4.862500352365124269977725601175605100105166480969347026330345189491586721\
43829238599316593450030539022183063439594678214134606079151822889741727384075\
608424681323167318029507874301503321171508621336185594279248514818`200.*^-55*
    Log[z]^2) + z^(137/2)*(-1.51909975888104579454704964517982551668855264997\
40729681022040347515419711003941323402405365986481252294412058895881398323910\
05994840116507896455498472212292384481853713251003358259437238580676331587768\
12655488980922454793325`200.15051499783198*^-7 + 5.12820593750455476946101955\
45255127826837937572902182303120142472447006815026514176399626475632258650947\
09165476651909149574639409551712387281471563641223400237188363171420822764792\
29797274452443251978304535350991474026320733`200.15051499783198*^-7*Log[z] - 
   3.577020301168803638980216542615960666268188135091825422653459416505996250\
65864841173359074287332771969709861391704593139528401689842619657269043457443\
121808508254104381389334717654299039060646765766869194546484497382`200.*^-55*
    Log[z]^2) + z^68*(-1.2041024711511586608686759381002094941086849221949999\
12577550131129727897665103116695117996829296734255720620163862285285475333868\
39109628632032270275565956226008724788430045941647681175688701193334515621003\
880612`200.15051499783198*^-19 + 9.240886581388512457148984348324980818480864\
06192953136954435002484194263345676291523424784593471938783814441824868308637\
53571550267708405335948854055020891777295074161403012376311564824018035259281\
6873750585364217195`200.15051499783198*^-55*Log[z] - 
   1.724430539504556961758234650538720795951141207818779465257637380833094397\
42112647485053471264548240333339780078829929075664575304004032769984432106764\
881262094954840606668237280833092900475064249643635072039836143019`200.*^-55*
    Log[z]^2) + z^69*(8.01267804823597516980749061292221506175999715275448691\
43222174057714783628931649916462723544751709496351472580418289237988180538185\
02201489331043539582392136914739902574414227738909786439110127145846615692166\
8624`200.15051499783198*^-20 - 7.32191282051570045313201362450508522742455409\
96988869296798293388025428938755799056651153811894576023409594649060862375264\
95617187769133702039239053313260502624187851187957734659096505668713754674437\
2124635304058187`200.15051499783198*^-56*Log[z] - 
   2.278613566583278020302158506889632053994647891036880316076253025290560086\
26600786546524930106666812799593789402641190438199538446171242395188666034849\
22337430531068656172489877059422846104292512199512119626131900608`200.*^-56*
    Log[z]^2) + z^(143/2)*(-6.26188125259965132613222711135809611332866141935\
12393056125122997352749989196547905272382997246262337892805315871817781683629\
98195766321809684346326375710606616814413285064865010063444842665556592675098\
0530750956256962546034`200.15051499783198*^-8 + 2.104465318591994382642475108\
68696925993643298160532759179232431358278171075493170555073282571928248229073\
03831350836884126370050671227689879347138923378327531211950951914509181684911\
4206805492978444923545683346012855661117364`200.15051499783198*^-7*Log[z] - 
   3.107553735788676483762386945507988527349381499054935595113015609350452122\
44784378241503669168059269791855558894299642503127850820408409563679140768842\
960272665477089085020895538433885203628378583547749188999884113`200.*^-58*
    Log[z]^2) + z^(145/2)*(-4.65582884185413514420880242295619817072134339526\
51518241702013501587169535425659177554623963040600118220596149165266932542865\
48786700989728229408299853272755024027149012264477529854618374455396560628710\
2176453007191951212304`200.15051499783198*^-8 + 1.562519713290148760462875982\
14873243766937050769742428696648768747392563927159214903969617788679774650561\
94406556840112655033600681337150550277243763506025224031370653824091197277418\
8870121530066874757407024960375366666771786`200.15051499783198*^-7*Log[z] - 
   2.231776717971710485993539335595690217893669790155451113808533344842248153\
71593271195804072690406966390228943289821778616043565453035529153237641277541\
934166801471553216659183617211348874834058591213276668674088305`200.*^-58*
    Log[z]^2) + z^72*(-2.3774035633577712732564544675812643145887304459586219\
55239035847652612096077564900009464622615793798061196542378157211422774816393\
05100741503935714750531218816256997562927849498909995334968072204204274717918\
28184`200.15051499783198*^-20 + 5.7312513434047912763109403130327440231112706\
41081303933577855447004145090634306016158483844906440111132316545492527987593\
95906354206527988396773626431760135208220521170146414334253385973963663148963\
033752940517905`200.15051499783198*^-58*Log[z] - 1.07024101932278382415895712\
46573039292689090341729961317856584574468430862596391956028092027359313742043\
42776839909698291749761697419379351988383539421960427799375260033201826401709\
31102488146468551278525153794854`200.*^-58*Log[z]^2) + 
 z^73*(1.58912953129276776433416398648913310989987978929712829477140434219840\
16968442325358798082130067206083455615474949818476140282037932335085496023779\
131270024815213361393514327259135527670047883058824350988887725508`200.150514\
99783198*^-20 - 4.86854372442236405730770488377240873800251708044950448899019\
79014280194311032297300463378615752284833586327986840089801783737124539646250\
585963996288072981131796910642279132348043112565851604666139964803955372757`2\
00.15051499783198*^-59*Log[z] - 1.4290978197480931410820111248403887607213901\
30278440903468478242401265921325812263150291509379628968522146759168254862023\
25347344173560823116221083031174241880505143871394793575441860418498166080383\
01209303135458`200.*^-59*Log[z]^2) + 
 z^(151/2)*(-1.90860819124997135741104935855694931343781179894390854690155428\
32203335380959581986410528798249918998836850137191131263739664267326011562135\
46449829559547827548063404710022285829817950906024990479259901427306171287771\
9983996`200.15051499783198*^-8 + 6.380063948681318417772664306327255381243392\
59709612595169389040569898763633398440878698430487532806384821901959349393213\
29111951863165109235991571652976473827679096494349042229667485916101240306728\
991667865212717283747011497`200.15051499783198*^-8*Log[z] - 
   1.991537112216030664668222400168857814115461792226943600071633257142012795\
96569184235926324571865112474792081349174592702535061103037207295667304747308\
42753328141461290993380603249934265259545176393218321941588207545130159693002\
83`200.*^-61*Log[z]^2) + z^(153/2)*(-1.41662963222897802565834539981563800077\
58372335962337880063400916506503353509165721128458567165114495228507226568030\
64489110799528088148338876547945188781202747209672305911912129832982882163656\
5600555775700351150989539262538`200.15051499783198*^-8 + 
   4.729592192861594922557410230448985968002189334371863194549251110556782500\
01075330404709062069764811023880017318352647992422424062770979729503473613866\
64441900487847019179600755478116164037159802994017472022752201955363619229`20\
0.15051499783198*^-8*Log[z] - 1.394508021162577041929005324915100669014169629\
84361196037767239986969947539861877819242529696334560185785922003765869335454\
64279082110372559925776396179263501710970177266215219240475388865708816973175\
41071973212318172817312247945`200.*^-61*Log[z]^2) + 
 z^76*(-4.7752279080064232188199439485884234685489321916794933300429868039176\
61493383869576139020915828494335956530796548379143414799966814540332899470652\
910708813966598509242119026593017725879607390194238816340537757324`200.150514\
99783198*^-21 + 3.56256753152606942866490470679065690770068854728203972932336\
25305091224819260101520315579768400155824454675224518869650495033953767352826\
71839443062753896255619201713150856629917869042791134460456599775732204170303\
702635286053246`200.15051499783198*^-61*Log[z] - 6.65584525960892379411344666\
06408045711432294779043313123895609389794375809854476000361321124064277190220\
63912554129942644220394193430629109232202017927302958594723110246053257839353\
04971820603600525471426611458490404845615131688`200.*^-62*Log[z]^2) + 
 z^77*(3.20470823981402935773988340984845530163878270059025835465699453024746\
80676068507408165488883142991780481207596831850487853329694441966383182004067\
25444686796650682063059244488774956837489405807783185625462937976`200.1505149\
9783198*^-21 - 3.226784396449221521123368636743354773466083159889696482282439\
37566730544486410380914884586051380784937992545478988469318504998167257061166\
91889623859134433693253977637274308702174124311321601927116320200415871229940\
2289495552858`200.15051499783198*^-62*Log[z] - 8.9712018577126543170557836777\
30586687869249302829035264259140499143035205490094939100764607213433945774008\
15142283963206054811539930670649394521579765451640543329993248394329913120458\
01107716924604800778353831438361109756041358`200.*^-63*Log[z]^2) + 
 z^(159/2)*(-5.77889920437425008104909800308069489325493922640888086216894284\
51644005488404127168761371881005338856396099686473734458324826681015025234704\
72778420333004778389967358156990897488603832529490606202174410847963573218999\
273007`200.15051499783198*^-9 + 1.9225524048183499776697990946896070237880728\
15781498664805988989251004049805697772178529826548205671887760784488564446143\
39123333893388953113667813560263249797471634536414663164249421798116691099058\
40880589157176714061813891`200.15051499783198*^-8*Log[z] - 
   1.279165932017737061457175402452117437923439978905547755954971815783701013\
34354485718759046874646364457323163157818418296097091991791681213499127752969\
3566666375554342464003450051334169615747882835557041834443239753231979332707`\
200.*^-64*Log[z]^2) + z^(161/2)*(-4.28266107312283263830330827866379839351927\
95074742904074570942223174984134279903690576307211525160141465634554226238622\
61017927621009865621919443752760814908760296421226858349902315529384272522880\
733078366182517357189876907`200.15051499783198*^-9 + 
   1.423189722698138765881080399865373431313689915730098936713522252219921127\
99493565247869886051646623450547786829187121336477620060875921000118605817819\
80762319697254502095321023639011330071265046660260182627280754322272401668`20\
0.15051499783198*^-8*Log[z] - 8.725049159135090351624572368094630779675548304\
00252978408204129120866109422385421787400576429517766534615166889991819778135\
58603951338630404272061438518864826746066922172022375273062501810132686127926\
1130448763450758572294892`200.*^-65*Log[z]^2) + 
 z^80*(-9.7402124899327599616908489615480990885063360642331910804623015392002\
59273009154643485879436550760055003753082433245602032857851007655535690301416\
68848769267978841258445155485134461609041618265122667889926900642`200.1505149\
9783198*^-22 + 2.218881577377006296557135729321812023812767150969642987454916\
32298331344268414459852861955370712293825226693598638904040984815732735607509\
00891354000107365965084022932353753373345353465215191062116097832816537357255\
89085959051`200.15051499783198*^-64*Log[z] - 4.146762594208520408479997992033\
33453589868812685863480443106505423364126465911390200845046834740076821187573\
19280109252441759954917782872741847479308164077533093144159805941180494678069\
8319450412687402975738620280189626686383`200.*^-65*Log[z]^2) + 
 z^81*(6.56035409082774187263954623925693616936711553705731098160065512962852\
60757449837258629030060545512464227516754146692769954078575292348211677393842\
6917801489475071735119664744848247602936633626107343200448167189`200.15051499\
783198*^-22 - 2.1327105948824105710920976045407939912232852406007256346445247\
33691157075693615462734739686345598657930401043917024107389363217360540884257\
29113024424631860214483151369625922058127634680428188710940960236115204804932\
735924128`200.15051499783198*^-65*Log[z] - 5.63650595487821604039408233760606\
71459679858474605507493388806388315901797675644733471795091598566636604880551\
96018049356092222449329408702589603230920398171747270387121182821255510962640\
2601223745156554553688258802884254449`200.*^-66*Log[z]^2) + 
 z^(167/2)*(-1.73938910271115977215572260099181974873172028820071959236960557\
32750920757985341253610416282118398487127612870957703376483810665841184499272\
89564347185582014237398963351740041911508968857843366924853292891406656934403\
506244`200.15051499783198*^-9 + 5.7619415926793062527406145586696260140415142\
83327656319048054958225185098646503209056879479321930731651821586010427663068\
29484647545392447142539383022111468455120437956532264334421404373493437088836\
1939245423154868320125366`200.15051499783198*^-9*Log[z] - 
   8.230799266799502513388100852858113487512315323892782393704061579655366230\
68529488466423206407666125642639545818723454464548426705860296073118731055014\
702694149592466433878494235973922041924622183828253375871647840562310246`200.\
*^-68*Log[z]^2) + z^(169/2)*(-1.287251567302454895185579727666599365741460451\
92899893933268838171053803068866921405018712677194668020531923934506247515493\
75942988208602642481033452961332202979670446679898586254817277301465896889701\
25631227823959621710665`200.15051499783198*^-9 + 4.25990512769874559041864086\
05481703639869733044255620966490078549867463559400021155832953340799583795912\
52758342522545825234768338823955380677914190157188693565974647389813501096955\
53549426846699159817170475646585988703711`200.15051499783198*^-9*Log[z] - 
   5.465580569820952703260469221977129276201648704002780298190780955887472194\
18161770934759886764794404126367802920102691993040417445960552225855541563604\
986665887726431767228606390455868991412123672788309478952278940173531185`200.\
*^-68*Log[z]^2) + z^84*(-2.01451471130346104058298050102614684147232195101750\
66975525380332336720184209305326574419767196674258353386410410555684691613718\
19806797230123649208379594337576865699383430248625050048517876049571602684050\
33553198427610884535674`200.15051499783198*^-22 + 
   1.384403438150518340917708558602076689285168390350372248813598178788548029\
16975010802848274461771872562166238288837151518081522207616269271419851489261\
8643978797139336669152669939090955087112159507905750333726982281474692922`200\
.15051499783198*^-67*Log[z] - 2.587703042102845008345924482167994811192140969\
67655484374051649250948561908968949844165938167618076976315256725772356401077\
58379598273334636053338935970845526565254712167426747343401031594578806571228\
6511767045008978804507`200.*^-68*Log[z]^2) + 
 z^85*(1.36127218145435873251744611200309672868997479029042948150436079829726\
28924232188345873709849791795581972190739535846932426493419931656886131110991\
93930945022386150632781669907181937196555810317487982589263039864607696587366\
533441`200.15051499783198*^-22 - 1.406189687021536922831363521342513592021141\
94229144437917988148723146369475848541762406381140958069317387479005792855878\
36856308147204205519835818316059847621068951489675352189424005553582909995956\
9722371604849657201998999`200.15051499783198*^-68*Log[z] - 
   3.544174928926865336105844741256712770756354145505626998456558890343169118\
78353515300300467142642306399818872116444522522048181231792020707244942239009\
98108946826446096123572512246627364034066400875302813690649451147006426`200.*^\
-69*Log[z]^2) + z^(175/2)*(-5.20753206258673610132592463751016769947543181640\
09929259581312377671712014811444342884937159994201381476240210107099891256767\
39428882281154186365140453140797202206698379135308617405366475939009310318775\
89810296859590003089`200.15051499783198*^-10 + 1.7184058887715831023998307734\
48707006513134070039088209426743787580113489233455072431914473053611086980741\
97225530402881098190048027872451636958013420497991199296412464110483464384335\
9729450146122126747037120926540383013798`200.15051499783198*^-9*Log[z] - 
   5.303718573210317695579972980961211145015273364066379857753841596593015038\
65474291677973825453187645841637480068224394918344348972193520201171213982021\
34744368456413028437278950033405616275593570678101358024312118990989`200.*^-71\
*Log[z]^2) + z^(177/2)*(-3.84906840922159830881962378004690998601549899816390\
04140155793641138036306545984956347736706132122528815294418857424017695904733\
65956342872710238046968530445149589703172356270280094270710767912941961308970\
6630225182382706`200.15051499783198*^-10 + 1.26898145943480791224615874790751\
27508269418011460090690026220467076708035948719031035141637558000984384422907\
39640742282820732191958706641042010365545424281140434460755524318163254507381\
279072411407112998624279220777564472`200.15051499783198*^-9*Log[z] - 
   3.427510547548725833588664411643371705300083487771617203089749332961504370\
75850396855177014430057864861976929686894496390252114275331671857985961027887\
644026193441302407644317506058200624171363564157378865775756843365115`200.*^-\
71*Log[z]^2) + z^88*(-4.21926360865622900987435568478757086507074699135672207\
80202274511263527722884306373226517614181842027729594415000190095261842194328\
54885586529855549145824964394495026508068344677123535668733033501320744554135\
51914977185583049102`200.15051499783198*^-23 + 8.6509767735157645934558633451\
31356916551387355015921156129815695337529370617445208449583933940836833088530\
69552207409755993578803387807767655107408348868712325235981955543545633610073\
42801394807792298385364176891557437`200.15051499783198*^-71*Log[z] - 
   1.617137812334043451070406578861041884587148273331791587884624950570667118\
53666011032237974691499771608904480637298755836181764557403730896552203601117\
299651486316039213417547116318870148692661012004950511368436784926414`200.*^-\
71*Log[z]^2) + z^89*(2.859554320920815021844095460955655946349044273537986889\
16388996861456917445595104113786955370065086212449680864316801031243236149403\
92010565054234974882545117130094527962755485328586267170639534556981918872330\
8958852062372388941`200.15051499783198*^-23 - 9.25203203485946993605977085221\
76911208873300646984292098095874297946915606853495364667666800752570347486910\
26176805257103038895022334614778091887734996713300611074843618836228060940100\
1399659586911712999516777057998539`200.15051499783198*^-72*Log[z] - 
   2.230197046934835454986560315069759885060916063996533379043276291021942629\
20165965172105176527231672421832368396948777747613503997730153047697618797817\
28525459928081631279702931688265620155796036770098032088446823178351`200.*^-72\
*Log[z]^2) + z^(183/2)*(-1.55157731388640909388475329253754436330400838995037\
18222815399523298345122284280010260763821024357301403155679789301850899483736\
73777213023073258137531892090640250975642665350818279212223233593384829296018\
9165971282881123`200.15051499783198*^-10 + 5.10206415135590634372005416206590\
82783825610487860471323065972726819731705478462848140005220177518613665754437\
97962148497738945042270602177198413771503381472168233819879056864539848320975\
3319346281273129062641005674777894`200.15051499783198*^-10*Log[z] - 
   3.421521289477729603642774683580993058220158736202185247016464011330059627\
63616721709440679964408922432822287838879981864769853074831794764437641842119\
842612742707237619918587260498062490093350149303776589327818131584`200.*^-74*
    Log[z]^2) + z^(185/2)*(-1.14552542291521790382984395719946722364573346584\
07443361827438737448393019297918851759505557045469300797404418974958411891531\
98144033390755700200608955129316376563540533820777693243521791352744782275270\
40532772487790586602`200.15051499783198*^-10 + 3.7637336093507939087221501178\
76449475797947223555129612072859542366521793336686190817034752314968823679156\
29776152878347886550267896796984533722267581600324393273241697674812971245088\
688124674484474087715373219651779434893`200.15051499783198*^-10*Log[z] - 
   2.151563336127814957236589663623674317560996076775342554765268021249976644\
69112332912589882863565366092117223910132918582216077960808785921642265397149\
264435890705303156115343645816063883967688279588980344482967949934`200.*^-74*
    Log[z]^2) + z^92*(-8.9387980298788522789084994244477968028136575721114119\
49275818701464447703307645339906772255989980640912747636759475101970922138014\
64661054252022645315175317963236413399933214489939302300870882171827069673150\
3730245508925159564`200.15051499783198*^-24 + 5.41340994064006275308086471346\
76944994716421758128857365132581179571140750369155682930999460459261356667332\
27328806071523681390058667900652655221509848351883122478569843220596632090265\
07499662484097471971263112250925`200.15051499783198*^-74*Log[z] - 
   1.011918412459842731518439940681806949095553727321664546542271006775425696\
39180719821466698368514152254715761625894170470450766098448703813113878773767\
150385377063170842598324154402090185026443377525777890708726844822`200.*^-74*
    Log[z]^2) + z^93*(6.07457940522050656889309008759216831448476399378902919\
52219455978223653042554898893468083020268930053485360437685062556012321506329\
21003557657622220083838472446538381327979257382883712653721007247850934086013\
9413824686892991403`200.15051499783198*^-24 - 6.07604682387405325994296355807\
20513610563792607632240017737783979567145770113504317959201621560652476617258\
85041196288269293463973921342104940934742866428740867761052582660046699880758\
1843665080454518584870351758462`200.15051499783198*^-75*Log[z] - 
   1.404342818488364910069244896387714420411647145283138176835821251016423367\
51860297780045463728545227199378645806387412841881321465822121712180906030166\
34984224206795297759243039733793767334197730085087067729896779998`200.*^-75*
    Log[z]^2) + z^(191/2)*(-4.60270498563184339450895717382766903980518998700\
66528874072462847954687527543187233479657038978170545252493436366503868665781\
31655058678087503227350981294756052871007786803807175673309378482229299651028\
8928629272318367173`200.15051499783198*^-11 + 1.50869089013368075718894688870\
30711561376632555588416283205319401780417825736368308393241699756146933685903\
48245271041945949895027753915950597125143197860170643267675829715150698047850\
37453900896832458110207753891850909357`200.15051499783198*^-10*Log[z] - 
   2.209322576229607525217389981584362471547378621847936725180276570850342872\
58282188446158830429647175062032467768771959733740657293436331078897772068456\
951139496843175240339270395538635592310374839098536323521743574`200.*^-77*
    Log[z]^2) + z^(193/2)*(-3.39465736841547923099981279039065656480659035437\
39408898001317908433380610565059287368034550360285446554848783167172999307404\
43229258490425081079763792772281202257421632113641312293478760186182185175178\
5517111661148828822`200.15051499783198*^-11 + 1.11187473331021735579740380309\
23455339613511745102498578625016140605222696232004587588163883481679116832418\
92434430029184253393439641092706053421257296432226841017698047501555472324353\
86695369373422522447595139489555297205`200.15051499783198*^-10*Log[z] - 
   1.351842931799191807328062538413849278471180922005414021209199819171498422\
41511595238136547788681498089216138740221104360602954162051792085497798034080\
071223856545583913421774444573551156465339338392306164585768923`200.*^-77*
    Log[z]^2) + z^96*(-1.9136939273575333515875211055411881166805001466641173\
83964169718729080068355636930136140044906637597076668473992799484367739150792\
49248090810719483274080812210177159571505632882167112122270275424794404583460\
27760611261952321511`200.15051499783198*^-24 + 3.3917183810049245931261607222\
97969479015422439462266368486498731665260270479935940399474638097285119883988\
43432727473091389959268152636271899899908936175213167703929436954252308993320\
126642397469704474928896198733`200.15051499783198*^-77*Log[z] - 
   6.339528266375432736702293911136934001266914476746041408278583010707059498\
08435783187323617716297243511864015373939004388371483214371309036411151126319\
81516045701848564002338598260008476605774277545413623752210813`200.*^-78*
    Log[z]^2) + z^97*(1.30372848384584733149245410765998082171862339285642860\
31675408909482973007373552699289280529166835223369017989381725219775541103002\
34266844166575772034979568859740227110032381250433581668254070874322092126527\
3424750143912759826`200.15051499783198*^-24 - 3.98371366982378480078619727574\
80455222971105300276223167720927929474333539036701747675517373635943219578260\
21770964001059731071726177245080331208076109657747766599849032370618179275159\
1290008838959193762886857448`200.15051499783198*^-78*Log[z] - 
   8.848822522190637109906985344916896717314249213953887822346963969968875431\
82665009941096858815620566988960287678683643357918502993077460920029627072296\
8617682873173826815778290321033468298111687942441279437115219`200.*^-79*
    Log[z]^2) + z^(199/2)*(-1.35993392175578783672085810133909501127866783457\
97591924450654304815808732651233195855025360325806164576605449739828904156180\
91486906828119195408514708265885358557969615482403496594326441336898475021397\
9639003632484880562`200.15051499783198*^-11 + 4.44465501589522162592807150339\
81750043385868629847931299417879775338362785587247133655700062936056577813043\
49751429244976397590357826819446464323653012781210305885508952950929226153707\
7213117325300502908166459197329570437`200.15051499783198*^-11*Log[z] - 
   1.427643454678377034568694615409255201546276627804769500660551478383734186\
33089874343846598437790130736023795631156996000081994029883368719813985527842\
12770857727888375259395129785110603046846910818073331802975023326528933388121\
33`200.*^-80*Log[z]^2) + z^100*(-0.131311983823889512636856050246556926831108\
93846060892077885430611324971968731945175827410771235729023077638893719419734\
69647941227714002645093505600764831623561496939509059433414754470023039003315\
7167799716651954`200.15051499783198 + 2.1274534391140683889323156081364281437\
86810885082450860391334496666603149308881876422623157361124682540490649858619\
10082853700824432323172136694469180673866256897475529878326290991904582570489\
8817629548556741044713679616984135875`200.15051499783198*^-80*Log[z] - 
   3.975900652191165587930441264140540828931482147178203568643481807161220292\
41735381411860364051466215002697136185236680704879069438738077301433881985099\
06988150190893420361473671074583310187876563085881621643385774600983671009370\
6`200.*^-81*Log[z]^2) + z^99*(0.001035918670897412428218711849017388375749365\
04693911359893296020202782596517754630522229186487010228993815516006381222297\
67568273265986289214833748165042189172552735197725575719960582441208028395925\
93867733498599805613826774219888`200.15051499783198 + 
   1.019477629106984488806380345454789590677130851188468530541249762728157911\
64630399688388056074832142909208020389354898505999659103632955447868294305148\
3483058025474545398244972741461886503031168324494364315911015`200.15051499783\
198*^-79*Log[z] + 2.221733501063925953898780025094166858190431563859860547481\
79267834158453514073610401261813792945571649602407577721253558042599183086093\
37875643030618589846849499240066800206185069535563342928904059693656410279011\
70027044856240489`200.*^-80*Log[z]^2) + 
 z^98*(-8.8870445965477854721607331855646311529938893167746517173367114897623\
22072699189829486854451934709812216906713725384333101041211336592024233507481\
76330723884190481327856120960534767279510341897759386424534307086242161368849\
1418`200.15051499783198*^-25 - 8.49339731101130537620035320933970383790795900\
01230871798946232048754282645068318016887727944149879242722091756247874822020\
94253327623885393685889216827937250634880974356847547800238152424615014078512\
765069213566`200.15051499783198*^-79*Log[z] + 1.58741494710629344687290254192\
52985096543326602302827533075630527049448926957738721497575731771780774202488\
82514657147254885815692546301325973767854232165547319052466606812114604225880\
63473104785841470556748407`200.*^-79*Log[z]^2) + 
 z^(197/2)*(-1.84521089308003837042058566741073219659003742946083153497755666\
82778872219888958776014108650957450684236371301113752672655711803340712192323\
84133143223179441669453384997455611475695555857533568685006128293527920354474\
2499`200.15051499783198*^-11 + 6.03493661032594654221976409708797041673574223\
01962082361687408994838681135482846461494862940636673125451384643427733109872\
50339124348844908896615921368535156919997216367373727088346338883918413301407\
0445066931604816988608`200.15051499783198*^-11*Log[z] + 
   3.389619926138185364035919155543712295281967378932779027417834414399836813\
06850366919824188729907175766573432173067007139171229502576837649842217796503\
089975478459686555591166370133088678642540998626634879263397`200.*^-79*
    Log[z]^2) + z^(195/2)*(-2.50306887905333948362281908062898255462489672720\
85870266779451558943433035671677579465355668968489773232101714443106546062626\
48747057469912641889845311606483662108224362969551090979310391553244037149512\
6301384044009599417`200.15051499783198*^-11 + 8.19242833380234048144962354203\
07987854096810461144167617440177172081953162130709011397982969472519559821954\
29004099215025064414371099114039254334356492694621786932126576191995218997592\
3714670455750564442497897392552386977`200.15051499783198*^-11*Log[z] + 
   5.615698072012709514617025933146854455430497500339833349204256697868987985\
27347990235933760763882347709563889630406850692835281865883678955506176484954\
7140651707361335491811651658862871653479891666429367129064397`200.*^-79*
    Log[z]^2) + z^95*(2.81072725632020190432305114551590366591327932769827899\
71826261499311263100285574735917065268005675589803722088955236248255646401914\
87787457871264706924967266759656064071544624492538903762016010493595192135296\
073434182426876319`200.15051499783198*^-24 + 1.556105535261144536804258277879\
86495361099060459205669610359937750155883834046015019096655862470779953973382\
45656451906133832260685388765367391023204430251101723068051116499929752288749\
11188389614924149088673452097`200.15051499783198*^-76*Log[z] + 
   3.524886618100963764190751440370520336693531276587718737902252070206553968\
59606899892010637066300848915900577745308655046359389250703115326537346164189\
635112499618893302741609182974517804877143398910864867250842506`200.*^-77*
    Log[z]^2) + z^94*(-4.1307734426028817398251330271373760023609130735053512\
48667957472545496254813214004219916469864735625343394486546264415018825997355\
27212854961328666315107696642671527922665198335371094995902954497500034009531\
85660022060269149066`200.15051499783198*^-24 - 1.3548177366296134984309089380\
04351514809142252152215653496222472695608883475734162749318574377216281473663\
19881329623223201833826838046984918405448359520299429877418203487947716431630\
83490340090295997013533371183409`200.15051499783198*^-75*Log[z] + 
   2.532445530882316859543418193087790258847285289554028044452940975599894302\
82481881384017773719313507146900257669924303499341497717773429584967794207187\
5556555037448925570078925649518135105749006009179567064941073815`200.*^-76*
    Log[z]^2) + z^(189/2)*(-6.23910067771623760592466567112254678018850158804\
44675909607978330340692293360607968400368595720969407600159349555767857216214\
05214583012229120891984758349748919894850631850347668091761136619593910882453\
2227908093123821746`200.15051499783198*^-11 + 2.04665069702246073443358846508\
15296696956585508083045613832287322893434983567778436665649403150688945013422\
48540207456915876807253735414752675247127494132831300011382386964230688665234\
30408190287493366062457892432012587802`200.15051499783198*^-10*Log[z] + 
   5.392531190610002200131289411610563716499885185002571771987443654892503891\
90771107588095332545858319006583004943174769829221190086876905817760831782288\
3359765640318908375975103887985905481939868368386074641711530853`200.*^-76*
    Log[z]^2) + z^(187/2)*(-8.45512518786404299842441442023512494767694674396\
81205768972723994563940166824596555838942192483850505584896813459375036592221\
05241694244776627909001755881604223167936161555699200794953889252782318360288\
3615637943196673367`200.15051499783198*^-11 + 2.77577350865210660079071366151\
25841857264419526664789260972168217338210819637794880747229831779329574030861\
01513271346519665819038312740231253693439819399519740030538507448940460956224\
14908188355939081798460679995647245891`200.15051499783198*^-10*Log[z] + 
   8.693496117065991750840659797395996199529013615866497133635514676520626922\
81922900781848001839939135730890867702430656434211727378788709345648009132323\
2712419649794042154987777561874074947840902363124228044099891227`200.*^-76*
    Log[z]^2) + z^91*(1.31621310980722256011601681052316351460820731084811872\
56166544864215128819085207430894373574180607687830948327322393532970158013767\
49620729569286573046731082376230399470031209802324114509400634107736753638572\
79459197335958896896`200.15051499783198*^-23 + 2.3715055606166334608131354029\
23698232850852442323296454467742183849426429090145913149727435428987326392197\
59893052838052601976652328828914954546619954694259714250053898854555209704225\
3794052841475600295571071570889761`200.15051499783198*^-73*Log[z] + 
   5.595922740949346544895898616545928560318064796549625694965164450544345541\
68475013002999965816299095912606256148470606316387136492116652436962166057784\
25559887314655648643289573449044302153821843896625534174668285799`200.*^-74*
    Log[z]^2) + z^90*(-1.9393838808514389596597095617191232132847654089254462\
88309357429352726850634085362416998430204276918692077017153961416271076239190\
07335073341391473126952691374265686176318327124779450536065719044611949269472\
171839066856444183141`200.15051499783198*^-23 - 2.163697788749436556776336790\
45507600363949709169291808671598184785190825870696675856922712200447405322443\
41372973106898030518449578634512618123768752687330714810093476999234833695865\
300371930237646079184295047494025429`200.15051499783198*^-72*Log[z] + 
   4.044632044488347889579383028187246343408834746252474012056582251652021493\
31068633549997548016449839558812610724459389665255465770503140231708558154426\
1709622097302716688116002498846796077107621142551068984275845473947`200.*^-73*
    Log[z]^2) + z^(181/2)*(-2.10098703962032745004639947275998793313986647167\
57036458494211630540888917317711634245371298357057407827307508945821587291100\
40111614097791076066456510053345397786827364405183262768831117975225306957436\
00310786139659249939`200.15051499783198*^-10 + 6.9145304722068326887882384996\
09461197330312067453390012436666112181805427630541193667532751671166892276036\
44351069983328556995143311222783415741244378852174352406127516404723753220936\
370764107122382716225849163405131413438`200.15051499783198*^-10*Log[z] + 
   8.586471405926512691093178643313138648824220399126040292806227532914398983\
62525437630925611831647066825152437012642415309907358326865286338470207403081\
7261927726859580463108079964502453296188998949421217461671508862146`200.*^-73*
    Log[z]^2) + z^(179/2)*(-2.84414514043329892582050275450376411920597427406\
91362765785887941993758609343150582142710885925275580099565165777226837654186\
66628131552328464578592575177649968029494163702270342791570477781039068717100\
99321245104958597428`200.15051499783198*^-10 + 9.3684272341639944780214526368\
88721887119743405251571644281062128394346671111321250322942082770640690486399\
38021815570994502789219426927554514757057722843916515957633693112933830958901\
568588477176331128183992906076576690028`200.15051499783198*^-10*Log[z] + 
   1.346926860388464125543044936714398820324866545133408440712574253574380120\
52480866586538904530063833872088799097226776032448172577518049506622247612459\
55918594803385352200369904017475447960456269182568672435684642058279`200.*^-72\
*Log[z]^2) + z^87*(6.22996605352155307325284602216736790316453098954067324161\
63246920981364758378126390336913377615799103361877564443643673142244251052753\
42906088832973023706869416970007126197146110018051379717969644078223453574238\
82930526527110942`200.15051499783198*^-23 + 3.6078466304167989884869148923730\
86169491292473619630014496219764049212387521392659711004922558534263202635517\
82883343564855431869306468141987741099841280577100219289786567830405086620211\
9377196302429340369944366731777292`200.15051499783198*^-70*Log[z] + 
   8.889763134814767706689246020101803409337465957597519241538503638135639546\
63491050556039680860421583896107443454140162881236306008935105853808989829435\
226215778073548574005587381720874209900182239892338953787837550859058`200.*^-\
71*Log[z]^2) + z^86*(-9.20561117001736212015221809362188303139312529081038089\
28163802170793316638090180011874442385635626353252401977102079187412886726711\
76714878721703100179471082826647737263003489510574751315923296649546757587008\
24611265286014307027`200.15051499783198*^-23 - 3.4600657534989403037743140908\
02684816076617947937879096392965037169996215558374271281561840708669612956429\
38910540491338736834808345313325723666260134911335308888989994215469872508768\
75335797211973314993848532571968968246`200.15051499783198*^-69*Log[z] + 
   6.467796995919010242872044495794522541764934533903840005050945811160631965\
99826238558924408950893544537115113530881828574998702042585766819380252825268\
548424725541495224719876866287704693547171580712109323810201093778027`200.*^-\
70*Log[z]^2) + z^(173/2)*(-7.043322355998571918919917245461491403380285204237\
75388961539507657794658209410441862889880005638849063515901287699215966295972\
51539486610713931176120498877881488225052859905604535830363297359995951674994\
098727359480233508`200.15051499783198*^-10 + 2.326351356707743898824462757294\
11767594428844166027332311186378504427743777919584179604699950520301426432603\
48952583348902623726233871152004024694072270001784889090679380319108866224362\
47283884464288437437091938282778541978`200.15051499783198*^-9*Log[z] + 
   1.368519532697363931976947785191462629721694208604031847430654972242805607\
24052712990012753148591320008428986183487183468932376954097101906545075274655\
63326353504095723263886765081080380614248458305297481096138094506881664`200.*^\
-69*Log[z]^2) + z^(171/2)*(-9.52333785079154149018602928277010016439011358272\
27629242920771861159704046370155871129743493879264571308107784983636184590021\
05784264060846464885515647457058756004035638354604431027245049003096980521186\
65212113116975240954`200.15051499783198*^-10 + 3.1484807161879424638110265749\
05948806771553381864310723330087621954730633011579499738066525307218674041161\
10582455167071261869042635741519396945876088654955376809524868034312114457276\
3524959797678286567226093385598312324751`200.15051499783198*^-9*Log[z] + 
   2.089015384684292742521659211814718553037333885604731466530276861482996197\
86648123760739389575350638192431496061329694180490303813554041605420703420339\
67816762554167163510263613085779483286212259297106763760691248114657801`200.*^\
-69*Log[z]^2) + z^83*(2.98357571298170673906723020951618332035303712124972662\
22428312551464241078649156088991822519540792437046140073647517995947637085953\
00495804809568140766669379218836749270061643392335826990323242359319992349593\
683043759801496188508`200.15051499783198*^-22 + 5.477853271506347078813165424\
31998279733637259711676956021344110213790390643702466727161843746135456567881\
01275990011503030149409589867163698222747082186881772985793717201745469643723\
96158803768017399432243102218384300163806`200.15051499783198*^-67*Log[z] + 
   1.413255899603586476527236634895789374137770653665177110882528564674976787\
81831381056813650903772181804361203250570137851852116752699334649419075906423\
7561963671160121713309808364533245415646686742770550304197171734936657493`200.\
*^-67*Log[z]^2) + z^82*(-4.42235026656583123042891532211296460263880401713931\
83774340228737278771795942634998031758783626485027274554393484443284385611286\
00730295484489935536380602051283658539585591007269886744012760049609010383230\
96861`200.15051499783198*^-22 - 5.5412694468760247845809397005464439573784384\
47168646019755634440415163219201175716972422866866898565687438600661186761668\
40520858362870806529048447344480411226771226583505735217885750592508356175263\
34767064671406552594437154`200.15051499783198*^-66*Log[z] + 
   1.035688519537353159247345555037590111716427015341360343982041818628473710\
27471786205749432926840808706198846397447401456451913622264511109843925862967\
32032991259278551083427699085250495146199655648412165557200154299491763296`20\
0.*^-66*Log[z]^2) + z^(165/2)*(-2.3495541939762235101804333755040737228361468\
54810210861307599683668362695374163931216223714050726617860105729095608234965\
92418057090477666370341149103956529360885735621940957892495873032863815098783\
6143035003608159806666283`200.15051499783198*^-9 + 
   7.791203891322685894835556478041716166762204165302334020451971003072496448\
71321653687335254621649374407714426682259834154128780539898828503816287421938\
1272595972617846797633129862365826781582168351927922647860321118938144629`200\
.15051499783198*^-9*Log[z] + 2.1834337779760221422828607321453359977699469123\
70139917054552887283099171741830490530227825814982396722472289962962778242845\
33462249045204401579928259770412679384424530603202716649068161311376041427736\
7129661974691560454214`200.*^-66*Log[z]^2) + 
 z^(163/2)*(-3.17267639517876665501092203464652772590961980118034219975177258\
07751910489234490629637388176745602631419486911165572324971716070916776626042\
54781303136165334637057332359070199296504890941772995117658147430048667695184\
609865`200.15051499783198*^-9 + 1.0531827003574236167570703948734537096237422\
60891846890588457800938096982432267704258322670172651913511380369002811162960\
16870700688231540689572962813313034157566723505141958599820376221988657264726\
66140836961615928471238747`200.15051499783198*^-8*Log[z] + 
   3.244126245509095438733574508357737695625210359073304802194982316508454242\
34005042481171594231054154556817696011559892606120868488109496284937184582380\
0695538076931217244117281812985166530638140772892411579889400410820634282`200.\
*^-66*Log[z]^2) + z^79*(1.447390994939352254418145876690792238318786886565110\
36453673649746027503061073780823983613793324841666723403802589331596183222809\
50647309813085190037668924953980903961098317197035959449853525206729062486990\
61705`200.15051499783198*^-21 + 8.2983430939570690985048915191088123173563934\
55881002269780400835033897019456885315177855078097963271075791666349141614556\
75979933479759845379006734812338051623654701280617670424387974209616614177019\
3433807167239160588238465977`200.15051499783198*^-64*Log[z] + 
   2.248462054506877956588454984957377324798089438061228924176842952040146700\
72158614474676377500144710923074227463966543579873903626444986176723698083374\
2669483911384078671388474372314568595333935179607650010162098353387599379911`\
200.*^-64*Log[z]^2) + z^78*(-2.1527282930171221335697098430298745422015375741\
80339467073838467217238760475535742128332729124405463162170609813058791258569\
67158858172490394603873061756691772841664469831497922287567404116665820969084\
0461666775`200.15051499783198*^-21 - 8.88890183320762544222272626053719768885\
72539660684111613490358422208021190960066133256044581314234055745560629706036\
13238053707442311103772771656137544674452268102710629537638573113634143927865\
6911552546216261457314595683183966`200.15051499783198*^-63*Log[z] + 
   1.660977721142961503219355328169262657082804956998418488154154738500177544\
45364115630751063099450395239919377052655773517766552920069475656724587839779\
96439704286296949869257390818325496672381253196455070208018214010696004573372`\
200.*^-63*Log[z]^2) + z^(157/2)*(-7.79499273075266328707057951222133149255976\
58307171140492777627145687745724104276992666008850988788448433074711644674159\
77544703441863220460681517672587945039902797660527722905887290168368631274261\
652456592772771653636450994`200.15051499783198*^-9 + 
   2.596247594868476899611960586274065782365099955395299525933814558103507926\
10780176087261220875464578132024708559775664321370777164910802798392522149662\
99762588146497134542632347861876584266673333839885383733695730024471921138`20\
0.15051499783198*^-8*Log[z] + 3.487594716725607449369347026323546845430645018\
94034583417952222904794763690292843673212602293308453329821935449437375123132\
16766718711128108123187248257317089433305649134282998286398587666840109155839\
279841841705340534129810995`200.*^-63*Log[z]^2) + 
 z^(155/2)*(-1.05104426500915764986725330747288097592211860422100406694788640\
15543757801108026611435107270586037158846002313745335038716068874251255375943\
63502051118342223144232480491660006867956472839191335992410575268981792597581\
2444728`200.15051499783198*^-8 + 3.504795136437127173002322305245354713932970\
54965638085847478392971446673501990470028082167249059078404076900839775313769\
87036147112584982108881639643413299119487147473810757141521978716690709451131\
377733328986800930791766356`200.15051499783198*^-8*Log[z] + 
   5.046027151272599202392800599219868408938168034471832917080048776238360713\
56469614422089558578214325782317971430215379236413958736122858906010551425275\
96226487375591257430666768720392763266151730872853622069362623690412871866124`\
200.*^-63*Log[z]^2) + z^75*(7.12224417106653006640046656841090007614617170602\
59639099171381135950304460724367457301821987599290779310292897612330601620011\
94746706228931617837284187483689195832605818742343558057264204378245142557223\
554786428`200.15051499783198*^-21 + 1.253853624605757444877464565801157211295\
86781160313722629621430942289997326720185986587694485249183091486813488887947\
08886194827367650965779306434850438929373118407999183061942700532232830196552\
65081179271898434`200.15051499783198*^-60*Log[z] + 
   3.580208605972864353384736216675774873094967134971993740644534241321542867\
69918657562883563910144025942847613040230427645909940743078519338818402543395\
10227636810791206488260242760761323400557433702503845200903297425176289343260\
31`200.*^-61*Log[z]^2) + z^74*(-1.0633298776777910029111321698904612535396089\
17380089456968605003055559712074388353247362198598993054906092174857114948167\
73487862421843448105660529586653849327498579091939344845281428662919565986772\
79509347809588`200.15051499783198*^-20 - 1.4285390734980496911682310051019280\
87037333795608521314025762848652756554589881239562986963123751261857460108022\
79123085405575433606663003069296605272572506793197545132274028486312960847328\
43489751815602985464568`200.15051499783198*^-59*Log[z] + 
   2.668323339383356502233352108486462732330602953148187295813649423337025179\
94564605981970970274675193016745198920247609468436572664077800691971039301146\
1875787378335512003728453450469646305698004856286172256471718`200.*^-60*
    Log[z]^2) + z^(149/2)*(-2.57037981275967155162036009316583246659611456690\
29728615030374038987133245453179970811897951866431613436922780263834241419118\
66898331792539140305056847030014159230419846658192414914354244196344077131806\
2524639131797265309267`200.15051499783198*^-8 + 8.603243602652544253100079979\
25361333838367616065567236051829957548899531554585106979244577122477065579436\
55509307463823349866710590108138848590361404652546603117653816341085732214518\
25037550509546916343921419574302731987756`200.15051499783198*^-8*Log[z] + 
   5.577762599111055719540930335305631355859335695423068579777676938000006190\
87561515652495688994801313086528627005188216441789877278877301356486723516021\
5578562778900616783035910916036233873434441979472602478415687`200.*^-60*
    Log[z]^2) + z^(147/2)*(-3.46013115713049552063700382932594342799405696169\
89948088966965429722096514204996167508457644966475749381772057550919445994612\
97077047436343663760211616019870414168007549286974744606053644613541817097701\
0487730250219158989915`200.15051499783198*^-8 + 1.159659921790745907023390079\
22629500695383293071177630982477343244391293275600669870984841897034804123578\
95161177002867491189739992949183862761361651709791463132048241381395343728814\
8375228070719414507657596277637010319779531`200.15051499783198*^-7*Log[z] + 
   7.864455008610795656490450892939965297906360519498674148960043077655865855\
49078645126205218729321326138951870779988432296211418937229542828066064371450\
0153458639700845415231439955253157945970789817071074426897873`200.*^-60*
    Log[z]^2) + z^71*(3.56050476784224630334732299605100275555384099390700608\
12055199619705907732707195405736989763265717691079215862250837031576494734470\
94625287452888971470653855683180692106989969127430900111287689967665534191822\
076`200.15051499783198*^-20 + 1.888865910179770969187938470276391254216844810\
46183498310529167148513141171477623953036284495206667003150721526571716797236\
72527253985683170716625606006412349863686109400865438800868153885085245334087\
70915293607941`200.15051499783198*^-57*Log[z] + 5.705778418772158240748525353\
80589113911460212952369281564911056960985490321052484457970921540784218240098\
66429313456516036362192200285729272292676223465296795474132498236312247749905\
5617314039483970762710053733851`200.*^-58*Log[z]^2) + 
 z^70*(-5.3382456147971313564149437308018692869174391842410442040274079463920\
96169335338547062927545581770859493398201249827089130762587248776169553253666\
7037187568726854654275428942077913749678882786261226842112263112483`200.15051\
499783198*^-20 - 2.3006514855180703794981303967315009560092744989143739714939\
67385114596123339965960184786461875541050773131953969072783427824793450928230\
95046066032201029847752609465175969634988004275600092938052462226140276060372\
8`200.15051499783198*^-56*Log[z] + 4.2948286470388415202478679396869769730779\
28032325568203741586361928993720313524217919032779372732824155020163686797291\
20177131405778736126399879562486476667954336859973741228399978620394782090626\
2747907441865120949`200.*^-57*Log[z]^2) + 
 z^(141/2)*(-8.41801984145056474212461439640520542594094057825880416777121851\
22333253441222198588102512493893911896826220140172305063485746382879221854732\
05775723258759606115991764858065678441100582808817958253817384284673935389294\
2533495`200.15051499783198*^-8 + 2.833180288292195471184166215619736905895317\
04275193438692863642560858206747571414930857003440909393035210644461694674719\
72784215710398280761915674035052763082232908899469458549162205583378193837520\
9186524570994982091840136955`200.15051499783198*^-7*Log[z] + 
   8.933085978280243590016570910910953928404602423032999164359025283647562807\
85998014396272178340820309745427297211195960385813453608594586435234510204204\
2531542186451636658102913243541252239772779841828435019725402498`200.*^-57*
    Log[z]^2) + z^(139/2)*(-1.13111299444102942085022079494473318532748968075\
41419084820287058917543335861656655667662737913830182672100964201337952776633\
28755832596735164420794243121077893407125434546662850800850025442520076368003\
44946960124349916517159`200.15051499783198*^-7 + 3.81256579319250934855536287\
41694180452787396532697879510589422963356306782199983727884541877502768643484\
48723852828805204172327181621866974117871471522801438746686347968637217686888\
96483717949035243960031365823329648932526255`200.15051499783198*^-7*Log[z] + 
   1.228769287806046906341259543467064024324866069486055491322827901238441982\
02371083266980219533312364142474696612847075811818044851653002696438094307851\
29846390142703722893900521557824967706713720854665464661627750793`200.*^-56*
    Log[z]^2) + z^67*(1.81163588837872770346792661679566854018686215993669667\
47069211220034952477142269350698019782931581062802824240057921811537682887905\
63214220894062134636605171668814765691548262154843992010908213240169453916321\
3619`200.15051499783198*^-19 + 2.83555134258507857714822323383915183498604103\
99914270795117044525052213981595644329469038886929662407546169389517412878972\
50897190144818297116933662454114037663963398796193378904145277872722381500590\
842253135788583227`200.15051499783198*^-54*Log[z] + 
   9.101917582211504505472555596144158431062664134586015831471909121184928208\
45419450938632482768961218497166478313256444028104541044750874401766648781579\
290327536513318254070634392154662472307241534707512501858109461778`200.*^-55*
    Log[z]^2) + z^66*(-2.7290775787083206450585133622630088267510365603640521\
67320853256317595766356454765072308510544391294372545148352347900291921457892\
84698823518563925629088468789260321267782474306086036552330433005513265900807\
524602`200.15051499783198*^-19 - 3.714130155033893376506582923028554955796641\
91161772590532825627681615518501195841228324528852421219561893509275932136433\
68550463178816648364583096354982553025431268223498897703256691297488932253858\
925688551815042925678`200.15051499783198*^-53*Log[z] + 
   6.927828887842380669639097969330760323816669150621955015183169132384238654\
28667691271872436925967979325174355232735877785681272644369043886347622861661\
6754201587594979612666487422143946945963148678667389855495652540167`200.*^-54*
    Log[z]^2) + z^(133/2)*(-2.73571801750030648933998480602802682254963029960\
76381763733711525168573820871034910018999782228339823085260690834116587675784\
37874159697330971278436312448113883705046724266381553041137108664089907309505\
80759493459990864584622`200.15051499783198*^-7 + 9.26514837460629686295858080\
25180513781086723999236140096776905680991371125151877453509646553155010866633\
06733204755654747133725355712772518683289712626287602427365965634108565754657\
19985474073622390820593280948184266159664285`200.15051499783198*^-7*Log[z] + 
   1.432914530582304076387949639023772604255932849669479605894236748384253092\
22750697383719872697998686468556558698479373726715912286360860754434819063435\
83776090035144467898413618791967045557124147938543209767330544528399`200.*^-53\
*Log[z]^2) + z^(131/2)*(-3.66826753587059498685449298577183678173459847388909\
79550865050674072301594937178147072740849776624291987520525951430330800673606\
54892880826001743286474246119111666413689626641792100967645457059028715385329\
35113161521525209003`200.15051499783198*^-7 + 1.24445260360551378749107988142\
76743525963647858981751307686526453267527242571456544842779763238894481353408\
01118487375203297285917200923936286131065074282228720182141009989615432622014\
855669033289179705303993305628991206706974`200.15051499783198*^-6*Log[z] + 
   1.925870287992273496587882282971172306753933044793725778470503985166303393\
71050832596119082276608317038567924626705625050350954683037175393615567567396\
21920073811527436940202366623473633667169230192087422289499190346593`200.*^-53\
*Log[z]^2) + z^63*(9.40253188777682316277828759306848150654479028105584044935\
48011042164115782215623162863458286415931290155082039308331568594161997218052\
64397713325953933953617210355208655432317669175159141434103091120493817453679\
28`200.15051499783198*^-19 + 4.2392036154668321685286016500590945197589614162\
95707810051686873818715130623035100116448456514468431435395724006409067256443\
89864507916831291871949747157067797509182131077297767158335608430923972676242\
7547225041090078356`200.15051499783198*^-51*Log[z] + 
   1.453421326583252565117911787264694244045308459110138761242964420709289135\
07771868003896200363717069288207246363226737265379446310908033394606641721595\
9090171443597629539146934978299568948496720059437842051216923310018402`200.*^\
-51*Log[z]^2) + z^62*(-1.4240095023791268420269704629946947480320137934368398\
78486914997881884823540645865496444484373623387137608556170077924232024253040\
70208016482996099865457830856390169870533358641482604647099235935253906364090\
8637472`200.15051499783198*^-18 - 6.01276321203347957628166729107793663129436\
64249673257394241728549270691374979027076791667780799623108955439298862066355\
27930699870458463648936164262332477410599465618464931647696167475404817530969\
2920267304320475904838212`200.15051499783198*^-50*Log[z] + 
   1.120281670136405063479244656011884696438368866648200796696391046022347975\
87930230456659205677384893467115718192249146371844585261619171572899397254121\
66009371794262198200961741864411820020470338606901390711075724543198606`200.*^\
-50*Log[z]^2) + z^(125/2)*(-8.81292216123285013965995497191830396001480339464\
99340235212017519337103326701609094138075771580520265483303566631666326061402\
24939434333588222062440129337148538375311335502544821488805680032433133160806\
79169507993741260600562`200.15051499783198*^-7 + 3.00609533968763570041186877\
49596568378237095735840551043035222496502287466001564786464658773204072599792\
44434057824612272064013413549847366347456875854530887051237404957439873223538\
769038093550817437107996478359270652064630838`200.15051499783198*^-6*Log[z] + 
   2.302497471860890650503189004096144887973610410541935174322436634663032249\
39953508786657077457789289115374900336417150910790916354202615889110973464026\
27887264760985037841476870114519712821519054027600076518830568686399476`200.*^\
-50*Log[z]^2) + z^(123/2)*(-1.17888892477755892887673427079270898094633156390\
80701060851624440441594531877904591371260151530188230913137318846713026446974\
89787914052028675006982189385954062709028461399929908644641545866343412730153\
234806835239041411147726`200.15051499783198*^-6 + 
   4.029035337361034590061379839649781235042384001623172626769897206518240632\
60408016249893868930049046885100245713714228656691525883908021164971067322158\
6212792206958224870539358974181673012422629346463542233472966422215805847893`\
200.15051499783198*^-6*Log[z] + 3.0302956838439951578220872543162304094750384\
54522617949659921375069727619842918752400619808063423374657079509146649533608\
70118773622231489941590242686944468535848028714324839249236903878153098016078\
1628040189730635186029`200.*^-50*Log[z]^2) + 
 z^59*(4.99081723991680603508089965562422617993002751224758418479719324159113\
89399498322985619243384389308086776965749066478791663655842223323856971039152\
83812090604924278454226656841356935664576331199593691391717366904678`200.1505\
1499783198*^-18 + 6.306583255554376051340705645166553727047166250088592208381\
29172880432859907406916535105573266805148073869371405830424316074131565701796\
57665976282450849841279949583204478087407269921922703864298253676637129864693\
97135710685`200.15051499783198*^-48*Log[z] + 2.323383984274874612686746160009\
57979581876925056120622818985074302708158717452557595069277358987305662827719\
32415413113661957801995677681983632868017586547315211928802999112582591591164\
94769771295796612111288219942483257821`200.*^-48*Log[z]^2) + 
 z^58*(-7.6047119846470895633770638490958513681330547072244596201780671947912\
44913110867470797607542498140379780354069102929371207685041941885985729535852\
420136861207841704475607799873784241727038068928905669024828850379196`200.150\
51499783198*^-18 - 9.76572938956889491742177421858054424265736964715741270092\
89783967122048627412739057196301014729747382229698023026213158630320413132106\
83569348998193205570069045081700951240480037854058419394460512378341579398345\
2169398981116`200.15051499783198*^-47*Log[z] + 1.8167774738992213465889688821\
27130285072819335619394987604748515600917107345004100101868435397371460945446\
22355373003417276041273469599852666275051386560821172833368218123089555995868\
32502559770038327804531694204972717269022`200.*^-47*Log[z]^2) + 
 z^(117/2)*(-2.81055073983024675352463456558073064647718459436393449736738715\
68156029746585601158661574403716909968015141504723875383093853441509805791249\
90106475611830682790625318681295638070890355636068898283511076685488970353449\
223188029`200.15051499783198*^-6 + 9.6660538854457398500245275315130912233193\
12794221280842905715428728994386219546892020960725210827486300724395244874342\
91919358864393107630835092272173395701827433639643818181786139431188308302282\
9177114257244996506697013918495`200.15051499783198*^-6*Log[z] + 
   3.707127721824312715221985305424430736901511626336350202242413928851454060\
63214237015667042309706737017172962549148343317083545473512173805743626308908\
15402953451465631100516019473773554080307021329391475556931872875784940453`20\
0.*^-47*Log[z]^2) + z^(115/2)*(-3.7492716752139356033526887697242500621112567\
44283882772555638207579358286530934435825503816494388971906277364932147754895\
65403485494174594631040968903180988682794262872595175425543015817800760292699\
3629052741989269851333559316`200.15051499783198*^-6 + 
   0.000012923654151274267424247020296398376939146169235442628405701839237371\
04023334090265778376715989052198019320829888364823547839605876125282601576888\
73340143966936162577945186680175044889428288152902396409672839577011386680770\
76286`200.15051499783198*Log[z] + 4.79167831248164560034730634885556805404499\
93091548622839027045495672180825727965360871674280006489460320946117393201428\
79432211175405853176244610277123018124778905738096202644773579711522664704642\
4238952426329328668684292621`200.*^-47*Log[z]^2) + 
 z^55*(2.71788949707932994158639810917598326857708584670006649385960348892428\
02757266148549819034846685148173269430478658447376294963225607412008775099117\
018296512443363550105566897710254472512084446003574928976974266131181`200.150\
51499783198*^-17 + 9.32636019534757680849674661761871731170552390137196823528\
56080030406735162009777994392943286764254916582944526324881035988821232790008\
93964831791346739218970770723365985108064695902740991444897392042595482726046\
544261026533944`200.15051499783198*^-45*Log[z] + 3.71835987935782908466224726\
69984949811186176197148862208988935280135363031217155094352295865726361677357\
73982978465783764645539778544032132701543018044380627367613102639686871065646\
673150484552508911900666561194101742663953278`200.*^-45*Log[z]^2) + 
 z^54*(-4.1703921937013444310785577798612275004307144494217203129136596704264\
89684592788557786063703793727352686380273493607341293438023213237567722151188\
2960603971717307310143970625197050657431712100269504974757092642732181`200.15\
051499783198*^-17 - 1.5922279136583353372550888405030342101638836114405280149\
74249823448926977590879043308056372325119758307112650490430687213157216242137\
63953768867761824233979223468713357349569102079160353363444038730724832270304\
614529283109346594`200.15051499783198*^-43*Log[z] + 
   2.956156763934974753837626121270033106332405723834558211879295682067998593\
88956724725051930353184160472132421318140516535632368790046058217377343515165\
01344398813736719017633698119656955724324697960096897014786341019645893875973`\
200.*^-44*Log[z]^2) + z^(109/2)*(-8.85901785869967937828963099903069486814290\
24614056110764837226674164275631734693299318734768562612452941227989487354711\
10790981633141232739870618586056532917611201573768208690304822683375234893000\
448498137858220894475600207189`200.15051499783198*^-6 + 
   0.000030761602027833027004432232560344740726862031892893148970640792193994\
05428159629259990204956105312573137073135899076667151316120703843821276920238\
79007166502192005732298219956058636534271698488251519465773193233570426544076\
50209`200.15051499783198*Log[z] + 5.98213887985286465620458893690725328121486\
73238300168955580469593209257995928714167971105862102518276567200083856784143\
66142716736452809209385746620871772535192426123901382050026520972167024903250\
9813237877040828515061504030544`200.*^-44*Log[z]^2) + 
 z^(107/2)*(-0.00001177991406364768237085238582512103956128384798792302227517\
65984067064888805036751728998327656023081602352407201552709381960028547204189\
00239229503462727770735665037545531885652551067855619638787022161653977264761\
940287520648936`200.15051499783198 + 0.00004101254504328985970292545280756581\
50629066974069716227580427534775954650000410384880092864613518311801288761349\
83842280785154837253192864825811934218825146715251170562256317979354342174817\
284483902284733811094253586299876532953`200.15051499783198*Log[z] + 
   7.624430868052688685343620007693225569952675341605664719934818677281987706\
23228882554715525617802242020927923311832355991104009326257850658023535922441\
83528297807102820459264303474009694113354375447333208904620376268028588991354`\
200.*^-44*Log[z]^2) + z^51*(1.52447863409342620173976708277018360403839053066\
94980521812871689363455693397181627989213811828229183356354256907795714139829\
33803078849020751383062326876957578232187176592685153892985037750816903339916\
71002366514584`200.15051499783198*^-16 + 1.3689687448038021140829438970560605\
86378979625957066687371109371442568294846581815015392390287310775181142467505\
43843346879560107315543366661219435273287227301356558141813493067806025332854\
48104529338729652764740789950751223868606`200.15051499783198*^-41*Log[z] + 
   5.958298986428611239120989102171229832825459444843007668932208898573627789\
27934549332620648759803604793513897259244890930137450524356604176370226389335\
79520235017278933832904644691774071053990534936931162095486566278700791566506\
28`200.*^-42*Log[z]^2) + z^50*(-2.3582247755324776574043724745231500621181539\
75565096716267917519943966120298847181416169568428162175016714620124771763829\
00132981366044684216553959537732924074492990868441273152676125592605015966431\
229389411263651685`200.15051499783198*^-16 - 2.608175862477020175256563197054\
03033207479852987732150234889542070995139706508171326346101054778478639674306\
71048187897890600573738494665112258901256284208598691217750575537363951000392\
18878191396456635130369875`200.15051499783198*^-40*Log[z] + 
   4.829427709573431725121295691715024916024157393058763206295408864690843275\
09176013899165557559771800856686903283756980452135283837204723385868301761104\
847616319900603167390357079285751119782793192576527523670959`200.*^-41*
    Log[z]^2) + z^(101/2)*(-0.00002754346315284370937110802656004942316277369\
77817842117361921322464648592865918978217545660017509534231876108306585892470\
99727102602633822847995762548859150026538879387787078444992696955610659940293\
580940811199122583597253614592`200.15051499783198 + 
   0.000096729284783793186100159428210811561908707139027780665888083277576099\
10101110885837314098737427172111889383017468235834574241583474317368936011888\
99497624692466757867156294402478420469327428909651971571596543739306993866001\
79191`200.15051499783198*Log[z] + 9.67859331104427149306784899507379110274061\
60204590514712116325913542435793081172441557631241939669290968882939826531602\
33479315035610675731308546102716941480251581956438758644477579185435470144757\
44001587808486`200.*^-41*Log[z]^2) + 
 z^(99/2)*(-0.000036485382760662811345095742793066107200215127067980886101738\
12157860728562538887734492774163355719515159096925433575278883487084266543477\
97413102210263822959040412398276768605699038614969785346162096847322727149171\
13948847252971`200.15051499783198 + 0.000128537240439267642790721163358324884\
66330630249124806213829962298221059313346118728991638057986666602089643937272\
62681707383553109994703283837997771387091708363184873458391929512718090680120\
93401335825019581138376463054502631563`200.15051499783198*Log[z] + 
   1.223179889847874817129899015934293797355878143830895681405838025397559064\
82083605509350197241290342540787080243402043837813439714369674838544459202785\
3244527267624202056440892313572103103067273024177936543296076`200.*^-40*
    Log[z]^2) + z^47*(8.85027451404847813709648900671810685330295059646554260\
94847921226241617868803909897112353189221453478303376764503062513435577256342\
33187629556939029979342991748987630270652429172168787621406223738765372664903\
32748406`200.15051499783198*^-16 + 1.9761317216903242393433138255261862724530\
20186575920785943090123827015305293221967596761748047400814484235847247763511\
76133927365122210056243536922847465640858790048270120451447404187904064742806\
479731890864934015`200.15051499783198*^-38*Log[z] + 
   9.584381138083224663032097048139838494750909549197730562674857614267242416\
07264968450650766996553374123935662918006954629179476039959275567200685598064\
53224159464685639668371147832497664610216872651713901409235436`200.*^-39*
    Log[z]^2) + z^46*(-1.3821352129780305301110348930650213029932722526504416\
09234210794255394928182606745865836651343741254181330440791603379776270470153\
31937634736061963755870984488675636335414528121161305474391481024426228267591\
2152558304`200.15051499783198*^-15 - 4.32337359359203280401598729463484195650\
11199639709312702598548256750098331667603327215377004905409040239476909688369\
02595333383035182977316399412038366173985699626554212158170516409154089871204\
627475738844407276727`200.15051499783198*^-37*Log[z] + 
   7.973439254373433891071361841791518552839921827394637552943269250875166809\
15240751287029855968452774969172366808699037778808976053030907336756282820889\
042227407563696612415174333404129573727505674748935500423495153`200.*^-38*
    Log[z]^2) + z^(93/2)*(-0.000084246569671364432397641025726721301041405365\
99280056550054791395346903426051389124040853903547096455615862379271679060296\
95287033603681760597592880596984143605086182913225585081775364601587579071550\
71535200173868302171709495451`200.15051499783198 + 
   0.000299903492113714908217473395347124764348643956769332620253852890394836\
90680367733514004151782022690879008014542325594817414849575485518854527488671\
20967952325068342262871330287232919291348719028438730086833294145510203949446\
6874`200.15051499783198*Log[z] + 1.572823814559246642769451950158007371720663\
33534845570522804672365799085268429994230275136753554101130502500497561718274\
41470384494947767632499855536858662298982000351946029321702449813407507798845\
38426712986182389`200.*^-37*Log[z]^2) + 
 z^(91/2)*(-0.000111086318786793856564500133814580930814868046185571828321435\
00867500028422150147960697520684636511288591901273979728458339451969126018309\
13746593465573560703517303060527513236601445073038403157159249406673678000297\
18485694532818`200.15051499783198 + 0.000396962361585021922711209657382042461\
19125060879529570463281727844835324560749403528422676529339949511267471838070\
60846030724930257953896987871619143579925605456790017229476121422920837850924\
90390969288849983194050316951390003853`200.15051499783198*Log[z] + 
   2.022270611660878600055908753661396369803907772679450369474553637747764139\
98652206719817515073413281892627056830220698799360308236992956324778034125314\
5390242856291843294151602863730456918321242720081438327234898849`200.*^-37*
    Log[z]^2) + z^43*(5.35089463180754796905240185540552464081614923932400806\
30574999906257866903073623308622552291673161443425213801541072979650219073040\
52823970645424210399127841781613119007617728059704186890684794758489633850753\
30164685`200.15051499783198*^-15 + 1.2803484075010235636225210473121495285011\
12793680534920953744450467607455657027363016460626374727980844918508143233557\
47169212311478153236208389922656706181420343938973778327337665301549881177644\
910925906317566280983`200.15051499783198*^-35*Log[z] + 
   1.812052655422556643219237161484706895690971521227048644520973740602020151\
78423745645606655952340654124272046620240606890478632909097678985693277808773\
893531333990819395358771473613212871551999840653824004784956368007`200.*^-35*
    Log[z]^2) + z^42*(-8.4515421851965960735786261249039970243920323115595245\
99281237777994434808365343900836149276656925279646517260560822526579970379384\
13549100893683348287290786052165009228223526760956363404791025114469550762861\
9855857752`200.15051499783198*^-15 - 9.81952580003133849947967227607679490217\
41211181968286533468573534461964529964557495469004371467964784293470192169563\
04805843927901648560973907490033467275991800015096725308744623511872614925156\
499936925387294599186123`200.15051499783198*^-34*Log[z] + 
   1.783858967051958033639802416199891961340027153187440243223714005352145533\
59664280817260669760923906245026797609695303754211755589750454694425611137501\
5122777801911898914558424065682869844723448854730594591513080285549`200.*^-34*
    Log[z]^2) + z^41*(1.33913459193682819603515435111571758400217970999918999\
15293396798699988081458666533812125287867917493374747033965218873101340048176\
14252373548478806386656755287879942715954300312667035680903698764681778055827\
119347009`200.15051499783198*^-14 - 5.567688601932850554167893992469683604570\
87468074609337596765502385665668193580536237322689814207274648179929142164168\
45184943354744874568295472490291876714067637426509674731442665370609985057027\
299725642373664535243087`200.15051499783198*^-33*Log[z] + 
   1.829961065322913060784502620261930657885346565062718185023891702218208196\
01154739875676183021148391793634495128576547498159976250326907451968013931055\
4264917271090537357057883552964082457017693482300267300747359688837`200.*^-34*
    Log[z]^2) + z^(85/2)*(-0.000252630463668755600757260723342870383250334008\
21611955827897627960142279627498477961183535418841990961859619678262312199911\
05065899374563306256496742962648421167971620114911605939534844771132896972387\
5673539828859451698370157265`200.15051499783198 + 
   0.000914324888293569480076996914108340815140747164899051490738900345664892\
14879902875271194305522901798081609834659831323395990723773033025107757091039\
41360711345832023780873020442838981695179457322446627881218984584503966918658\
97209`200.15051499783198*Log[z] + 2.78801385040728715647990054996552652308289\
84946845031109560983476600171880504152809052280288623341936104976098325002958\
35756967638471922428773558302671681724888317973212071725946274166233583161208\
4113731962026184966`200.*^-34*Log[z]^2) + 
 z^(83/2)*(-0.000331246898844892027031673806430311391549314989737719732806408\
88251667057453191183173591573379915771374398603808776941013060985754922152511\
51164964108884149623786780476390162150234294545546805754811546734761884289325\
46984713910641`200.15051499783198 + 0.001204528538087333694161266955796809696\
10206571964696467481481433557718557988870893733974637473906144729836179006985\
20914413921068767675584174240120929732762738463578657658865688440064132031317\
59057291906868729907241415063657034091`200.15051499783198*Log[z] + 
   7.162951953936142264113906701242472279454971438919820861240160835058998868\
26137663571841578504363820806217881637363386614737668966214183196931675218570\
2223808625919743760907792159932807786791156434611531511977681166179`200.*^-34*
    Log[z]^2) + z^40*(-2.1289236736364015722858342147911900906224702569932431\
34423152813027981925535558999930314127597416749558245597182918359284967878094\
79052490212699249704250585595405104468035523614708172023509598698325324879734\
45888546573`200.15051499783198*^-14 - 4.3907066858512266247598818348810707657\
23783594281271063343927471086715518860853375244302386957353080053521005876581\
25570122589088632115997261650524555151481369068073977220759246209710736139473\
446923520595745388167534771`200.15051499783198*^-32*Log[z] + 
   7.770858185314989209320163087058598246853652993401630388669189863158513018\
04442814510973345157845167787079526225082825382389172699516932213142202839634\
36460935005752873397523984586477813429821672394218377457171425983294`200.*^-33\
*Log[z]^2) + z^(79/2)*(-0.000566687631621992431743449575431848558097952328828\
57835898273523287119094032808914312858456115386267767345403562486719499507750\
75574345090808504738152985302857717233772217020659827394994092589143833390366\
70601327138389531605167305`200.15051499783198 + 0.002081991268772390271552152\
93230442149357489994931554672027279030627437805214318201174882791309217542488\
11739890063283257652032684638730144710430946666697940288899936514374167683036\
47088121708871306998359055147523038668049466313314`200.15051499783198*
    Log[z] + 9.19003920705967298447908786931866714427030485006299307742913598\
17894289881263362917561502019890918213931978127302722991741532963185256598076\
88117523456532326802336182120361151702188098997412901625136102470203349875176\
55`200.*^-32*Log[z]^2) + z^39*(3.39639157475695385035734414689679495746546458\
08591261335595493595048811225031799615489921042597641847810436085559110050340\
06987442801345876342613216091803588955577472557800294073543765566261416111314\
3656355379068676091`200.15051499783198*^-14 - 1.11755759656319569289323324152\
47229183263243049429181341288275039217984195158504833943711066086490720592217\
06958903301844791749428929693149955824046407629955234055000012927521820741933\
3638484467675377494699325793547750269`200.15051499783198*^-30*Log[z] + 
   2.343219356753732208921852024797652765920338781512111769528847756246010932\
61328159771725948644941043518802280216627663608352022062306073709532160750695\
2083253723812976323994881708851265136585160309035637949907072106861347`200.*^\
-31*Log[z]^2) + z^(77/2)*(-0.000739233522340822917372330585367120812740982320\
59041548165849089195694739095815370934889581735035859420076777828165016185421\
33124697724530536384270928324048049621557385790153856374336818794288453165716\
00785957827629704043304324984`200.15051499783198 + 
   0.002731235380647967068027246268359440515202409556785107524294807604204616\
54794543177481801446141078716309018372707941103259604647139891261940539356658\
87522896094270719903650701032566987174375230333165460918867878428705744996414\
78599`200.15051499783198*Log[z] + 2.08021264129303521853039516148972457441551\
95299320952321753829113589721480418390362624952750110766033594112428623987871\
78586336331742554281427621885457929379874507420782294789527875720297882017742\
735657839075297059626522`200.*^-30*Log[z]^2) + 
 z^38*(-5.4384769155724033032247761939422473451337309158258160374905058377375\
56161592965818162197707903818863642806320227456785380705663792480463098972554\
4918811658593969508812931386275342597076797033471027562865369477203303524`200\
.15051499783198*^-14 - 1.9092610105059838787823167004055931833021227341885011\
44220471764548094495225956788117519762530833325264076919876090478301453695285\
29288384591761183874705303776548579932413119229609557519616056578623076485438\
180567624113437`200.15051499783198*^-29*Log[z] + 3.48786832826266069231985026\
76010519332936755808010076245019327593877800936520195700180365978477746336948\
73711402791174266612962958162472461374653070591866379927835575104304870533822\
3353576766811064979585586596230568531873`200.*^-30*Log[z]^2) + 
 z^(75/2)*(-0.000962458271423616600323762753132593949106475909573545390009174\
62927285851281573125894388421211844656282611035392646481190392747386096653149\
01033596865017567346200190847370820534259325584885189158469570203630499039072\
2436269461558`200.15051499783198 + 0.0035773185060267301669040349487488204936\
61436952014895880031266964902516503989694927968569835805120874789855044875568\
13309588492628877985547534474867384942348349788281505814721836599872728056442\
1659267658004029473473761403775078677`200.15051499783198*Log[z] + 
   2.613859822430268407866002623982552746181185645588959011541640446069468157\
42227991235599055040233670058106529685485753402431673903109270572260634889150\
63591520151448134948088937752264204248136255098756878830967392328490674`200.*^\
-29*Log[z]^2) + z^37*(8.74229120195174770134112740464632705918651532778859538\
71344928393470402079666421082173843898738893600684432174492890241049689812278\
43486651594069320891341106403378288733653730421780578039836493029541667738557\
6602902731`200.15051499783198*^-14 - 2.71062790404577343396872246607925844695\
89227455487631634521310896458927343686825535884373168861946601471751716739835\
78813061360820210656689101502672949901131178788091533499078471769315124788062\
984643775108865992753688257791`200.15051499783198*^-28*Log[z] + 
   4.872231454572017367648351820713486928611001113931871315290527389632599575\
43454646951153237951260129413485696156781655531934210438763806521135642135216\
547566976884232629073248392128749562342476416532723036094673176998200879`200.\
*^-29*Log[z]^2) + z^(73/2)*(-0.0012505157014623277357627256623815949865090270\
44737704380911577329421572955968165906028232644089685490472061686959636967298\
11520192036114522490334123558944673017026256165642958788078684522582638643033\
55680872314038781799220253508`200.15051499783198 + 
   0.004677722303799955932949669037674065550180916502316248719668902312143370\
98019948002154068424519078727790439893389631505767021450789730703616503003402\
43801599260847905833144983072277477032687850918405972823504841805462437930738\
05632`200.15051499783198*Log[z] + 3.67048956917607120502044487124276258212708\
96953590361563579770557239024670813471023862256073796149223867251959562219858\
94978290441226984660157419238066615343002076188510238799185661215823988337265\
334161180428810846486495808`200.*^-28*Log[z]^2) + 
 z^36*(-1.4110925354026643386520188365269191770629173919501076032502862143569\
02787321749999399804819271716850184501758476622461599204813357753635855054958\
81174933981733281605793073869679328183036786982428285017257607999001859026`20\
0.15051499783198*^-13 - 3.902300174524805150630893567081400894208983468181401\
95168442067708619249848503563737293879738199212233441825251401720679145149578\
78319200241337200920793569820957835338268616969439865731359242524212925757732\
323806531014701922`200.15051499783198*^-27*Log[z] + 
   7.269395939077687211256972507197699386267645762261253113825093677921411698\
11124576692404409852329019946650006014895534051737389235304778279119116347569\
0261268785254922469204978516401161628959746887526647281014559256923317714`200.\
*^-28*Log[z]^2) + z^(71/2)*(-0.0016212213197524932451792943177168176858096264\
61853020326847083820186046569660995546394550494615484325938484596694851481236\
28083445049919416181664940571220201340875607020343983985705296637570388893358\
425447520736815206060110042372`200.15051499783198 + 
   0.006105849595059329787071564106839536560700164638585421550073097529717350\
88756545727385523456094618989721791845039314327037888514497321776527861311475\
09492894792565834771823286490956484863080340175680304407028847136738948111191\
84233`200.15051499783198*Log[z] + 5.58548502565858464973586854155512068042032\
83631120024459485437300425306944892832276444889556947596946525670312540620976\
04568784453000075013004239269426671517608230566471552017663764860166744507107\
0441172622024490093030725127`200.*^-27*Log[z]^2) + 
 z^35*(2.28754595738533262174530143168483937660540606010869036787104508483901\
06056298393286041863564729902896357972655237031480023442513448636954520991831\
8214411713496357460396041162811450200792116597768232064309179556210169561`200\
.15051499783198*^-13 - 5.6281614700234059070392017363462255211118408580161895\
31562580379070044278542788052468984098326704365795540284966352380480114958433\
40262397578165754725876010491516216695120281078822505550009496709982634383280\
768885700492517113`200.15051499783198*^-26*Log[z] + 
   1.063731244125485234223436865923880801939068748511688850204171209024585496\
43041147669852098580846672049148695333759727047193115100738778591827447057425\
470927581325585722848613114923006377242886181889062131492250010017772960342`2\
00.*^-26*Log[z]^2) + z^(69/2)*(-0.0020968810033810115200191834805622968984634\
89249423405798676634543460342556081322734202451301255944291758116918446362541\
63663008497864758158799226859394588328371076184341658256375247568776362365054\
069675832393037746315027951241929`200.15051499783198 + 
   0.007955089190892890148488894954734371262382203980995933455412043442224449\
46474024117817099523407508069203678675024692111029578061976586925370836651064\
623176185339090897373955208118769502928483672386877875382278664`200.150514997\
83198*Log[z] + 8.034433451608318542885853794814964027318999323382587956873181\
79780231682437644682177015386293282880851860206089949060248688530872798969211\
29466697488370309380559508943778499976970554212480681809656112181557019519416\
8098294065`200.*^-26*Log[z]^2) + 
 z^34*(-3.7254534447101030984908823064272816667390818219052771745311598506418\
23050530527101291132349111121986564764146415979158389208526376229113441671995\
74148234488560986191596930898059780887065530944556202243031267007623572043`20\
0.15051499783198*^-13 - 7.827463710922898658044809055201793893633651416446780\
51262599106390936968276568353560282521605541307230106288185385149699426330227\
23516012176436675314113286435776191053720597529548464494244978228074100889472\
19009856812511175481`200.15051499783198*^-25*Log[z] + 
   1.487560573599195316174022335839167883897567125408032865342583178970757887\
66458933012223993366443203467280017743376481051000449046818554365836278947459\
5316425901012386647109459718648918227581850295684353946645701904523223919114`\
200.*^-25*Log[z]^2) + z^(67/2)*(-0.002705256768927165310681606096557326006833\
10131636078212984434343786788736071545013726102080016638104594811554117753865\
80044136143594125889494036499221851999072735925080599308441725203782643090533\
70476897166852193924336061086965494`200.15051499783198 + 
   0.010343777592938851597302140276852508505421765632038297757495594531066347\
44049464629081358004536432990892614913291018801846061513105792104487650654012\
269201929837962328977777520668457929727691990526029027374260745`200.150514997\
83198*Log[z] + 1.100604889375089556241818378379817894303984417806907749713055\
25837028411601482943072438840398104968988573113478811730485507610188661289172\
13230340335292492932123163355643263073433346200638515849567947058502448285459\
401120357449`200.*^-24*Log[z]^2) + 
 z^33*(6.09683459844637191096553923987385290690673108889357075263389704945231\
36763991872259745384164367620106331844962935767134472467398031949283442380598\
6616684153075033228460594203534757124085262239886019565101747326397167022`200\
.15051499783198*^-13 - 1.0509497934224459002013819411634362123642877830365389\
54808405993438609708334443061616884959271792593904237146344132837739009071861\
78788375922990887202351118866437467898363745918741667900739477302219139339790\
507233401380511943295`200.15051499783198*^-23*Log[z] + 
   2.016955682693166512251472860030711487642219835170510517437754104327041100\
31040570487054301743502174092739430407311091436165805813893209063264230507064\
90210507091220984200283582311144946612391754072867757442430846685521913499161`\
200.*^-24*Log[z]^2) + z^(65/2)*(-0.003480668639042547519088021906150896712216\
98124236089725115046067950288002033108280050645748880247226992434878796812195\
33480767854126450628316541573652916314731125895544360881995919339305565667240\
27142017431327166284299246571871756`200.15051499783198 + 
   0.013421195097423334121946874748527138206597462971252751058598921348856522\
25545392452726182403661143466810579685124498635896316008513396889335588942108\
519307425145426914644447281599033926549777536287682508772620691`200.150514997\
83198*Log[z] + 1.471477364724551325545465475253678690538368134001533071708544\
13442446668524375156186880246619406052667848317936297896030929441824724002370\
68315117723385738938818221633363266378318456424768665662685124936499308723263\
6081938286989`200.*^-23*Log[z]^2) + 
 z^32*(-1.0029470519968117857686726433000848189427405322731918220429037013967\
54182132708618101417636525104893748504711939721210408671071322594513585069313\
510549951468993910409475536278578586393600765209012870199931246789359968837`2\
00.15051499783198*^-12 - 1.37136008455235859337851335023104309376229946750919\
64375748713327554829388456299134403015488485716519677104706806808255858404110\
91355962437516655376238866381306674282473313599074048158576015177528943384078\
405496392001217316746384`200.15051499783198*^-22*Log[z] + 
   2.663703399100327348544642265198673641792430021669256193876020296059178444\
01754377372958612821852785339100333241088573738594071219545563434326586889990\
14747366022064855570256623570793788338801315103555835144244585375133776074689\
1`200.*^-23*Log[z]^2) + z^(63/2)*(-0.0044652169076857880480090026527175235683\
23949028581777935701456493708498036904840011705613706512057383123651904397011\
50378066121521117304256669037389415220463391459386805934622255286896201263497\
1400238064550081101117549431572218061`200.15051499783198 + 
   0.017374726091425155810780526876278782576662667125187610952094005118703444\
46278442293458260015982184281960634510772727721683209914190736601681592970109\
883020938993249142505817133823009778759357003897643622727327109`200.150514997\
83198*Log[z] + 1.917320453442369485846203027978933060782088925459600720916286\
34762083866156937094942456510976473804523020559071344997455626071522482871344\
11520515070897032294646530880997410002041008285980501657495097833047266945927\
42268111058787`200.*^-22*Log[z]^2) + 
 z^31*(1.65899523162892271804183041809545712855575806908088100052161890541436\
23425659523122425857226871516695032214825212386545962601655464214981149003767\
23547408942142161930692905626583111308132452633445553480855696961948999509`20\
0.15051499783198*^-12 - 1.737177010611636642134988006036169380248192678261937\
50213571825449757535585484398770417228254890848655941532154965229662870556734\
20544474859037948144254814914341437462157601244974420766640593702284560554261\
67635`200.15051499783198*^-21*Log[z] + 3.413248516500601919138976828623679868\
10728361880148301971270046089641502099837676543455859884631031162606894181023\
86829411429031723828747539471643827733732651333967141443290220172817751418007\
50164545887795381818071164906858490386`200.*^-22*Log[z]^2) + 
 z^(61/2)*(-0.005710085716191480712658600455269542320440940800581686563337060\
38078569085464329813727049326331713004088266237095144893444110984122118801266\
16221337395305046428601334372563481372049885337104544328281855075316506886366\
06474285729138`200.15051499783198 + 0.022438286792201064937441273838167886759\
57447698069468726513303665136380859388637622688595482981905014068585979961483\
09024496319188213612952850340424365780432536104511729214258963801315674258985\
7240804904409869492`200.15051499783198*Log[z] + 2.419262684074887622038243885\
19051739282047125048234609366786622432545602028588507472074133525269698640862\
22735072878841422005035333341520738437562539742216975445780346145280912178887\
67682464615413510247108723193`200.*^-21*Log[z]^2) + 
 z^30*(-2.7603592626739594889647555004058398734844488341962462857900230131034\
43717295877422010131827858695225031252294470469134470580412377694599384711674\
61855991976573908147946975156298005850336905351899562423679924260702340481`20\
0.15051499783198*^-12 - 2.130577834475414028681711714122497662466089567589141\
99424870531623937220187582438567333986677789429160417353599837770569737717897\
16307179916653925776152500705993556288702741188781443019085466048920050885491\
359592`200.15051499783198*^-20*Log[z] + 4.23402819727452026979002444405108009\
37405243754832210608807152475290871984687462197455565799152034463705355221398\
86340741231536801293267336507220396131483560011633935493427317780141910636064\
265447882681500914467`200.*^-21*Log[z]^2) + 
 z^(59/2)*(-0.007276853272504664234899997814711602967601644265674969893436432\
82165956990822781945057757990187643866734750320495414380513847051431654267963\
38929126519290499656202845482815824448735724467375702942639201357869532366055\
80031849352602`200.15051499783198 + 0.028902067990624620385515275585892228969\
62668510557847100888385049835334816483701268744914544749440883240061466278680\
59081327186395491941802372883927924074184576147139544213876246250702494057733\
5425701134577715152`200.15051499783198*Log[z] + 2.953034922294934678108851516\
80251377636680790949020883280913363314985031070106995541855261622359378036589\
00939191009044974559930618255808810826432483630588712715701398180733389536540\
469516499240951660058420425031`200.*^-20*Log[z]^2) + 
 z^29*(4.62184989477848507219227054335842948271368536562918371162971877237705\
52777343919845072577987114125648708358373569226586711089939159819187447720234\
84418896097598334152369334732229909823921735800070798698766790808583772048`20\
0.15051499783198*^-12 - 2.527430981358754551374599764941566545484827326680239\
30823580130182847409129894213711482186261990712404638691762823004449777698545\
72870640212209081645806466398604181984998139663592885818789126972719701621221\
3275547`200.15051499783198*^-19*Log[z] + 5.0824951170328461869515445331274000\
31098740255800986011101224637417267536291375763600457072658194232918918862600\
14439213107961181168116404913857598196638283434978268226117152193917133320182\
43313309784584483204943`200.*^-20*Log[z]^2) + 
 z^(57/2)*(-0.009238681747916522403595437966971727963516740726960753534944626\
02251815336342202360588167348981965692637256222946912383666709248554639414244\
931182827449760822336799641046905085060883994948302514025172783739408576`200.\
15051499783198 + 0.0371235411540503669900466971844194119877005383841977636354\
83588589788103275116447412285697938048801972123944214974618568819295955242161\
24965520055533256404806103619881938719634065051314244387193563046879595637043`\
200.15051499783198*Log[z] + 3.48799696412172345278207863111479404968689307572\
59505485947074859741032400410635336722133845483124453245369943367177684048182\
45325157959327815830131135823039013211126652424941764042284464806788226735162\
85619634549`200.*^-19*Log[z]^2) + 
 z^28*(-7.7909646107521911778588603414457967623017869927624253732869928411619\
64031134875841586744968014692507918639222746665845711806843139761215344764854\
756189058249991980436315845601647145809364574921871382079618780929121343444`2\
00.15051499783198*^-12 - 2.89819684223970324706901584231297699893750415439273\
59149757829431323336231179436358384779762922298454866733077198614941330262632\
58468453712129307780485070104793814367537453179140925879992722450743775781607\
353597886`200.15051499783198*^-18*Log[z] + 5.89959587344706478437815409490402\
60076952959805775440155296960314108891778377615201750748817998789879899053816\
17783617778643911045219857398184287753066270626077816524903133330689908385839\
79316777661132379326813124`200.*^-19*Log[z]^2) + 
 z^(55/2)*(-0.011681185230935687266947995475135926918963557682244973542947486\
25368242111603739830499028138767872217583432768671060709012777537277184179802\
15753559660239479978800461000324506887416544740490667922438212375293137`200.1\
5051499783198 + 0.04753951407815617908785162204569839174679871616319852796764\
48497808660731121783754095682028876839132437952890962609421401743463069852520\
0484614709746435328435064838179642975663065147394416126510558253854610381906`\
200.15051499783198*Log[z] + 3.98258217517875047985913440130569288771798642105\
96775576892887268826502393774679284615398654440847266973558085720055708281088\
47956587826763169558396261937464449688338807608865141715736166561231397054563\
030716779255`200.*^-18*Log[z]^2) + 
 z^27*(1.32284520716074512914560879495141441802668081829215834058428349697913\
05713410691914053653859372958354104291628207973968682054942573811629007392710\
699750467743161052249677430553656710969840595639866431134044787986865791435`2\
00.15051499783198*^-11 - 3.20899153948116146715469738150701467800952233033829\
42218961740292916314521862821633461288550835006825553603956145001262087421291\
08863647155706604781183358061819427117061788931620912045311820875160955272986\
3976558708`200.15051499783198*^-17*Log[z] + 6.6133411780992015056382610109692\
35837274441565628225332852551036867212652168407045816093612831720689957729917\
21081063092953298806138995254100387997036821404928622933947443698123641821563\
6033325338118061105410093442`200.*^-18*Log[z]^2) + 
 z^(53/2)*(-0.014702670419355746773505486802578966455317543304931330929066301\
58825192841764637963924869078971907567738381823544763362279513978039769499424\
171607539480673949011752754055201877943429636734094268256713267010203402`200.\
15051499783198 + 0.0606787715291351997202871914745471401572250761601848079390\
06464476182460106398010704053332355846796512489372633113551813033941181568926\
69202890229511985290822386372280677336090947303701730147718367028022841342237`\
200.15051499783198*Log[z] + 4.38908752852005991230823202156047638550016596443\
44991885517002857438004301476777947098870121259184045783602900983657195572130\
70154433786104605652944675813384661902127158080547806185039449425248169647699\
7885564293697`200.*^-17*Log[z]^2) + 
 z^26*(-2.2636661703903721440261434413144105069881092144496304576736239754076\
11127428372470222554337542182141419992459357230900509645034099498840027504729\
3660937814433640745767567842089533866448281292208156446766440334160435666458`\
200.15051499783198*^-11 - 3.4263921784672817246168143708613411674967231877426\
86694061063441800503184055655734001281833593535104374399314555225018237356979\
75116922945694843866910330178340956195683257336531086221239434713104599632569\
09129679686`200.15051499783198*^-16*Log[z] + 7.149695816671228320708016137649\
79458317500815242077924515940532548966394206281760195959955568298385067381189\
42544908415290837463917284149107226322772199863087164267758588922698668723191\
559156251247217666259292351539`200.*^-17*Log[z]^2) + 
 z^(51/2)*(-0.018413304647820570509012502438293669286102063635722004114937320\
97503289038467612457905747965757757167504271822216164103602080553538262730635\
313990780864116489829368835275806907252531615535996588145871292252439584`200.\
15051499783198 + 0.0771744642966929912713809244418075709860576126605457374198\
44203366046202847557222384346672774477810900642643778455724823560366066329318\
43430843022039865423969602558659082226352992766282612043587324268781119152407`\
200.15051499783198*Log[z] + 4.66283323865198967315805858382346635192932563800\
04778501336401832410751824915939963306137122958099365954847600001335824739565\
69659527739089705759947219422270754480037229981965271474442582741853994947673\
43795397861189`200.*^-16*Log[z]^2) + 
 z^25*(3.90630610569375516801205552559858100809209527401229598988131572770838\
65608780905981139609575275569224267772866090887446878151632407621740228344866\
215711036697720293583088496493207154487804926153789505026324053621718259053`2\
00.15051499783198*^-11 - 3.52367994998044995094857650159994894935868826988376\
23991384568566708087404656251562506341500634160366531999905383631241749378423\
14756651532164526341710294175372407814798041583887925982938287326457560246331\
857982633399`200.15051499783198*^-15*Log[z] + 7.44500734931535725713634921066\
47640860720850467562277171240316947230838487612099774070228234596367083324258\
06809521622116299523261725188069367621513885598266200553358754536596028452361\
11187043032385787243387541223531`200.*^-16*Log[z]^2) + 
 z^(49/2)*(-0.022932582430168362786050266659474539111596903676972038371476760\
66146089483092623695897413426718722924210927694363008315592457004376650387391\
453656801424120356362019528095343494498418501353944184157474116642646434`200.\
15051499783198 + 0.0977748768222840577878359170702671018102725471546236264680\
53045298763510695591241638028872235994050296937976522963343153783739764842242\
97798217885909215361699777051083880122510964568720212625761982813044635233693`\
200.15051499783198*Log[z] + 4.76945915663099650435006616319754829411257234743\
17679965714665106718873892678856093303242984142883241349575185399251668215647\
17767503464018908506164627922321005097419029684242090159750533321570225565259\
985932390310603`200.*^-15*Log[z]^2) + 
 z^24*(-6.8035388223564307608409915164084606131429988141174930747213263061426\
63416061262337342181850757418844872465665062132531410207942196434886324834092\
484097506792894987292852358453328148034972717576055593130580766461301735697`2\
00.15051499783198*^-11 - 3.48584053631178470475244654842292405876509369635518\
53958631640079764273296630849273713407788119516034836504987205708492128945230\
82691542666965596701498502059622260364392358057147372460895853751415714387022\
6549303565781`200.15051499783198*^-14*Log[z] + 7.4568442712598350392128667384\
42596067169119638174422016472780730963226908551389739316081920292134164337529\
10572624124275133490543426912667694603228441104102388672333570090481669684240\
0419258231830385312072892279178097`200.*^-15*Log[z]^2) + 
 z^(47/2)*(-0.028384230660742713108319886166747181061744334189425695366602345\
97733719643416668891355909595839877295228841853282317279509089576392097387718\
123175567202767491671060740620239499952198016698379985440931960372781771`200.\
15051499783198 + 0.1233504632343170917162460500781210521671287167671403061612\
40019033929360899442089029001999234308873619879895440491289802728817008402193\
18664929046781828479213357394976240154469717864429216710297368242366421491138`\
200.15051499783198*Log[z] + 4.69064056348302376320984840540035439688666437103\
97324602741345646837036063792622698845833395203587236762535932269099860247415\
23485156721035024370100836699819725832962456545704998841403262225116797694169\
6996245879339442`200.*^-14*Log[z]^2) + 
 z^23*(1.19573593961767550199320129308724664762385919176762985981595594318842\
08168864254578860488115410281242068983076407997309053882543565491062857540288\
7173820342051881396482680198020564507926325919174852744529277237732995123105`\
200.15051499783198*^-10 - 3.3127294807758381808832105892128576241514363110292\
76887898971061902187853334889654447747118746263702135002615067869574786838811\
09871537522364366477741536287926410306357214873669875309929279147781825669444\
479779103897286`200.15051499783198*^-13*Log[z] + 7.17283002069387790280562256\
50809376899497678845422169083711559944922101305583217335432080428273452554017\
01339170671332825830126746575502088014366754987423711393403070991224209270610\
6760277260045542276118622782866911544`200.*^-14*Log[z]^2) + 
 z^(45/2)*(-0.034887416898883149523888874579123062619259299414925897568676600\
39063316187144714399027787739723283335451076309973986630745165187137562992552\
97774217300445977312120943261736203882547477646467732784237710326113455`200.1\
5051499783198 + 0.15489404718025877116129420197101347342924826068740311746660\
43194831598834195068546605516218892716814874267161468527002058388543779671325\
1996266007666000848345787897380260335924359084783326166249879366947628889873`\
200.15051499783198*Log[z] + 4.42863648675575710839396060508387991218661902089\
89808194884754681632464356882298831857410551503572998472203299961434561434116\
68000199040384765191995637998703230929535264903428922022418834683446955195655\
04005325766915566`200.*^-13*Log[z]^2) + 
 z^22*(-2.1366172882942147622840891341581258325402295710235120731101953971742\
15215550181012444691529965161153625394788426817074737345103307692181156885657\
52979583428212018112419169695498652007123721075917581837000347123661188459454`\
200.15051499783198*^-10 - 3.0200039650355875752347137450127062098535121871446\
52180550209514727403174205079546686291383544402868661731996658416403984998362\
29080467350396892147213526900606720447394757741928560247083318387347866585214\
2714492654538128`200.15051499783198*^-12*Log[z] + 
   6.615324171741289664850289158145254364674762672310709582175811179037991475\
85541109777703140779321068208163325344239522650910430801210346358734452606616\
148406694262515286724109409562586993682260322830471900060779799384167`200.*^-\
13*Log[z]^2) + z^(43/2)*(-0.0425428236771945973064015528269038613364297176148\
41777040309904632914646334783879566686566358729178321343925228923658060350452\
14016511307065456861527398822211998271469461315022380897955285686925607343332\
253974421`200.15051499783198 + 0.19350979520197574122786704944475652827558262\
83668257337782861762660540964733989205850666538661385091401503376494945659175\
95280275288318833654976729989159439162672824074542403253214839335890307134949\
04221122144275`200.15051499783198*Log[z] + 4.00755462754675800238882646915094\
19781713697826652054821744701599150823919099676899345747681827678989405821048\
82105690608781384811046519640286271292902350379053043973164926067316012498156\
089286069367096734262202464385255`200.*^-12*Log[z]^2) + 
 z^21*(3.73020258740420074471449404355608140761324294807856121882244199555056\
60338967835183038140908978155774043714095213103069514688329401521274502577699\
3061258897289809915883739094965682145991150671203037092759974901643400775716`\
200.15051499783198*^-10 - 2.6370779977765854193603879127280988545999729141151\
44348628318284268576770194297361368896604148043428600675323488962769355382878\
38219740881181587169533991921872661136488562984303445335026758564550430066497\
36362011423316194`200.15051499783198*^-11*Log[z] + 
   5.839391736385239948287063731089090545300345071294250307200759165985145170\
53665638876212149370114332501366544839188246611732592076654249296233607944769\
6981629599535953762835991355233644460945326251569174413529684214032368`200.*^\
-12*Log[z]^2) + z^(41/2)*(-0.051411876215749141652460247573542686351015193728\
37924719937900876313847276891894635899697197862444960814653379452787805037881\
00009068652223780664168450732637489758834513266348405851811066350078730023823\
2418222897`200.15051499783198 + 0.2403849928743529635018310899926870971293194\
66539698000078205565683690452997354761107284075707808511681590815805832383899\
85902628730463916602063335774956144731524541003266994303364431694560378987192\
59758737619579`200.15051499783198*Log[z] + 3.46990702282556921769996505531563\
55665975616759441223255463424876094295531412899247766127644739434460469703160\
28611331733349014470514568590257793064940891741933990907117372215773943951492\
4426505225768634078301023851556528`200.*^-11*Log[z]^2) + 
 z^20*(-7.9523996200201720062274265487474047310344540895026613580745931091397\
05364164876715855006570320194953966810970686812399684428318395394576679924020\
98560655123321559661397165711344903723422808545898811643339035282100160617458`\
200.15051499783198*^-10 - 2.2021884625537299265436640210221084174815207494902\
49992775514640339481712622235224997909507742306485515273148923821895022175105\
02132670350195980666368652300152291149424284280507572302899770892287840701545\
563956810969543108`200.15051499783198*^-10*Log[z] + 
   4.923886398460447765330835732904286136790444410831791468448809394428522193\
12488573531458261320446954431191537408532568624948025839807458031310197126267\
22366687450493139205285258931405169148227712190512077211992819980297958`200.*^\
-11*Log[z]^2) + z^(39/2)*(-0.061487278212616575825795917332828654473817508750\
88441031665593331173553236262890522351506128441491691405318684634219737832982\
46802074668849292976073906765409765621327600956800533844948350786278167743212\
7179498385`200.15051499783198 + 0.2967368544369414083965759791149739163359170\
26303829773378023524599942637762798151898008104609692337878345164530772003122\
42090881464515795208778695621288050297431497479748938838904233547189177909266\
008494296396284`200.15051499783198*Log[z] + 2.8693296319076087968244507720998\
29933060443746681131801553778701369349471410916113057664188659606912394244812\
57337016146412162074094967706840506441001509747139756970259877475735080269670\
477524373971025934096964862169182728`200.*^-10*Log[z]^2) + 
 z^19*(3.76040384170451885629353351963868101177499024549836311772716406587869\
16062361428438619764101099581399997595324937089796808718121506605624884630608\
7024254056345445649711012840390991530803232042537367586353380670349161839081`\
200.15051499783198*^-10 - 1.7558262371041642844150168857425954261955670055966\
02611096778959494428289761562102248505064052240314447104320791739879201957284\
46185353825915998546903790788992024129671852439801591651285978004223673989321\
2501609677528094875`200.15051499783198*^-9*Log[z] + 
   3.957882694847387288939068617736621202616629747170897255262962003640477022\
68058026155442663686370212913441988696720508899659441211182654016474842218773\
951699008947107269539514532309037194251581500053114898509469968716960755`200.\
*^-10*Log[z]^2) + z^(37/2)*(-0.0726532669140041820130463192541714123527338760\
08890817046912677598629914120114844676681762718890853014715440587782189877943\
19431004095493758524302433187870152569222195929176439757275638659863085473863\
015158967891`200.15051499783198 + 0.36372483137681788426995240108763717432509\
00420451675139840859497537939027781758281564204319969106639462063150957951411\
64007257618970822119856560631734185874042176429467727615248253995836485484207\
27991957012653049`200.15051499783198*Log[z] + 2.26146066335165226102897524911\
88388979182202786912700321095393927050944094191467077751255065750112846655840\
75577837687001687985853978712538841131502705426373824995162730655512964559724\
213245874021655360275960161351973896697`200.*^-9*Log[z]^2) + 
 z^18*(-1.0501184197581993701889949176986354022754938339281299454520091099344\
79186187804925453795180924515371372910354828190971097929695456713306400811103\
09168767315222244083673834996745774874847127446871136993112073925697092791204\
96`200.15051499783198*^-8 - 1.33422758037384127574542354689913338561097407265\
33127622904992383179306078684950758030590486616446242877932223693192625740289\
34018728411819760774060707552898906449528382929047062924822322733413456703872\
7353831666614206418811`200.15051499783198*^-8*Log[z] + 
   3.025773844177718666341530318039908827128755537160998064614149353994571492\
59707031367479307110683046436282778963712323565668947054717229727491752978054\
9087669110692520061561126878255059675663020773330821107459251831285878577`200.\
*^-9*Log[z]^2) + z^(35/2)*(-0.08463514766845995148678715767740548225612036390\
21072796320200543322203814561367643548378988921914362744534425892939141867240\
42647437805013720951052475102815285464088753045446864044380090835259686578928\
24468806948`200.15051499783198 + 0.442317765457988138355095895767876389810317\
80048676948874609469861341868474930971568336327522611214698997552333851088072\
14436111022752050468948541924208111469177588032822591815641732624134235077562\
1439471112760996`200.15051499783198*Log[z] + 1.695074111595351619023936062467\
68720248827439177382219661524168673459474164758387449303171583207279874401112\
47701026179486049797013940951662139481359064816890498861479356572792007292779\
217727794904419967387425827253161668986`200.*^-8*Log[z]^2) + 
 z^17*(-6.2499248841734057788905316304691394745212817623874467562380497142191\
47102523507894130962764933683874165466093227357583958509346556052794668639184\
91997901639368565642174474074982596063507199351248392479950170542849846794056\
72`200.15051499783198*^-8 - 9.64403993081661370077078629311725074351398888838\
52416526138182000147130206862163956205975010854488392688181688155334675581702\
41168128572946392926154001709411830450671439642163133949192141131088019246253\
7336252176066536545059`200.15051499783198*^-8*Log[z] + 
   2.194503444965043569546270540339321033242274763418105328287684814043116340\
71173427988783960959938240539857835789129921015421093909163492125062297113177\
43153746898952556708113860377750486210321839859658767095928723922188062056`20\
0.*^-8*Log[z]^2) + z^(33/2)*(-0.096940691935399552986180481882519524720477674\
32066285549378097406804427851167240728328714136157346447806179605250874169756\
94479628380506448742328806598320695455108387284742717989942888096121008963981\
7903870329631`200.15051499783198 + 0.5331060982894134421969073344749944194818\
46083254566571189682685901494441850972342614744478148120384355939484536805184\
10549453658656095868799854055984136950879670255011665181943479561091149957219\
589705387202641068`200.15051499783198*Log[z] + 1.2054144053245941708790533358\
17071154821422725319869445779650341947084971618289877076672062192726943290663\
51529860292856435550926581006162230500778018495482496277520674144249605455416\
08719801696509280793243151053657496867141`200.*^-7*Log[z]^2) + 
 z^16*(-5.3415134828648190875895501878111706102849574832674673978201734714723\
44893375331986049846100416145263794713387543126389296691920054973321920130558\
53743296803541334848475745682007523122964430308100859897293046383066024115740\
972`200.15051499783198*^-7 - 6.6166050033638394901759915681694467975749512425\
31301817123330841265302130127235637876927423817140605209187022162567617896322\
09192438753554088184538721699368153121324278036383017168767675580112137428498\
24505195836695859582299`200.15051499783198*^-7*Log[z] + 
   1.505758240911437986019949474683540207799936181648399208556571572099300059\
49080303765502476270985777488227407308655640803663866160455750317384156770972\
643470481617361006445110306822167374163491022183244434586492684623196122021`2\
00.*^-7*Log[z]^2) + z^(31/2)*(-0.10880245665321165990153302521025338045889875\
57007026882690301380468741774636505312227776344993116229691379138528828566328\
28372266397180109318296394545804704442847606167938929869378723293977037006179\
96159497543981`200.15051499783198 + 0.636054925564201778696369611391945890984\
39442766864593995995736209892261609649164731428173699065697770029544560929123\
17666233248766305610158403020455938794013822407238504140404351073642383356155\
284538211070602743`200.15051499783198*Log[z] + 8.1110475724657288713993458312\
88360715064763403847996933309548253876448863805000304446885256202353098481941\
37586101640228664977962274990361019420534391351315430508257654146273546365819\
417942803801118055642825118146812108320434`200.*^-7*Log[z]^2) + 
 z^15*(-3.8388048069103452695360064367369912239238466591558905409696593276230\
81060203678249168970747647763039257064648608534733279853719173349697171821238\
97156223376052350589967108625913537989843623212587089373480593663777872722613\
3535`199.76773931249411*^-6 - 4.298186198684374812232251797668143634533519144\
68814514554617431931553785393922013898462746112281645612571806913670993222283\
74737778860324067965261679610988082940001025561393754109888257455316662381038\
29590111115495124383363075`199.76773931249411*^-6*Log[z] + 
   9.744193602104883040061066468405704620447513634767150444694389565571356187\
25961462397780351728222586631166613059047792888064242510684523156018218691715\
312551351219754538752089915562812583240788308029437763336123179447139857536`1\
99.69897000433602*^-7*Log[z]^2) + 
 z^(29/2)*(-0.119140100009150154965188017370069085753795144268178847723162505\
03631191848321936228634060211417808191915326446715967875969109227733081603449\
066002320283226029221449077602086206312172996795566694086977144976447918`199.\
76773931249411 + 0.7502086651017351917267261195715000331675977672553443138673\
35170947783218985340628210868838920262912877729454654929057952877890828466833\
67324354512477026864119183176322109879797015423821908766683726262859650537865`\
199.76773931249411*Log[z] + 5.14887271586940957578014067609989023610168465677\
13585001547407650051319798042188850801916077052402241289201522734580836747154\
76925215695500780601949907661716136987523197135005813430845507744034324000597\
525696525544705737296766`199.69897000433602*^-6*Log[z]^2) + 
 z^14*(-0.0000265848360104087985123622337369543931449424720893498945862401141\
16230348170831871407357781138623746367880994390437381866119306849755853351638\
63094813857371136658348314523661770456012124114660298114796502865854428689448\
9684024493`199.76773931249411 - 0.0000263589677505354594116149888414467259576\
18552961017883818792818055457024425266905955122958619921565518217071555093708\
16888835479332917362016026357514920528301837002110561069814608163868534979646\
2839039871552743451088227107369254`199.76773931249411*Log[z] + 
   5.926370338745717319097477309312466971703345055501394347093970706945895869\
22093205884224384103221265011945095841051984896386904881917187231479799341630\
7583789450023351304679163940355048224759408808577041193007242978260378550149`\
199.69897000433602*^-6*Log[z]^2) + 
 z^(27/2)*(-0.126556897160015603711063000515971931374064761683503225632995314\
84927453312075310888470473094255598708827914998625931306995250283576276046911\
672050548081853927362226444696287390594824732278158103377780144987776784`199.\
76773931249411 + 0.8733860033829122509624618356516330007957084672619027110922\
15790731408432172205174482178925052159441295179346844721106878052469967784616\
17116626505947561819585126428009646073393978208094837370851968523687267656873`\
199.76773931249411*Log[z] + 0.00003073013958427545487176607787177725046123742\
81191757555757832747563951089890118571891377826473866982387470613475590373284\
39225664448526953805859756497005191355798902781148354408111015987475875476280\
903384561142323501604371706438`199.69897000433602*Log[z]^2) + 
 z^13*(-0.0001706439565398135056757305777636075481282090241774793793095990609\
68415616592824419859831938148685704807845172222528036134027750875933314776169\
86161872573509417734711515199280810542380470313958272029429610575736623787649\
9405622565`199.76773931249411 - 0.0001520494772971902585229282504255731193003\
87679538441407661544174093969351749020744047296076430652673726293400166629143\
01064928459004462847482399532293259919935937380576898685939397760694745439866\
9166618989179528819335800086420988`199.76773931249411*Log[z] + 
   0.000033740566288261982560021716712790278475437905760622540719267817582461\
29633396935210649849841132509287490479709514613925750692813863386484817898123\
69677722855590903229614618440784219219555823947648576996801005522829349693127\
52897`199.69897000433602*Log[z]^2) + 
 z^(25/2)*(-0.129233688101832789421640682900384694149913528416014812743182753\
16264314126098458155848756249642929181055865984186252877280201833280419238832\
659124067060204957265779028903960838896813760427711384691331676013786998`199.\
76773931249411 + 1.0019196302042415311898250983443321912738142883985752541576\
25277779787588347662431576700373422983318759802150008630330812164795293810174\
44626100844704380120787426950279248528519534421012934649534151586459748073047`\
199.76773931249411*Log[z] + 0.00017176247180583445509219748464345563366913812\
19578342604390506273957271342878780784496955368774491857555124779517412464088\
94597842866049556766513664939442516842131188468519995521237062158427177903679\
328242674961103914219027710602`199.69897000433602*Log[z]^2) + 
 z^12*(-0.0010220206291190319324577960917950150510957896911262388025519830995\
32213186711459834277978774686389680728016458300687610289228117995471871871273\
11853732246945178861791399114954270318029089572226530171967952414434652869345\
830043729`199.76773931249411 - 0.00082120221605143972347997347849572093825794\
43666491845936926979540322920117544820867551354577652902949282959580720157591\
68412750774581595963225863705284555775923324090246858839183993411024779903292\
260197808693120180783581564833445`199.76773931249411*Log[z] + 
   0.000178993077903654919669725211511854186778575577009576208894267830823303\
63018502570667078306819260002931445103102722694095828579646247114970605999111\
95581146045725533584596331660540917468504844882128787303922650400532175708481\
74297`199.69897000433602*Log[z]^2) + 
 z^11*(-0.0056659086047899665964831456118961280705198483664971709173559954070\
09762980545599304974789563173858911540437432753886532265108379428664527329063\
49312632513472354732960945404035589166450514515039958470997182112312`199.7677\
3931249411 - 0.00412785044866128702695443983368765262944465738929231653595252\
20646897810342707176508181690636205634429005979241627944856898612292635648783\
0137174567779615426048834823598466565273971850171790236821956049295585552`199\
.76773931249411*Log[z] + 0.00088001123965886785572110892042373704636647427352\
84376323830261945065702471803547932384556621363029216963978579897214918152840\
15905729321128838180570575435104368462196007478105374088099366051916015830117\
766627421777593879693887111`199.69897000433602*Log[z]^2) + 
 z^(23/2)*(-0.123623282371844472546479718033048374052201290962319272063432084\
94660806119446670677027857659784008579732472257627176736086813230520462026588\
730171392628351423751954626186903393852686552691232418275197624703085275`199.\
76773931249411 + 1.1303094466529698847190939264871334449480655599669321464067\
11840616193173602741649395701318846237221662935000738080800598431006701406494\
12899381202542382725792820607622809626938185803495136728383211798497679239768`\
199.76773931249411*Log[z] + 0.00089494335586837026331848891580328051071705288\
18231454910883438235723749006176992442968536739179240596008259549704369547260\
18309823147004952741774776365127968103066972332561584865837970963643444587141\
854129771811359496991190204938`199.69897000433602*Log[z]^2) + 
 z^10*(-0.0289497509485774608769744074685139164294811122502966048975211711200\
72834114930148507388638095885580748906261935726861140965938092359413220964097\
84669478826825607892726565100815472723135214857954643004680886845406`199.7677\
3931249411 - 0.01915983047674606617891894221308370004794792854640250585559349\
99773957087167095557605965310737552932685527013949592777023269667537650893615\
2868576728860312198543442769231359767337304803803255221127492065731029552`199\
.76773931249411*Log[z] + 0.00398370369091818928050392984132715635166407042175\
95676892624155697283121040256784086030206459239791120912407728962013145467597\
04514134938089938840170845603911597639334412283862927499763672157379455273769\
09934285`199.69897000433602*Log[z]^2) + 
 z^(21/2)*(-0.096375433289087412461093353932986783838205995421124795618133967\
52739789469043907516062126522769978375789774042458937777357612628454847942613\
919202094295345317683862286649446174764488915015230194428019695000854933`199.\
76773931249411 + 1.2494030836493175785259042336639150830128343543015730017462\
04448740296641122354463975198294795187140206538814791745133592886818096527799\
5137705520851175565019109593550866932117248614869020824334578527073366015039`\
199.76773931249411*Log[z] + 0.00432265814052006354843046786644069753624678260\
66578210821501540257918743433289433744448236542109122730721153606535614129228\
10410674126524083620765001108522748936469540745772433154039873372436389544245\
73312175887`199.69897000433602*Log[z]^2) + 
 z^9*(-0.13536519177643241853072895994177656158303598835521892295204278532467\
40506157755341580488569458911571250368469916427938677528774496125674548997212\
3623331795151558151599848531741819626058448470706356700130080737918`199.76773\
931249411 - 0.081274497795905064017292075835316271074176133445651749806375736\
17282365209880220281261175455812845412010939511381119524982961411628963602705\
003895710090190729533608897012394321749895254216257182224249568199391485`199.\
76773931249411*Log[z] + 0.016473304796610949480857304241058681141656367042543\
71647324925116556978157608625962788564808971795448090111710388683470334278459\
91152735948260056342735739004571318803568049423769923763594020033628570261643\
4826602`199.69897000433602*Log[z]^2) + 
 z^(19/2)*(0.0128739525954242190987270687220783750009709865938305636258987886\
12115424442596979868501245133041485460816682083734223707085743748818036021429\
50391450555444509795663402635651508141065094013804319626652474411214582`199.7\
6773931249411 + 1.33641854004990798222778104542494708204017926780336054958317\
80099771362926025622967304241131519776713461495807968197417338363841715472595\
4643311447492810219125000463629702881512220834066453192424473172066710754691`\
199.76773931249411*Log[z] + 0.01922348494393391533896415451931504461667584225\
03440799691182799283254165782705448620202342333422081980738157137496844400986\
60889301726024840979420789078208411598409695249024978414997118721146301490627\
65753926165`199.69897000433602*Log[z]^2) + 
 z^8*(-0.57474238102219279773283507050671486736812033483149062713126191831970\
88933564292884043240814404231373187392829185307183137086094666094803882889409\
9938991784078513105635090163399883912390590266500127365090548584684`199.76773\
931249411 - 0.310811950333820590492757485204734399056835001579341040763631883\
51129023795457873353983296541591956163550440381220238964447795391196101150573\
416972878706346967187540384196920161170151194245238974976793387956769291`199.\
76773931249411*Log[z] + 0.061611515753177910642453047698014326875819659641026\
34464546562453882903981260283814651506153530451297894779345011758303491564836\
37085352785468282207171888587602717657355111000404855787739678496833914212022\
9400367`199.69897000433602*Log[z]^2) + 
 z^(17/2)*(0.4500881411619648961353343303368437937299620756506232483098762579\
36134233671114283587203358021418498788652051486548130043326980908996173956305\
64533600602295243044692685935530914017807793932410540487495843056670208`199.7\
6773931249411 + 1.31347221164799812374606087199669440067549868584959381114379\
17152331713499039872617741947035072484797509838255638787690404719045454141461\
6510699064414311389865649914832942286684726483359808032014329521373316399608`\
199.76773931249411*Log[z] + 0.07804641671041620747101281891877792646613484169\
94646740833577197682991453992269303645854751369899157879308870443171852031724\
57389002356250801853032330588102730817844735115084988512455564665544082643646\
31698511485`199.69897000433602*Log[z]^2) + 
 z^7*(-2.19346428167415647873528270358124246492946781174396070250876429759676\
70011165171047916718456037112467534240735320638799245363672508573940819232101\
2609278541149589249091410954918657715912724742545497371053636135408`199.76773\
931249411 - 1.052579695542397691946426811806379086333980973123030231174777340\
98554867883922837399786438470735714839428604566595539398756499870731461455201\
432256613137593535348715226604675193409884660443354158371746577668636434`199.\
76773931249411*Log[z] + 0.205795694462756161358668164768849841369144691797057\
22645842339417405730601940278842293842846409514214026748672705572863813552378\
04802729828860688429708348357141115297652294451122081125652811410215064627858\
0560149`199.69897000433602*Log[z]^2) + 
 z^(15/2)*(2.0632193327057142417163701695237240641124585471997021860992713102\
72783203531985964399289069832459881941535292314281705752149026977487446324853\
87832711121254901655290286618376347423414910795700688061099093860813152`199.7\
6773931249411 + 0.91488378073640462179514686800470837827230091606084364535758\
92400708246406971418053981515440357716729470202690422700847135925708357809704\
5689194453658065298342537982981849120578298442380800578031452358294238079891`\
199.76773931249411*Log[z] + 0.28619767898455999170746635872076199479538297943\
04716077995585114975340732723242458265722720425405571038788175230753863387734\
00164807239844358179326915588443950679762924454959945362318262793489258579854\
43243776913`199.69897000433602*Log[z]^2) + 
 (-11.12506439509439586453390306128599455120490812339514258910949176624895431\
36662239819986706779240139578746985298193345752857641165259791499787881077044\
6556813172794000160163827889176588693719701435530953389302418169`199.76773931\
249411 + 7.156398777531451163244976675676242988531096159027412995826742393030\
13242999558596880380063249460533425847045866662416611067893456557795339985298\
098618165414847600300075527097395761427013331790187190946142623402107`199.767\
73931249411*Log[z] + 0.288388388122500551187000466824485616322787034708261667\
15980936687200658417080434167093288435757715272492375012914896174299494276689\
23386033029138519180441650784440484902170126796119205024972673720087413950763\
2893`199.69897000433602*Log[z]^2)/Sqrt[z] + 
 z^6*(-7.42848818492548677493492135489890372793264310179955738478360975188569\
32450274682854538830123962453900597668361917266746787094230967183542475340522\
2306149339588219963812431971443679975795935032023177592240947505111`199.76773\
931249411 - 3.082981275821119367281619082935402525700641020354701205663283114\
20717200453460084109132424636252580447606679579831176406019636561653195828933\
638967984733637125445550285324796838850467282033273279201261180697620761`199.\
76773931249411*Log[z] + 0.603798894548791848333715989844145573104917230941420\
32631319001342130434608047429833234079734875979173895941418081452371767241997\
15654817658878512884567443707984764926275621400795271482262670439704749941481\
9998953`199.69897000433602*Log[z]^2) + 
 z^(13/2)*(7.2527689966595628519282379087044756397380548458204834135610476082\
98882444588096075439355906516872510024220317894318287044476073128446069053271\
93514221163866972788074377098617362528346647690077619801867139110363344`199.7\
6773931249411 - 0.62716181732273674148307825459729286099220461971628329107552\
78847194246320700800337059281082194733243602733366451160581377043250987865599\
3847924849795943981559634721663590213603365716793691404948521490945613157276`\
199.76773931249411*Log[z] + 0.93499893513275469917510943160331760260104785641\
51336722757986410417229487413654606048169781453026819613157150483074802220392\
91595687799352244954450082874508199062196885500537165243216997368196314454713\
43441218742`199.69897000433602*Log[z]^2) + 
 z*(-168.89748943440548814287278251625012712543505469748489348650107032790312\
04317865336605775417858759542067482982761136228992886772895801000164467030575\
4796555112965691691268202508046655330808732633753564672634372603058`199.76773\
931249411 - 6.083728179632198775821921562564463925530120374553321985800955993\
21201521746799757347038476389472213802919295339629626912705156891358737378135\
47652654178408533571948451785911128354259877559276735796705937139757318`199.7\
6773931249411*Log[z] + 1.0966227112321509576482767777640167928126332674711989\
58490372152913338313602133915889085933746505803536002879308224793786419149791\
33667185862340196422057751788782220624517507006350067124809337011113832103458\
186819`199.69897000433602*Log[z]^2) + 
 z^5*(-21.9322155795505757460486471508371012203312035576167323659932043629835\
28265728606354242357626739658300562411393892941537820241805419876081674137009\
90401161811489805212001049492022934744889797793262616135150554052261`199.7677\
3931249411 - 7.56755342107475054903258584859324172456402701290187958386983042\
02354543407712386648698150252018370054948681893144765436073979127027388898963\
1192976419164287483367166253821318599152503773575191508237717711431728558`199\
.76773931249411*Log[z] + 1.52114862444399121473787483339842026336358447934830\
70401483874333214564031859903030249366247650394896018342969798178768355556539\
90861701646317764391278695026706517014874936025216871006860044439494391158925\
82923468`199.69897000433602*Log[z]^2) + 
 z^(11/2)*(21.315815086235232612614364060487623013167980109705712871563136462\
61052482681829263604086815281948641960192310437360566223487733154828020261871\
824125632188713770360183686571438381098382673729150208187718080218161398`199.\
76773931249411 - 5.0259429060329972765912685009441598965275434272397690699224\
25127290348400975403480910058644519122412247961808619957449523085142491472797\
54937782929405780530361903638805389070057744581990640656545510135827612304779`\
199.76773931249411*Log[z] + 2.67261828294143656886122095246975544300233702052\
89991513277954492313818944815682720419090802326517229505151141779662140654923\
78875043203689605507202364631546514425210418842945007032746981049906469691038\
42360206093`199.69897000433602*Log[z]^2) + 
 z^4*(-54.9773490896063442187733616953816998121693512974664881933513384335744\
25713859896626387514593800855152035339053041927918882859087785495943441195113\
37733325925251570544262556766367805746826252580007816668781970535764`199.7677\
3931249411 - 14.9255041947975341997807329654754534869584690667970129026928700\
94011782305020804130257748209488742582316380541209767833787293017770233950897\
36337612630205103112638055922125568778382994594750403913884754637208965383`19\
9.76773931249411*Log[z] + 3.1841223722562097448858893582933773305595387373360\
16975902402001137657317709053120063667371913961493838465503134238419101281317\
07270255078950294927468331972158142662027616904272009302044535682976896257545\
065574691`199.69897000433602*Log[z]^2) + 
 z^3*(-111.515128684252659113087607788193962155731527639179441784131823301027\
08691957632811014261572832899739287994696429407977757457768054731400226556130\
054871378857034979007709054751325196103661412196454216227966349853656`199.767\
73931249411 - 22.477214041690560836338349164144349917557811462894892110369499\
71252527673690203916953028642593635892641854864808892194597404006905427442315\
309789979071308958552001450866874349492762106198281275284581513431537593479`1\
99.76773931249411*Log[z] + 5.258567001003695306437212929563642430296770001635\
70167238002265706538896093975644428718826325110163886073761649229698734725754\
20946477550553988846570005788595858902937566252169235484568896667829396326704\
6746044498`199.69897000433602*Log[z]^2) + 
 z^2*(-170.275908128738015049705506648137627266291897646830850121468422124160\
86190087783483921967967017202802774428493053583416089527009010303656179691907\
507098630322628002605498282593274495355887035683639507937858250553857`199.767\
73931249411 - 22.449268416161611235162234997491458052748086762194447540697255\
26642868287407263294842070950121714916785680228407254222878037696422899941804\
323819843503714323230635184452931021725789168897298164642010376260391092695`1\
99.76773931249411*Log[z] + 6.250749454023260458595177633254895719032009624585\
83406339512127160602838753216332056778982235508308015521641205688132458258915\
38106190295941533911960572918519605865755974978993619538261141322057759039756\
4232729873`199.69897000433602*Log[z]^2) + 
 z^(9/2)*(52.2294398923234047150208064775870331941781883455217540642488409171\
57977392346447969427412870521874714762491075665166195270021339590403636946953\
47407991467974207934379190263307803120810041661132748454338094523590182`199.7\
6773931249411 - 14.7459822442952886405318117058214783143667892706952417927731\
68173744964934154285071289271141350649822741052531392532080001322213757552521\
57217776518554364202511080984456866135236642437533615341684542029978275963158`\
199.76773931249411*Log[z] + 6.52108177718723071498607824320253961887867092742\
53022401220719421541899203083043461568622842188631643104526198182193235283005\
47223282533519226443944769352239772464856389359759427312201521094597070577746\
80157392853`199.69897000433602*Log[z]^2) + 
 z^(7/2)*(103.842159157307232230029798510221150450960839033870147257190752092\
48739857280302360791733160854458097886847069547971217144962898882276193912531\
54148247606516505188588148002231640661773612826715113318572660158677332`199.7\
6773931249411 - 30.1553121209028351284913015510908418310565160752990606655563\
42844242889031797046585027676827360216531981661898287477489571514192734763836\
18185037443252427389913103084388421524077232475810917804754432419072856990531`\
199.76773931249411*Log[z] + 13.1199239442562612331998071111032461254974409677\
68956587491476990806604788923327448525460680938005180479085068580787030758481\
60517617851964098080048700418267368252286015529330093031517555273551293170640\
897360962576`199.69897000433602*Log[z]^2) + 
 z^(3/2)*(133.284631659642964228721066293610946077080437366994891765776417638\
22028653265397802983029121257727785603877792480526984361775775539467884948208\
393021337227229003113038326395974505764471359405821626433644008457390929`199.\
76773931249411 - 26.184581017987993022697708901579405484804916870520967068644\
85317600414232712733262937974820335968546513389049138912757843851556910909852\
46705946657665432667820106635341095497081236330945915036573069042458973508352\
2`199.76773931249411*Log[z] + 19.47301258537066942112642137094511146818934891\
66900454729904404190046650358696067880386366260299320340889171612213373141353\
15801861467981019522751015014808572512764618499546348415530121702275402583710\
65875005298806`199.69897000433602*Log[z]^2) + 
 Sqrt[z]*(198.257982787709856767233346516270791421684582685505616089440806742\
07362159533913261192123937744528697307858176736971491699515982925073700866187\
141005446792876405050935812508066369968977655368723258504521362572271593`199.\
76773931249411 - 33.103175086155854496885865349146351635735700600460205644115\
64889292960396490624172295317904047079946620790340836348955724148189681517293\
93765201569884028846793102501327822732442931414332246420987675228742624135289\
1`199.76773931249411*Log[z] + 19.67867253739094851543848664179741345211102912\
10368872189341194836039173672083164740721409945807367219770443007009971048936\
73528112118966874848033773035263679302231255621005038087242139182373373157891\
99839269876699`199.69897000433602*Log[z]^2) + 
 z^(5/2)*(164.218844959333638566811591807581285045997984621969768111955112114\
86798746702250252536638144679081360746946197234782573347481329668673406420141\
900653644581557580550948023594208857654593767630765298739268993303780184`199.\
76773931249411 - 45.849880513059611928171004332313352637649044808256446976929\
56728919465759479861022771301784307403343600739319558834493959778418456854114\
43062727507802337612335625607024075792313842308219674862549561846440969384733\
2`199.76773931249411*Log[z] + 21.04739769927852048584349613706289478824642742\
03854758012337334934764338238045851506064250948093693886181888787190366041180\
13647799282684496470600789721376619498109787939412502182577659460876817140211\
45694519863182`199.69897000433602*Log[z]^2)


==> anc/Results/Expansions/SelfEnergy4R.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-162.95880254657381093311314595880651301690756161154643920516538514868466072\
21132932344389760148825109493577798687526624599531879160325531409532958375834\
2213065390144106634382194566084248369355784580114868289925229718`199.75685811\
63269 + 57.903304718355129858184306810064668743773339966332702700729405947397\
09041515957824491166111942614489454802886496570161018833922244131018786977468\
595197246241151318793848387367687350410099638871557589419775338337848`199.506\
97122521137*I) + (-1.22222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222185576903527902614\
97`199.69897000433602 + 0.441786466911064674158809225773680093090226946787124\
25607460158329328668213399814043206739731373521268498957466593032437224757189\
82180506263363786667680676571414462019424601045304693250251021967870849637478\
0154345`199.69897000433602/z^(3/2) - 0.57677677624500110237400093364897123264\
55740694165233343196187337440131683416086833418657687151543054498475002582979\
23485989885533784677206605827703836088330156888096980434025359223841004994534\
74401748279015265785`199.69897000433602/Sqrt[z] - 
   1.658233231704378169325252684240792293856025449572504586168903859514037858\
98212496460786408505606862816831156324260653002222092090963094696899175464852\
875394920105327881874782290776854288935928562827769324031554581`199.698970004\
33602*Sqrt[z] - 1.76666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666650763906682200617928`\
199.69897000433602*z - 1.5959791780626858960858602962339108687012394185871661\
85500984018349735019225395481277303661881361148834518182784762760355182562253\
83459550631067351116878608200548490487604583479829557955393545239169755400645\
066935`199.69897000433602*z^(3/2) - 1.288095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809523809523809523\
80952380952380952380952380952380952380952380952380952380952380952380952380951\
8289722527659756804`199.69897000433602*z^2 - 0.942840518617406763787903437778\
44948136567382877130155678918814678742440711750483492506438025306270247392499\
82682539562578452403288319552594054057027819917866173592046525988394759402332\
913287620285099230113904407`199.69897000433602*z^(5/2) - 
   0.637301587301587301587301587301587301587301587301587301587301587301587301\
58730158730158730158730158730158730158730158730158730158730158730158730158730\
158730158730158730158730158730158730158730615718064327754441394`199.698970004\
33602*z^3 - 0.402014419717657818306735653248313553242718912707739781556514010\
74349744298474413574858481073970382568581219561200717529742720468742659433798\
94130666866010193985176670469945460206692884321984149791663737912955567`199.6\
9897000433602*z^(7/2) - 0.238365800865800865800865800865800865800865800865800\
86580086580086580086580086580086580086580086580086580086580086580086580086580\
08658008658008658008658008658008658008658008658008658008658008445559664155569\
3735366`199.69897000433602*z^4 - 0.133833505868900464671456960141497329638371\
53336063310582253327661466027366081614971913778643816214789109192634510088094\
38662670657113660873058188359886851714216581903218272208743868545412754425354\
2390447195241387`199.69897000433602*z^(9/2) - 0.07148767898767898767898767898\
76789876789876789876789876789876789876789876789876789876789876789876789876789\
87678987678987678987678987678987678987678987678987678987678987678987678987678\
98767894959433881329404466404`199.69897000433602*z^5 - 
   0.036487632246242712769893298073205436476185363496487806175832631024560244\
08858887475394582598986882515289226747576603043812195454113911211687708760532\
705464431973356357618915613761463240893631498930521519163982707`199.698970004\
33602*z^(11/2) - 0.0178674566174566174566174566174566174566174566174566174566\
17456617456617456617456617456617456617456617456617456617456617456617456617456\
6174566174566174566174566174566174566174566174566174571630055945206346023759`\
199.69897000433602*z^6 - 0.00841797720191055322237866232843481753233186361024\
17462519772444687641154050172753768247089283526456784090752837773354263081629\
82295373417805969647752270750042311302024914793525233837565310618262179859926\
34615699`199.69897000433602*z^(13/2) - 0.003827270224329047858459623165505518\
44669491728315257727022432904785845962316550551844669491728315257727022432904\
78584596231655055184466949172831525772702243290478584596231655055184466949160\
87673143304676787204272927791012053087785`199.69897000433602*z^7 - 
   0.001683309507135083307530893433904357062554110654815158242533589028454613\
89352139625985502491324074006769809622509881467203379948283520249181347251643\
47318061357890013202516358395705115050080825280880045699377696471498569049750\
25457`199.69897000433602*z^(15/2) - 0.000717545087085666475317072398010036223\
21623206187558244170362701985877571901455138960667487867841693582516227363640\
01291024731980061480282621370635523665156570950467456438265814647946448021398\
34107953089160566260675938881614711206`199.69897000433602*z^8 - 
   0.000297067017352703346364999835263337377632575758961064793169333254760026\
74766118270818143997326964180420415866044910992341983911501030577990325573128\
17563770090543505418698206272921830714944878555209871344665950145505094989030\
69274`199.69897000433602*z^(17/2) - 0.000119618008726503001405945039538827931\
37793383505703521429109910116347779132191142609344978011742963337636294538353\
60759533937577084660479421892759157489611074553823583259919197803123303329174\
88385382012567480974721166852248354841`199.69897000433602*z^9 - 
   0.000046910369912848583132822291145744534382092120143644666340763456419365\
65687135237465889683669414986144515341377591836575637956466453631296968844453\
66224568713060820149872093146631430198121050515815483631249435901235689281751\
87851`199.69897000433602*z^(19/2) - 0.000017944212725543450052933480171652328\
38687575273285072078731418897691356331562986307263880993601714842156098750269\
59938727849553507047625976662122012710760795807171336788217865591606849475015\
76893005962903424764213251011021386762`199.69897000433602*z^10 - 
   6.701049433130945885259787702731354420814688417962836610126795481470521713\
13334335703786714786615033230770324103023269492434033865800770429916153311727\
2012425013270469937352789479010426301118835974150998964002769383956699675471`\
199.69897000433602*^-6*z^(21/2) - 2.44619020508953141044879342028865453796066\
77352320231897692172419912486190713728868578909281689249511618733907191624374\
60740763755333427595925272341376540493258118523327581779337768040575963798674\
774429022416384566220623794275`199.69897000433602*^-6*z^11 - 
   8.739013467725239149798513001923991798005460403470133743477113945618829376\
90424132766908420571397175395717754934519069224754642646962964729302435669872\
766788726134491340580702586153969987574736904763168135027016436217457596792`1\
99.69897000433602*^-7*z^(23/2) - 3.057238398834832730028235130860976520877908\
33347535560584522859491326410257725473870411377577986911778908109604130702628\
58131221850978759590157365641828432792771744726795753054209688783697736515725\
6315794706850630193269450873`199.69897000433602*^-7*z^12 - 
   1.048779165443672434433808350695175050910926801135675116357416428642326771\
21320385037356513889395648710401739613404534830735288625320925482703754877327\
110058449876124746279049189266990576300241899119683096871831863643435083202`1\
99.69897000433602*^-7*z^(25/2) - 3.529530209863181492262032831101581899901350\
42720549072980012652935049665820847137653474766995749882359553100378078325980\
87969198423603144187468468396459853087920203313315150929195767793250947031267\
212426729358607099616155866`199.69897000433602*^-8*z^13 - 
   1.165713687754938373959199173051053758108814549778924194166624358612732924\
15192953261103909091366769175674406946077259800696711383475424210751840113181\
90649912409634128137593081465160701005836647569026676993499841706919512747`19\
9.69897000433602*^-8*z^(27/2) - 3.7831217882124473368126324463478856546726155\
91877469133619715791512149698071231037621966237500830567694436852440790937948\
60572099181511758298554126405106866967119560759509030768131219689863403688735\
7058729850328158191195332`199.69897000433602*^-9*z^14 - 
   1.205679397440217769791141280433762873185702104136653617719966834940783318\
74743730416268957077456967280714624401309063658444806826498894206349662882946\
7782291997006169356599509316971569065128690479467068343638861848816564062`199\
.69897000433602*^-9*z^(29/2) - 3.77803117721704842148475376648836739409566647\
40374951446163502380480912664000335676052716455264469959244020336548652499683\
76695228019525808988955594620667265315993432881749962720905820456995306976185\
8901388267640440357443`199.69897000433602*^-10*z^15 - 
   1.165696227507441604043904360340820873108448911155857324043788085036630389\
37486955580946984506846930364602816411372456443116409610531505108281559644939\
922165237782395377737462884238610163776656690221093505646502611557586914`200.\
*^-10*z^(31/2) - 3.5376438060852220921993944446581494055491233147374433512508\
78936417895243325070459963082970246815165442649130071923857131875436782115353\
04111155425512820325015629276324562096852428261774327659488155809679737128985\
37257597`200.*^-11*z^16 - 1.0602751561056032570791073761093785050565198310702\
49314127852290875779658785316343333498802407366244864128715311734827762852687\
00791376999633283064881066880541866354669418232840867736046965512666443439637\
11579521189427749`200.*^-11*z^(33/2) - 3.134740944040368051687427903716779938\
83319993680931650963876852865690222976504136583370731960466842316256704084369\
47236727637162675965994070046449782462641635140545203154079190316034327799291\
85096655511083331294692611233`200.*^-12*z^17 - 9.1173098672899223324821447202\
02099199313918280463946382410342603825649687774293438909483280851315789554703\
45794228867772588938844388869369782472977393839761718523637590178727723134251\
693780366182893663814998457705920874`200.*^-13*z^(35/2) - 
   2.624250148040026898451233241327803865893744256138690246371673045933052630\
78311894813895118259473573264563482573165760654310694559795672730101981283250\
720625080448609952516110229514003823112641317442373395947433741121363`200.*^-\
13*z^18 - 7.37918788739296155307021884685730732021317082663253112484191870534\
79167365934116246998450950332320178804905287461585206002840875575905867333642\
384877061777452179810040221719249680153067918501054387165897682996618291694`2\
00.*^-14*z^(37/2) - 2.0371154661545775185087815321048706259843165994779956136\
73768867088415754869450386898301951901933272767417986970458997123802166556997\
38636540468018936055146825507684555345591164383767872970267354119922126903993\
33953362`200.*^-14*z^19 - 5.5983495438428074461774722898478029599269557073187\
87139033968168655240797866236692842372099608891534159201259083155234570018234\
35731606396160459797156838143042064493911215500561366602149574453957870612497\
1663634170944`200.*^-15*z^(39/2) - 1.4947668355425309420639478732134337741245\
36233830419839781831400486532183126138223608776812272212027275829338596423412\
04599864060749676077279925374969711993721089673063555474447876687539894835526\
287299228651587016792`200.*^-15*z^20 - 4.128244711328577951992539681334036245\
42064339217388447572784039994821758691634882097253157342275784114142502948730\
73970659449992190376968655910847158569262786729873737462087303909006067592309\
4139560928342776501543968`200.*^-16*z^(41/2) - 1.1579801040544993459073517764\
21818298908027216273914415403361978269897850776175865574826378355141118577871\
53234135378851595850408910710720504901412536183422573228679304049521903528414\
086512500050017496779923129504184`200.*^-16*z^21 - 
   3.087009994205418785742567612611201085134570456711356220780004586241065552\
27266816123852512526670926079100066171177693570637029473819679221286130099841\
40150958207790192037075179372741796096720655090730203952319089189`200.*^-17*
    z^(43/2) - 8.798391666077317163879777721526168929682180409411961460424592\
86688086966593910619088055732625064628900595910152555691256832630028883867473\
7349501176427051368476324363090120023962779076509298884350146272504748794698`\
200.*^-18*z^22 - 1.9807738012042272749046547297088952144700028823768269079954\
39322409007458528393225380163292116897488021411017080724175175109014557231285\
63277130170629292894144862077496350835679107052631632989110143615275785603716\
3`200.*^-18*z^(45/2) - 3.3888090536261017941638335976294136781117050815058767\
35241082364859537592843636386358714754715680435176884753818882756586575092688\
06116516738357269690265665244395441860971217493540385763138256250617313759381\
940331`200.*^-19*z^23 - 7.176197972220173697437552141065836859799607654404481\
46519511398654147997026491484422256826980212953554158615030060163277537040648\
02568477636210628988081471707457925700737824924694930448785028296070090303332\
062175`200.*^-20*z^(47/2) + 3.25607434073447543518411734291990611183924018010\
86044709662192103684620419449966835886872440104397998603605001449531386288797\
84938362541969957105015473603756151680528751723898144762261890356010860066902\
019645015`200.*^-21*z^24 - 6.270768083640577791648254651531607463474279139969\
83019792527451370655953065703944010913161236084104083032161560103105039100947\
80440703923136436188813814064510745111393131186552771235672024923905229040077\
17390682`200.*^-21*z^(49/2) - 5.910448869517424283317816354501674675772691485\
77609683411110820913489186353216236209605446133208188881615678194990131059573\
65655461011846514387825293274109353043583288103423178433553397164515423212573\
9486185297`200.*^-21*z^25 - 1.80910026840187354047814373448234212189554518544\
92555873685818754389695348082457202860687939259092038216273846428122925156424\
34652813076017558076598950611694772846921229225800806572291773882687324374613\
402318722`200.*^-21*z^(51/2) - 9.97430333970189569809179243166041522479656682\
37131126688668519230002824311843002190230373930131030467554979163156445333630\
16810739440397718585654034734601348584372765793377512914497472327181896212244\
79712845604`200.*^-22*z^26 - 5.6634898269123121901759013267996274405816969880\
47304131064870743162126488086509690911876552266473310947316298100278998269526\
59666841404932915803565725288781767537829138953377460394336748038226087830839\
792238957719984601916175976`200.*^-23*z^(53/2) + 1.03109105350380496825002341\
74896016165788732909456478056620633067280314015230789692595627663776681021617\
01299914775952014954324078152444986600413962997505113739013060030369514039865\
000014828936438362875769228001759125455877298231`200.*^-22*z^27 + 
   3.474469790324251032621808466323336982501983052978865108587960330947316058\
65811865780787865063117056508761812012399142581184876258461163487570328325478\
10417464289413283311424590019407955903423077361243094917734584673095042258324\
5`200.*^-23*z^(55/2) + 2.3055188085856483624081881186461185159277506427215642\
49519038205613445473773851046294507614092572241846118631211474990750231325609\
20793388711370213404168092467379461105192498779864547625994679515627898579025\
353468031854213559129`200.*^-23*z^28 + 7.098504964761970696726342426054804230\
58890026520334071082553934738743926991315641809674005759359291488076758514221\
23536206400371719555848187660745124955380254621027847409835324130537244918837\
05114428830932236214673812471734552`200.*^-25*z^(57/2) - 
   2.918944734431643739029956701424257391584305427248450197469148937254484389\
74318183338858996033907384944605826907855325967410531849881281245999942924516\
73956384999219704640607320044177511366263568987458487100248332663697463886858`\
200.*^-24*z^29 - 9.5533835519838953237852179283254831313689776942383428095814\
05529799797791887303899647303957439020628226443549487391432099299839712519046\
87106307455767402390029648165898624372763376928079705787425341319300473163164\
6835804164249`200.*^-25*z^(59/2) - 6.1190342193067104593926370027725475240254\
30970337571115582252268653365809796213390635457624256487502160920860759351372\
07101622995024422405342469807524831552355897517723533700034296433098513384805\
1843295470258338398817234578524`200.*^-25*z^30 - 1.95695817419343248558167906\
49706824588817980467006750485305236811800107265415019704229009977958575487586\
06531820448891713275346056836979583430754872597641147953878835230670314092106\
30138164754767879104122174178535312503876306`200.*^-26*z^(61/2) + 
   7.692571558108337172408827644396162054216353830422369250623527504258430957\
68244900763818016966723903383699480557302482576860355852676591302520961631040\
429057029199066488999494071243253092245647865864115894508303958577077780527`2\
00.*^-26*z^31 + 2.49927999801890812782091827341319697647940655970709387374877\
62308931343791411638566672494399522937315263984310788497232691243536564312178\
16437305724661724245108415482127469395781139207775841015108378668757409584908\
56603322901`200.*^-26*z^(63/2) + 1.594025569014011505687120366390414195611494\
14218807314011790787967432737103552468507812610868567700862280689450703143014\
55702764576476049113087766514885155890659347344042294172391193597730140193371\
1788976187754701218706070159`200.*^-26*z^32 + 4.80410237888459137154074471783\
79906756569114257322351123960744218091757150609770882644580741529586533035380\
39176929310399694416798528862258777506618834423102767776468924143945771609918\
3368539544465420827224405451066310156`200.*^-28*z^(65/2) - 
   2.033431338133077073741297302189911676767806568635327242850520605915938916\
05971407531846845873540709705402899004604979329897548283761404170892916970122\
69844575303972043775055110694529168235067251179077713648213468183004318734`20\
0.*^-27*z^33 - 6.551051319148431732342930549336851891011234632467858926946165\
46492069472733062938001346934596405324321488126302086157893684389503565583345\
49240763973084018265370156280838844902825159949744949797593895785514191258284\
43301019`200.*^-28*z^(67/2) - 4.150961466427416676195579625255427287914777236\
48609782734262525427872581708870147462494802195893650251063519600907267218471\
08408488012883988419856785229002769216656775024554657627138034133391377853734\
84315039630991674457301`200.*^-28*z^34 - 1.1926154997023189238503561154483971\
75930305503433290402485617128017386425223359516502506605672764721233946236834\
68761167317342570266572486590082171073033355493596852313949308375778196124921\
58576770925530050170772184804279`200.*^-29*z^(69/2) + 
   5.355020564961769981966723902296057253891033894931983800708793083736867622\
14254541184381099877908114421272098181338107667927302357240654347274922104005\
943504010049770141003579594881556653416400400286091789001548386313913003`200.\
*^-29*z^35 + 1.71256370718270215362729363561593046844919569008596361354279800\
22803653840544291132611842498390656846528772519780336497606587250831346865954\
23872158813827537101902902367035355823844507852591838079081369869955388047948\
86383`200.*^-29*z^(71/2) + 1.078983322078909865232090926175292243328663953150\
02406716689347758318846379060007094311365403890583501905691406609786852617393\
92859052752229731380655745929543875008982121396608641364307175594187342348785\
8700023306698023163`200.*^-29*z^36 + 2.95882653611432943089686417774114998946\
97131963845027843560344467470551582427710435849204023655527006525403901274982\
97761151540090364624203875093519612521409410309356341545406533280753989802588\
354312157683214473996685894`200.*^-31*z^(73/2) - 1.40645999586005662323491976\
47190107109841504685693100446493135049895030935535331639472359562247114869741\
04923809403507416843771029879907490150587462459731589812003332759989341219237\
7175713198963329884615999958055226082695`200.*^-30*z^37 - 
   4.468219986456231228663320551106201610791925815120006723100432305360628652\
69467072265358752809452176505606340592287997523804596134402919508812946305747\
3406136290547451600859315602776726901928337581730063203744752067457334`200.*^\
-31*z^(75/2) - 2.800582752191772840395695753273828390027284239336604290433673\
73089025209369759115051012181604852963005300974353603372800808195406075075539\
68750609322988751596038742030959013104772649179205549341966710527440101675640\
41102`200.*^-31*z^38 - 7.3443118614534079159119638844790840274428338722415403\
97344615656217358913988499432380715669568838135525951329041384059889555080521\
98129771094954628173517761960141380717452519583496038117565431819823516408082\
42297869419`200.*^-33*z^(77/2) + 3.685145297656731402564758793819360456802203\
69121150750423961300722300590652949027151268691493584975991818772850948600705\
05124133717966193705957445987718537566465716316060722481295574161403272346648\
9947186130649103666577`200.*^-32*z^39 + 1.16375979243382992621734697975254649\
58717292349761290636827520516274563421819310366396219385908685179556908046005\
02145829620611537927104909213150761833954402754216306209106311926637676384761\
32188773923346099442971352081`200.*^-32*z^(79/2) + 
   7.259725321618734111529218677825009976881484005948178937675290084928792830\
51508768016188020206391951588565843406647819060483031787279233934191718145726\
47638729423039489521317942447467580162248963942537568639484791713673`200.*^-33\
*z^40 + 1.8238167420099642413748228716155445482109166495725754767488647407993\
46556550654680191418311193373154842710141954962673290087703193498021624454990\
422495820198428840709688850488090312540046933564144060161685852294141781`200.\
*^-34*z^(81/2) - 9.6353577584364497338338855329136745431777825315394907100139\
60364166529222114022035923700800820592999630316911647170473545904783861835917\
74492272148041805021708888926330859385652998994895140272707015072461624630457\
1429`200.*^-34*z^41 - 3.02635647382773869540714864445910547889126673564583853\
67721910254993473667362371259951617169876203728602128320197503383823957664567\
85629019508006882012512818458518762673095474708101709924767792786681115011132\
721869621`200.*^-34*z^(83/2) - 1.87971722601034188866537604251586874506039232\
16416775468078671893688620724956964066802118843012334541481287153089435463524\
29350472234943460581507660191502063831700564033909400267253714243737893574706\
3362922923224498`200.*^-34*z^42 - 4.53130549135354854856625933775040716421908\
67500461689957825985732104912787210654061988038596573502614144298654606182798\
52900810977019135590509166399861438605105777419124996928716686392160136840507\
8580332325862537119`200.*^-36*z^(85/2) + 2.5146091226484746108848014576813721\
27315601033914199136725595499767821047038090925309564173228548181912175800924\
36875491023848304705540638605502332808938754511637105229695965814194890451822\
959126898349852981930881455`200.*^-35*z^43 + 7.859173594066453852806451145763\
67440874050041582821608025989260873539405475622854528792084567252813235230983\
69455177801348518891216875791115873476315807742823251523456434135209397302793\
259174574772081426047446618465`200.*^-36*z^(87/2) + 
   4.862026520895626152227732757848351065514250737003936635067253824210912005\
39418647533595618265176825036748286142611838251449386179108909249583328675516\
96219213889542066612008506945378074094891980901438962167346053426`200.*^-36*
    z^44 + 1.1263732730723337431842743343431455950195493482217746878501912360\
87891775800731379429381858339713339655748188816905899087320351142471164137073\
82657144773972232425528489191732170846692857602027804583252216190348009`200.*^\
-37*z^(89/2) - 6.551640157522163155333751116036267160258939789011272795399319\
87915802746099208850672433182342346618319114206290711600682473791019589072179\
5709607361311489365493789368583467376905267502828235770701041735368015470027`\
200.*^-37*z^45 - 2.0384259036082155801334931202470259597287927673568870510222\
89923647739247960703504674562094814916500361153076612976753915053534402134262\
22976697083569493393943721574375759454350800058439886744599698474176727041708\
7`200.*^-37*z^(91/2) - 1.2564304839418846183378706371062862788477692770829161\
26846338481586435069642375673939097337166049828311296266849140312832569550867\
78933352902615441864557167784376334525516835708658172413464599701677988865762\
2273032`200.*^-37*z^46 - 2.80129474919637529904395111984772654226700006982047\
20594625339879168733188763729570031455578043223850878064815078469598347524312\
73194528480058905467682730540449782500780098587398027907069307260155407561894\
0273733`200.*^-39*z^(93/2) + 1.7044371254439163593813661737173102245077492145\
03437741734578690615352089307733118384995633101415458662993972574735803168586\
37370860830517113872227357654377740704040918256519221667501098181123967206274\
182000590789`200.*^-38*z^47 + 5.281125565120516727322890543862205979677309857\
86803274929139754147776625931108195142801605828879065623579346156031373542236\
27159419659140148310084568278678366998604174409431329485031310824406316484238\
248514056905`200.*^-39*z^(95/2) + 3.24409343259023265825264569585212249372970\
51372899955684367962218179543900452994464349744599931459857388793744313075817\
40133608215728029311990869097766082965260766247590260786446681642194871742071\
3275891816116196`200.*^-39*z^48 + 6.97028317385846010659832834024365471757036\
11558918142569793620870788433815205149477762602318055809742575295019719324241\
94329233548845961775592426681266822154815523304441978292870492744685027045050\
97237765571478`200.*^-41*z^(97/2) - 4.428199747647453607341033094010624606915\
86031354010897543765497721788251696611681346317254585761998300663233908219395\
71080707570477123516084193048868709572378669738197438937989425442732735906159\
46366479941132579`200.*^-40*z^49 - 1.3668364847128907073798466662084197495251\
69244851555648653071629669868922031731346991423467274530924883027137354619672\
55976138562475946917896593809099777518546515046377535089165284441275630643684\
9816801946108899`200.*^-40*z^(99/2) - 8.3697823994484639666299574732344204904\
82350978220133321580009211013090090447227052522551386077335864731173894744459\
50501636279126208287169735913843960555149468527499831084422741392635719691187\
790962991064924522`200.*^-41*z^50 - 1.735213308421691872710148241253578410550\
55498289135005838185897303009376306187200413735258689885384439551704885504279\
41470701770601482958902902280805902104728903838147465822462260758714562706427\
89585930092565932906028045149250088`200.*^-42*z^(101/2) + 
   1.149062904489099142208381554676650289142251435299893541017722931543671609\
64593245535560349775939859352716304176674112948038809138766886812111209509832\
70448338159955883186049433778258554162211063934807453245371497793951244234977\
58`200.*^-41*z^51 + 3.5343058535421444588241805171246600678930758326208947049\
90382556851517143694225579470024217277810714798818703269695294680510747228465\
31464722164243061878234540754328031758780557040931710845615442650102381311189\
5743148454634530108`200.*^-42*z^(103/2) + 2.157887513175416945358555684915255\
90990012090141073665425249625734732527358118337300377972357568978513264425003\
18375298862734084548704556443903609052845007386816497673635664452963311811260\
87610998892673057894925400559830658716999`200.*^-42*z^52 + 
   4.321758992855254474069777054646361295202196568112516692024928330564320935\
39857013394750729143071316933735244697063617907990307243642575428513414647694\
22406611038241794166986301088032407347557934024700932993135633699514589717763`\
200.*^-44*z^(105/2) - 2.97836994078722153705569871998518789519869773993621246\
52155313134491297994687875513896421222392765133892418791932558221045361665734\
93147375879348846719812845668140117901870821212907197436674584494353996985016\
99007680391668927116`200.*^-43*z^53 - 9.1311022352219535792438790682491936559\
88119997612380250259153192130003710348282501491714275905917067936684100208269\
01873466512684735665578239437549255164266955459602199915595759374060019047732\
24873412076839930906093136329624499`200.*^-44*z^(107/2) - 
   5.559831359129038584160435519811858847563103687700105866601343577333962072\
98633548787381611960295613059917671329836776670308050778083321957396588348045\
00757256566380419924425345553552721148304508992753980439337913226743286289738`\
200.*^-44*z^54 - 1.0768793029929590659287937151771593581174139683428651669677\
69586802586735770850046631237753572593984658653978572547720225865342457301376\
09410576771593663599942243392072828809645716995564534034004737164328909521186\
5507484593666`200.*^-45*z^(109/2) + 7.712114828564515885958988068959999859540\
34828479976435369291476176488204447005136497126732890220486610760335275902147\
31538061148295200752409321621160576871433744377221749486212966597701923501967\
07425514896872748413438736239833`200.*^-45*z^55 + 
   2.357239057418607613052934482435596936976692923910772560578689479166452511\
71898963082662642041549198867723343636215690596975210136300946416777201445433\
3850206146671839195715110347481354787144778219022034015024539303394876250228`\
200.*^-45*z^(111/2) + 1.43164068229785675350107907396333418552342250798279696\
36863054855846077551079928899551256812330545384055825142910996720168168288462\
02456869250442241089768833834967426094575850281639480092540088850240056454001\
072211572109707763`200.*^-45*z^56 + 2.684512604479644637875035932398860897136\
17502175115619065112803164905371368647603487876298196230365311197531795752466\
49668339144430798789567432030196167331731192001795373528544079707274434527116\
085727926348958933465781762191`200.*^-47*z^(113/2) - 
   1.995101587760167688909784538271667606182684390733064854330153561330072742\
37135653987815141591828406990021082875205797867292212555408510828560903646658\
748695626629908854462058965755016220535526630919993858294809384837461344634`2\
00.*^-46*z^57 - 6.08095405264577935442111589416651296012794463784949143163312\
44726605889193684540563148419636074756995057007882862366340002490899993882751\
85838292867699743785482749196613144065993006916331741317901215000452694657564\
064322903`200.*^-47*z^(115/2) - 3.6843847417000966569446638384122852982356038\
74864747357674683289956355761764100827696791286916182629779089038758461500861\
09996444151744438570489158480535409686091932488303261031768791344373633701398\
84036767185453162737463081`200.*^-47*z^58 - 6.6949709249512599053781738757490\
22864807078492354328493496496278850816155440359882229495270569210849407034469\
22716895309296812950229472376708058228523136960764310791888753347987581007278\
877459004409092628624528260231444134`200.*^-49*z^(117/2) + 
   5.156862642918408960402398001736951804159456538217764419186218018345846977\
75177042585009142909017767472687140015369275149802269549104296381746888689957\
281301685983651959240589737520300551590441230768196969798613590582170373`200.\
*^-48*z^59 + 1.56765619762752392195097046297553042215014453201560615970550294\
35603914057384734193686186908291573670292797528698146561925246982272021229513\
11914715617291285039064989988477555162818929543485531555812134929714138587169\
094475`200.*^-48*z^(119/2) + 9.4770089142168633968199431701010474377847730380\
33659596611555391706965971665875112538709650243329350448305779005456152330919\
37328453286396265110578586289186280014960063486870111826538812192101216919890\
413144141055242157449`200.*^-49*z^60 + 1.670358235670318413146395734833625456\
79242171365728808815985947058950816547244236525813604556122862330153279513620\
90510067256750287639565685769175655305425415311018903131266287104735673589618\
822093568953894200818578509694`200.*^-50*z^(121/2) - 
   1.331876007549526594491953217691710123193312904222984519191390572364203213\
84986849448037981423651112246384698254152500697986012058270907938680626609540\
386194443134454970447867368966889510744537781162290743828241555710763048`200.\
*^-49*z^61 - 4.03888718021389844319232305243485307292466373017263351951534334\
14361631008616609519531471969030742600535312566788543131693707503035702147172\
89413884862713404829743370602146948044276955287230200776241661322587801673783\
8294`200.*^-50*z^(123/2) - 2.436509011538365381076349622397420138313398769658\
60609941109076765053267091233480648443542859378871404741669858082451338505773\
16735242261645959343659333728586854469687333984713985257683436133275093444018\
041445222532430776`200.*^-50*z^62 - 4.169088817394159818327817650717789599543\
14900576719300381610395943932450711905839966633577726786000598826522105932949\
20981143062539127795542838524186068846412704937262913602697032983941438915858\
3616528634071418624781744`200.*^-52*z^(125/2) + 3.437361557232816340591562583\
07030597376352033454333298593799804059745471839795235319233207816594462580952\
31524519909849248367154344512528817687283183145566055635621277341806263483163\
96679854902794943774207322521511158642`200.*^-51*z^63 + 
   1.039975275549878194262972319757177052788909186313534238710484125371566583\
58382366816073217356343123246144211137733571797262192355511136491391608854489\
0955707632077865413784185508810390814025404658228013971934724799408883`200.*^\
-51*z^(127/2) + 6.26136016367405516058790980662104355442223961121944504170211\
42938521772928701378220923706868510235212656039822776393467309996483397112156\
43524150566104314204893946229425394464479925958526090984323532657649541172521\
89078`200.*^-52*z^64 + 1.0409655015104260184885540087257354633806490252033230\
33300559733720182625156039653388184859943001366488743435187887180193749282405\
59199674777359351205354548327401827396058359910763848994883924963109529699648\
19908191112`200.*^-53*z^(129/2) - 8.86528323254765293436365527278944194516467\
24358825665716430977257411825085917982704241456865062785091325724224518871279\
24039476009683201779360598169846414545834129380700164679148199781313985850170\
909482600341259328293`200.*^-53*z^65 - 2.676402375727565185294510507797663366\
87045843442343743530040020071252518928473546962075145568663935915347805954334\
42227601429754874700250068057658657414757341765986473497253916029551047117858\
798512895494736791794843317`200.*^-53*z^(131/2) - 
   1.608368154158104942603570325004897614773819643011664703844115515898788185\
05651171841427460749272270398426892898114006706066541367973340994429071007727\
75934734416392200608214573844886762352369707270139242838720264563633`200.*^-53\
*z^66 - 2.6000904902536742710166626491754514362051075496116764544392994491911\
34343680335611181586218033692030810659319649681625238033142308506468622567389\
02237301932369589069906219165103056017327443486348449057357688576020057`200.*^\
-55*z^(133/2) + 2.28500122898727255298306434558774281135999492256290697421696\
64889136621155895793058749663899646510867642569809573920737323684327427425508\
69487479427728868746001312679275531386049327231352051249701840856565832862287\
112`200.*^-54*z^67 + 6.884334462372753413666671383899002128804516475429891640\
87178716901163303512462744757725469476076790031664305625077282403683893648485\
79873368444845750029450183370938690134124907855117640685941058583519384478317\
8599961`200.*^-55*z^(135/2) + 4.129803539778344729864867879668552908198751063\
36640971901505986948057456810564154646959922359269889561496673657324013611460\
26415566731730372627485534805730389519803472189489603366484310908526505443592\
7852719032053441`200.*^-55*z^68 + 6.49667341355100827859510336271184876405310\
42964330961479551415351708015127529944358089460429324560093194238027235496363\
01713899511038805606678211990112077692211473758877161388397906720689891202475\
08611349858938505`200.*^-57*z^(137/2) - 5.88606545364470500266875052219870236\
79550089887984525117624347110721575060567344443775366848827955364853297904334\
77734255385982298004300957295155417819670771737207539603800974586496513540726\
4803722962698997340461446`200.*^-56*z^69 - 1.76997979417682267231907892956894\
77930346076345126138670777981372565627724869857342307272822513940696959376362\
19961964774907124929014951622338705705007558387637240976974126983827915273313\
53350901239317039095802216`200.*^-56*z^(139/2) - 1.06001128773300463638015811\
38527011569239999679201005342728220057276919889141472152443491215512961043727\
95965970597987619306711218689282391992308655903356328448015210237980449730040\
8662168852513294210467920385047168`200.*^-56*z^70 - 
   1.623819764767772298471177011520061958250790158866639564553530402445269080\
16248883126609046039239120041646410901858395265437025137330734067173630696380\
99479637327833548190409368888423062678552977729995799386755883`200.*^-58*
    z^(141/2) + 1.51539268098585295919722354062834067203419936135131502899832\
06490690563533150303743593044986752121410123983557465669270280342212019216961\
1846362857122858540430301236628859161945114825302635601424813912825250188843`\
200.*^-57*z^71 + 4.5486531460394231450485990851418021263541475513625816589750\
07961054556132285695519626374531145496129018248355647890260425404510110889715\
33176220108750726892534915358064879823499693331957936698486345934015480332996`\
200.*^-58*z^(143/2) + 2.71980581697979078409234627742545389979315026883350037\
46265264098582680066878863426253983462773645721381827785251618938427566250821\
68929986488457472750432930119517475578269934651697183680237654239591895118140\
24931`200.*^-58*z^72 + 4.0599703679109197914492642247953040867887111472379440\
66069090990039208678973882508219113743902820087203772646551592382433915660762\
34333347637376714775649735201724081463321591901203891928719966359499883465518\
3137`200.*^-60*z^(145/2) - 3.899435978768658667893239968155766355995107991046\
76463618698969356498064753226763647753832400491911285738342733846337531090928\
24484063832733116785996443682568985223427076475830488947187489743466328799273\
141661039`200.*^-59*z^73 - 1.168467851649684236310233509001644504432919010018\
31191946400911202682860871741093120199808593717103099380249262835329921950668\
65946844090768594881606372719986551181288549570536095630222830343847426800016\
624315217`200.*^-59*z^(147/2) - 6.9762169297843749884232763935850386955685785\
05989830738708579355438361546145977747717732695541515742522398318609476424025\
21176031659537300416149697500169638625944099148857756527664850484632484125081\
7424880956598`200.*^-60*z^74 - 1.01540773287636055796857085141336221537420494\
41305928519453066366517720875053091966726685696411098115060503349280908820636\
41161647426830932399393811309992147276376239711003147045539972807118944120859\
547372122416439531160636044691`200.*^-61*z^(149/2) + 
   1.002925337335683790344060145902501152348744453643671996431431860300100653\
27070492547130977279823252215118970351693991738410127607830247282166112092138\
38434906043148704956097998304542806608755631821300545599620236624698852200424\
707`200.*^-60*z^75 + 3.000408867196727712015200262392807730677077981135062643\
48938481974532940865950731999244563606861552527572191231655875884231446741298\
05887638489105554968647367913327108089920334023523705089756136750124771562366\
86180394133588639555`200.*^-61*z^(151/2) + 1.78881074239600482015207502348042\
95474210890665332687192547069102983767977394574303137031685288240454640192889\
63789445072954159591075225105962436593386182804451580125631060718368802584249\
054402156310187141031889611981146501761283`200.*^-61*z^76 + 
   2.540301178978739745055923191555748877828644434306536584613915208651656766\
43016492791819465127691793981851726380492251486159696514795565767461217929730\
78107749314274505475168504794800777533518429180111042010556852801529155910725`\
200.*^-63*z^(153/2) - 2.57832754165039232005893735913285655172645919252326969\
48894681899424166051240806973181400894107384196805726460060217296834177477641\
13135017188047195156812580049526423488186194330427682758017051594170190944437\
00972540446092105298`200.*^-62*z^77 - 7.7016408675586614597252485375827186163\
51773480629021391672958733049433382448246165957220050607959165360745631583322\
25123408336325868027273802640409723040549792122456332522756372101054677369402\
3818439289623152672862851093305087`200.*^-63*z^(155/2) - 
   4.585410333541703166517612664977111115864866124072373421178765542832067166\
17195136821745487177258657379995469032840897372977325427345020661829730034419\
38034302907256026321182844108530824576052421002057429956807961745694039252062`\
200.*^-63*z^78 - 6.3569959710474394411195665079511386720863706102332853658426\
26831747457605939868197979127115244674192372059950641125357203568798654825499\
86298427786679349633012216380151690651269188741048284021483448271111596326387\
998124974181`200.*^-65*z^(157/2) + 6.6255456322966320473093350909559145966572\
64300877638268137758278083763324909471936422174295536641401628686492473922703\
55607826792601309859758169115301923811388350542433648946156315713762791068015\
9694668620214589123597597412339`200.*^-64*z^79 + 1.97621363550168872125319216\
35684024729462573286828570002320904921663155637519150170621933846910945795980\
25003355184815450047348583540946339698022144492129194091810969345684080520825\
591909756152567489977309697258822774474760709`200.*^-64*z^(159/2) + 
   1.175081303041876752352140433821830414409325724403381027358721855078953746\
63234768759421522751738845437556526869985995795202518617963004773558813746471\
8691952790029684476334116366355197132432795762973490568979631307381503351717`\
200.*^-64*z^80 + 1.5912402063681640801749600544505474323477249904089780181975\
95503903774018248083795793880936303952646552028646269821250836215723891765089\
38979328080528763684541827769180476685856779965638387510088829082383690544313\
97945883117`200.*^-66*z^(161/2) - 1.70188313244598393591055570082667091399115\
19599145349888618720325195745405138287655701537517056775290990963496245987431\
74642279425759778978769878553082909212406025850370866214995679973205095035758\
73372238913201926366814890775`200.*^-65*z^81 - 5.0692100899292838422564637850\
14760858243726141074646839264759067916319653209447157979364453423368424776657\
99755048997565189059487332504153841866927856971923772282170043993078314183512\
79663117279868902510571921768442102355209`200.*^-66*z^(163/2) - 
   3.010506309524746645721842668966666017006063096504281146756515715353901305\
12855428738256907678969437886027453271462192991498344695721113229082237415143\
94269831259847671545234033444289866594953196147974571045184880098031059617`20\
0.*^-66*z^82 - 3.984116015154924359506898357417620202514813920805655120151771\
65742862705207402224763730683609650190061555182914656894795451144041618219452\
98198345083937894509584922127559173064857190146120206845666192273791468097015\
1455203`200.*^-68*z^(165/2) + 4.369904383862785268012071083485743295931606112\
34158387524682502704614541945698615306538516800562589684253161711634671506913\
11766263237655268688883816908079391594039359031903141653310686231939246613070\
63877733254373182523915`200.*^-67*z^83 + 1.2998995985068318498521048747587986\
78722962644075228804281638332164906908880493149538184368187635837626789727699\
81032826607227035573351253958713660499887401188472506783227562545288499859334\
7301914310720122830407096680885397`200.*^-67*z^(167/2) + 
   7.710786096063887023720777027172684914537847671266578112584191169411061393\
18950595966363869508776994452826580144695059931033420003441697001103476176421\
459341965865042156236539765719941726972935942862374386137666291035675311`200.\
*^-68*z^84 + 9.97783260024162172876573690861125097497311290493509493586742032\
05077785638006867715035959050979467583354257415610909397672253079578079372281\
17072730861441392835574608773735353659546057533558512645902719325221498165961\
85`200.*^-70*z^(169/2) - 1.12164927831372015408302668498230548813757785468104\
23114239523243720779303280576451345319235502872459093225712594595492973942372\
87489002651236258135128022234254892418785775576003372218522914069727499279946\
40046678216282062`200.*^-68*z^85 - 3.3323395157946815404998519300726173021638\
98800606182660747419244599267951963190031167565801419206309317233992846205889\
79632650880385490535250018205367599198405808376056307531971485438790612104052\
79115631780848038765318165`200.*^-69*z^(171/2) - 1.97446951632436785993360049\
67105565427337424713278360711160457392984647014588160443762390178977910465880\
72624302625109522394691303754247932172459849817300630999318878664690546889010\
2803750041525774273010862881552540317686`200.*^-69*z^86 - 
   2.499448879538395709742361868953538561795074477100827044540481610402740270\
04881418259228057783626408014276204003735404945980953761639561279910701040366\
082243342076368100321592814415105745053473851611285502308125989373585`200.*^-\
71*z^(173/2) + 2.878016769921528520742992342258677487263423279389426515799350\
07878899387104940626275739967442002987568491637713172761482920960903057000105\
19919522625230585623884616481828593172128965720493257908669831286212864034315\
05576`200.*^-70*z^87 + 8.5401379578381152558580802400122700820316360018612899\
47936575677890182859236678593268720729765085853355636848756890198639875482511\
73581633309873214045922724548897800979938809196884869433616827353758703408350\
577944427612`200.*^-71*z^(175/2) + 5.0547501021537223534152860141486113046310\
96197584108242355735591342120361351530367964443024618284708703078087720495242\
89859647257081631133005019695240209082170408232607952300285699116766806438082\
571709654863813086771083`200.*^-71*z^88 + 6.262563304612771792905519856283337\
25069079180463258873534989324087336460784062034125228442432162529768373821406\
48988508326524642501917577089549455611754304374837634386677882484088389843773\
09641801615755966107467635125`200.*^-73*z^(177/2) - 
   7.382240357394537244799442802653343678159647783675966543785603128158333657\
75826765042679358261809908637023734544340319850233393274612658423918584325352\
53102754057712572327727004619444970486776063223405052787056418664407`200.*^-72\
*z^89 - 2.1880769097852047293782609029226881578835340224163513093144363971938\
70918281992307104969132230315866098014519682873724782641738420735057807264863\
848977093666615276221383198022543168642466754877474078247080551806399857`200.\
*^-72*z^(179/2) - 1.293751643439001424341071539464151823789536910523639838852\
92843549630006792019689095218488008565453810834754320662193609898164854804006\
56405388561713042076664138420000269250839824220684804096080727864779809664809\
547441`200.*^-72*z^90 - 1.569480929322536386814372898262821938613115478172721\
69712421921040077941032062128786795120742890464658103979207964468927547119884\
33438124787825843438648933084109073346789962208983449572803739623016010776329\
4378906003`200.*^-74*z^(181/2) + 1.892991389809888513907763625110688074087082\
05432611470068499513181044842481360714048379410350567040048693282239129592659\
22111708784334251777973861653025647975307918675186845929642974990180760884177\
64955936609533537579`200.*^-73*z^91 + 5.6046406002409335595238513508163978887\
89788857659465393325803165912517758554375529858276159634401199595830636266535\
75015230957018417012600090681518314204734074699852281164808320400360323654689\
33451484005859536283253`200.*^-74*z^(183/2) + 3.31061211220405120335162869010\
53856198668355293259476363375897272935880740549422579641001575307103377667335\
60905060084997341309245335178970694628844769440599530867819106046477781812368\
80796423003223573952962056750682`200.*^-74*z^92 + 
   3.934163553947038411093688373378435575873791126837783470169298972452057472\
58656505486383120937503787764699997145799321743618243000705057584439462818753\
1472227792280306722273832268861537850036264637691704429802205679`200.*^-76*
    z^(185/2) - 4.85267452975062796838454365023575076102336202623974680900037\
66138694981737925111768350801399680137177874229423910943453568357644324427570\
36694975285560549632969812722074494357419630292363105718768627515520854628726\
3`200.*^-75*z^93 - 1.43524322723424770189588717195088951736443658681174475911\
58386403806014132544723463598079471333080871887251499962635483562866275767376\
37658378885657907758270340911989738927884376740452134001816701899539020591434\
0303`200.*^-75*z^(187/2) - 8.469850931864970970850891075746180420001710607804\
58116259022102457147055083729849407987890576280123901836604866704442404264821\
91724123235869097989563839640748309538564636730843553229303736903615730872526\
10157824145`200.*^-76*z^94 - 9.8636538459899333686577461931070254175653711137\
30522370043020991631908988312035538852802106653596179854078961636517178800998\
64595855966275144610226766535275870227894027478254081098758208554534123586341\
10338757348`200.*^-78*z^(189/2) + 1.24363167153929899081774677542936057875642\
04497531874779072585350447482606900212013328096532027550782391256001592300843\
62313574491250293729542734712425996338019561259076470920987832602213654113765\
369577908372483416`200.*^-76*z^95 + 3.674519206831232422105779633859343576530\
68391112907305888098218065795353262788853136165907537903248874499962441952853\
70630776896341519181908860557900224092892974114635449012570014881130650083131\
4082235063858424463`200.*^-77*z^(191/2) + 2.166491506695008632170305487994610\
55614373527661649883328179212277301534071801067804167396769494323239576057324\
69675953581699557295114525841674450014363083987745755042369852294040159893251\
3906612469232531038744905`200.*^-77*z^96 + 2.47348362660419818393127285381455\
21734720201543099738309696618618579589604082312192499489081477999281934583498\
35829131667341770736037814670896954830433593888744409566115845340830836709004\
689105176157041314924145`200.*^-79*z^(193/2) - 3.1862956429009732509377202067\
03893745493510524792927160484845881367300760429960210255244887768138460678653\
33454444788834023710777926553969472991185077244481344097740000184545002289689\
07297830514504147687750375994`200.*^-78*z^97 - 9.4053991895690168130834381099\
58746399271898513076349521081065538047491815234183798780801452727435412952663\
39446647890940917368769373314821830302305082365686066029211603135259196868299\
6836938730896895558191147808`200.*^-79*z^(195/2) - 
   5.540582420010524023811241595873845505494081909498028587598505134741034233\
97286772239377572003153442331335272178065626676728401143363654886902777939936\
5470648254776098896017474260743707234143203679110108360896191`200.*^-79*
    z^98 - 6.2038742128823591919005338522379473516843959644739851593234932923\
82569283882179004345025385991535136159684389565961244113089972438989746964733\
78572431410365064381536503517688527555393594910183780160277949039221727188997\
643292638`200.*^-81*z^(197/2) + 8.1614867001411912610173306667860692890821649\
46623937512136864859266226189493575911041225540867338865429266745464486600431\
08818723614879491035048160313869513706151549218639795009620950535573237606922\
796827871039`200.*^-80*z^99 + 2.406909576775875039751302174471392576154893965\
69640564221986182773716153528077374302142279161913648596792673368208607085822\
03533832073420635728999847749887865274062429016887911970240919954909868435625\
70077410580238586007777691112`200.*^-80*z^(199/2) - 
   0.000077682533141297057020060084830959471625138064679871434212282428112691\
23385753903752283787898356427100300816379975887744192931053805808109735213817\
31883988833956074333652842985039770817973210226502637253380789488475810511403\
09683`200.*z^100)/\[Epsilon]^2 + 
 ((2.075372805576023456271895018914044812192455686769118010030488947499380169\
63985346369329159582040021717384437195677932059815493904495551929609608023981\
704035660380813041263378093087286372498638726705803725880119444`199.047950183\
33508 + 23.254707510224865131607236300326046401668966424413830770608403577854\
79618809927952817502577445216464477259147117925246678140121323925475455017104\
561581904119052525079566824697975627139902493514728200902399787971381`199.767\
0249318409*I) - 7.40220330081701896412586824990711335148527455543059296981001\
20321650336168144039322513300527889141738680194353305173580583292610915225350\
4570796325848889824574279989215493172292862953092463024658565201457700662371`\
199.69897000433602*Log[-1.`200.*z])/z - 
 (18.431194334564970751116315169382127157684372114296655811638424543924802144\
02325633443868394420070047152546076905403717988461625307837206790265324825534\
027083059002920760283629597411939613328248434853571769293295394`199.685606924\
52 + 20.670851120199880116984210044734263468150192377256738462763025402537596\
61164380402504446735506859079535341464104822441491680107843489311515570759610\
295025883602244515170510842717029408307130376017690308530642013026`199.710550\
20230872*I)*Log[-1.`200.*z] + 3.289868133696452872944830333292050378437899802\
41359687547111645874001494080640174766725780123951741060800863792467438135925\
74493740100155758702058926617325536634666187355252101905020137442801094566912\
2350038438868`199.69897000433602*Log[-1.`200.*z]^2 + 
 z^(5/2)*((43.510644004943688133505808002562759478070522412238543221261341897\
40046179246858432614117243430437382324605131855620454377010910512383521971983\
47495510715643694268769246968668549298039465275359038007695684066341744`199.4\
6276813016266 - 144.041647787797896895495864587689047589715471691715153050591\
69940063791251153007322337763295773765564939878849866993299301113727148572742\
59974369289059931923688083787488376726999441105882457793802663670631134317562\
9`199.75978457431998*I) + (45.84988051305961192817100433231335263764904480825\
64469769295672891946575947986102277130178430740334360073931955883449395977841\
84568541144306272750780233761233562560702407579231384230821967486254956184644\
09693847407`199.50050433896016 + 132.2446999784722324186091722280981595043688\
72566828431316005272415353254457109973037347743620115130139327430125587861032\
04611520527956015015148551265996050724787599813956431181745543436297123322025\
098604423710818361`199.75735927340585*I)*Log[-1.`200.*z] - 
   21.04739769927852048584349613706289478824642742038547580123373349347643382\
38045851506064250948093693886181888787190366041180136477992826844964706007897\
2137661949810978793941250218257765946087681714021145694519863182`199.69897000\
433602*Log[-1.`200.*z]^2) + 
 Sqrt[z]*((-4.037269705079855243259758704595865468683061998270702000410920480\
02267569753209652650892287512784286795801556422971474114541668859983881937354\
50697663594848105002620715169386611148640084491034293005911679952913699`198.7\
1606137870438 - 103.996691661163903337813401275953527463646319187862455225605\
50209109001443086292319488562698894033552792741083775339187794883056207792853\
01588769704751804755158376686344636104148937962399072782962661735598698249526\
4`199.7676038297986*I) + (33.103175086155854496885865349146351635735700600460\
20564411564889292960396490624172295317904047079946620790340836348955724148189\
68151729393765201569884028846793102501327822732442931414332246420987675228742\
6241352891`199.42780757501546 + 123.64474615173323929855299589053828597594901\
64509653149911559106180066845746140375584455567476596165097212074559082577185\
56350163948693803169094539923860457220718109917330132246874469042302405947631\
30848521678179698`199.76144951369*I)*Log[-1.`200.*z] - 
   19.67867253739094851543848664179741345211102912103688721893411948360391736\
72083164740721409945807367219770443007009971048936735281121189668748480337730\
3526367930223125562100503808724213918237337315789199839269876699`199.69897000\
433602*Log[-1.`200.*z]^2) + 
 z^(3/2)*((58.906299055399864415519768226622941410975060706534992045939712477\
48162555073861265912049530745585323081654463077167582501771250917658856953648\
690241297491221787982793189429806944936110860936197809031142613437147093`199.\
6547191763801 - 82.2612873634378285587089823270310644568383327256997609726366\
60303393687666284474667049791731557149092390083751996464738701057205581455912\
43867116958375007357179067124652984443233510360563499934532162009399276220875`\
199.72822637159615*I) + (26.1845810179879930226977089015794054848049168705209\
67068644853176004142327127332629379748203359685465133890491389127578438515569\
10909852467059466576654326678201066353410954970812363309459150365730690424589\
735083545`199.35863392278483 + 122.352546562924162980904214672794627028070555\
88811137412856953825569315250171347619491072440898102513746375679746559488476\
48091418618074636364661586786674353969667491071635459374995970562823460224734\
3429836104281361`199.76368492067954*I)*Log[-1.`200.*z] - 
   19.47301258537066942112642137094511146818934891669004547299044041900466503\
58696067880386366260299320340889171612213373141353158018614679810195227510150\
1480857251276461849954634841553012170227540258371065875005298806`199.69897000\
433602*Log[-1.`200.*z]^2) + 
 z^(7/2)*((25.646299944882020591837012058061717963437052562382159160817741178\
54585845189814078891793218850637315712660645938911969840674895772909518128410\
326173938632743795656028761913898538373171955610085565242431282450410843`199.\
43109169339698 - 94.735707025735593759177670164591412998479167482327499548791\
91964074032440331385913355100446510474281818811232436888466484041216179439610\
20705250771038105405250746053393425844668669094353849646461512393486791862886\
5`199.7613118991936*I) + (30.155312120902835128491301551090841831056516075299\
06066555634284424288903179704658502767682736021653198166189828747748957151419\
27347638361818503744325242738991310308438842152407723247581091780475443241907\
2856990562`199.51452340570992 + 82.434913357864588541871423035404753576145848\
49962667108597681918606529742035440959201868701678236650137498151651413509927\
04783112102109811411475252101757895501329592252534229195077292422009389661020\
3231281145438965`199.75623476985174*I)*Log[-1.`200.*z] - 
   13.11992394425626123319980711110324612549744096776895658749147699080660478\
89233274485254606809380051804790850685807870307584816051761785196409808004870\
0418267368252286015529330093031517555273551293170640897360962576`199.69897000\
433602*Log[-1.`200.*z]^2) + 
 z^(9/2)*((12.131057515667303811524386921712528775684337250035527244527384536\
85406424400906675820543247756796233079427200595546150953023105716597782474545\
425448903031502358106491225948899422161886037528109410189406989074608629`199.\
4212078685819 - 46.3258694886436105777846540985122782252141731366375775844171\
15036778872768882202138154012233700453176105640922948578756337604322034138923\
30409012522987215814571291121502069784001408061357326128599947932240994805356`\
199.76171575806654*I) + (14.7459822442952886405318117058214783143667892706952\
41792773168173744964934154285071289271141350649822741052531392532080001322213\
75755252157217776518554364202511080984456866135236642437533615341684542029978\
275963163`199.51030381556066 + 40.9731652093393539185263741556263073535650644\
44159254951627218956133856612044093172627627981130409103969194434427680819592\
38848251811105313453387611402427002381988760327787721274547514099095958349886\
506914527820659`199.75658829572583*I)*Log[-1.`200.*z] - 
   6.521081777187230714986078243202539618878670927425302240122071942154189920\
30830434615686228421886316431045261981821932352830054722328253351922644394476\
935223977246485638935975942731220152109459707057774680157392851`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^(11/2)*((5.061870081515454451116137460188469268290353159041301537233630964\
96122508497030218756749052027469079128616898053976968753856415368043128812729\
700920069729779395877522831010123575129497582717385634065637836251177802`199.\
47935312884928 - 15.789465310955000762585688435339164653605929815303273424611\
82034681098301409139252338249154857047496759885088397037238162813759826104138\
87952908006451096500230987749532705627860926427101745805460774956492356107328\
2`199.75881358409845*I) + (5.025942906032997276591268500944159896527543427239\
76906992242512729034840097540348091005864451912241224796180861995744952308514\
24914727975493778292940578053036190363880538907005774458199064065654551013582\
7612304782`199.46015696225348 + 16.792555927077169092540879047687194612343138\
37997528418224776014706528591159966566281334453459165479855372541754483778777\
58405614184888709179338412788134430325033660340451466759404961028763069816348\
1240019864109951`199.75992567988882*I)*Log[-1.`200.*z] - 
   2.672618282941436568861220952469755443002337020528999151327795449231381894\
48156827204190908023265172295051511417796621406549237887504320368960550720236\
463154651442521041884294500703274698104990646969103842360206093`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^(13/2)*((1.975300608540536659759036009817598820971098672843184767987995977\
36363074635696414554715635054361983122546861765140069208840787759063167217977\
839478528618905408817784625774093172674792697057369820598948093072880363`199.\
6992454950163 - 1.97028695791313367617529262727770483746695702390264430906379\
64299214096856454839233228484896371900045344145298430384147318283610578856429\
2621810553399619832575172974499570693569075565534381502281784535986776280692`\
199.6986936371004*I) + (0.627161817322736741483078254597292860992204619716283\
29107552788471942463207008003370592810821947332436027333664511605813770432509\
87865599384792484979594398155963472166359021360336571679369140494852149094561\
3157279`199.11569914901676 + 5.8747715714546835849816387507894847973061856655\
36604699053157986025652313503851511123901130194849267728854138115893421526853\
31114034674055774890764242818432731093225546897954662556075024319452994196318\
983809703488`199.76671834203825*I)*Log[-1.`200.*z] - 
   0.934998935132754699175109431603317602601047856415133672275798641041722948\
74136546060481697814530268196131571504830748022203929159568779935224495445008\
287450819906219688550053716524321699736819631445471343441218742`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 ((13.97134369973129341970458042096131793890918265971662708447041616249680697\
21054587159159264367762320263755105067605451636678627025214087683742517513084\
8508619410993684377978308148895551261502247956191089129606094318`199.63084373\
20094 + 22.482489825651784061609099134404419214041701263595286777041341291572\
62593153081475072374192609147747643815054402845428708682500292950535933337152\
596462228519332071538311977688456498353210268099921559271988540242612`199.736\
95135431672*I) - (7.156398777531451163244976675676242988531096159027412995826\
74239303013242999558596880380063249460533425847045866662416611067893456557795\
33998529809861816541484760030007552709739576142701333179018719094614262340210\
7`199.76209926545454 - 1.8119976830124994339266448320085121224989995005481139\
04068075862040398854116025962582356835838952948811442257606949561608028517038\
02895389139726183931759488307245622360042599148283469286022434626195632104376\
379984`199.4110772062638*I)*Log[-1.`200.*z] - 0.28838838812250055118700046682\
44856163227870347082616671598093668720065841708043416709328843575771527249237\
50129148961742994942766892338603302913851918044165078444048490217012679611920\
50249726737200874139507632893`199.69897000433602*Log[-1.`200.*z]^2)/Sqrt[z] + 
 z^(15/2)*((0.761438539381858492795860620561283098312235184738626310768267374\
54370480290459193819866557749986865388482873231687138315047474655631297044249\
210775964062676803811218170647212408072242016399236020140094421852190411`199.\
42467554686345 + 2.8741921644499439573243481055737107754590390460929137594642\
17064522557717074327532861091541381973242268724322308658556130793643524173402\
12797828290796645621722350426894334806706902215198683993331650764174600804074`\
199.76157754711042*I) - (0.91488378073640462179514686800470837827230091606084\
36453575892400708246406971418053981515440357716729470202690422700847135925708\
35780970456891944536580652983425379829818491205782984423808005780314523582942\
3807989`199.5918656959454 - 1.79823305154468725262942577961673201990700295483\
23613093260096253000612972454153507158976625098313829646166743640062921205586\
53723739562891978792986225688284380930729582052688154962459919986580365177890\
44915037192`199.74633214762684*I)*Log[-1.`200.*z] - 
   0.286197678984559991707466358720761994795382979430471607799558511497534073\
27232424582657227204254055710387881752307538633877340016480723984435817932691\
558844395067976292445495994536231826279348925857985443243776913`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^(17/2)*((0.320199116692412967664526798013179842706996977162556804810148933\
33221898112534491739601805984442151896473792886234543119063542830838744024702\
161866148728726355501712529730103465408755543278310853684172595748907187`198.\
99396830777783 + 4.1263946508076889570569730306181436295043994546717319589140\
20382895055709316745926282996241433373709027109156025530360772951898065926726\
77144008390645892271344624813583913728899402578336703021309145731785546537177`\
199.7671988633699*I) - (1.313472211647998123746060871996694400675498685849593\
81114379171523317134990398726177419470350724847975098382556387876904047190454\
54141461651069906441431138986564991483294228668472648335980803201432952137331\
6399608`199.75577717451796 - 0.4903800987529024696501978479916189265368637943\
18712114119758157366064907893593230700780629367996048235333946976876126228713\
27643867159735156991497696979339325300478905204497165600201740809052468639964\
120493679914`199.51975395919197*I)*Log[-1.`200.*z] - 
   0.078046416710416207471012818918777926466134841699464674083357719768299145\
39922693036458547513698991578793088704431718520317245738900235625080185303233\
058810273081784473511508498851245556466554408264364631698511485`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^(19/2)*((0.176854239011500974047650524832983817412175838815356867373915036\
64510536997533818984643424187972681999896835830137687380155218672287359614543\
635021325900366510855924314392037636340110044821896211055075512217104515`198.\
7495445371986 + 4.19848266754198778897040461008598570636250418929044182597933\
40808257690975709076672550280374600782268127021794077389105229031569317791829\
4529965023896724182935029104111300255567836426324028090246852361478702585372`\
199.76757981547343*I) - (1.33641854004990798222778104542494708204017926780336\
05495831780099771362926025622967304241131519776713461495807968197417338363841\
71547259546433114474928102191250004636297028815122208340664531924244731720667\
10754691`199.76700671217625 - 0.120784718152513573572068885933813196853999079\
57669294376050679371502620499912501062849705519162377674997628508624576150575\
05166825211676624674429071794077248891098712316094567953657564895282146099096\
583020568619`199.05277962134232*I)*Log[-1.`200.*z] - 
   0.019223484943933915338964154519315044616675842250344079969118279928325416\
57827054486202023423334220819807381571374968444009866088930172602484097942078\
907820841159840969524902497841499711872114630149062765753926165`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^(21/2)*((0.139038359097168974848612918223864267172558531845198796191485096\
28233130165751141518554162302588008364276948555447590390569643305330456821766\
186182799528951074530015401574406894591644514684940286508185223892780057`198.\
67830914803065 + 3.9251155489651300240114752514886272564349686439537229621958\
46192950647524214863930330922140883179314885384617931829481997575698788626804\
79687235998882725625146436356740974284339237563586051718377699220332662627211`\
199.76762650175937*I) - (1.24940308364931757852590423366391508301283435430157\
30017462044487402966411223544639751982947951871402065388147917451335928868180\
96527799513770552085117556501910959355086693211724861486902082433457852707336\
6015039`199.767696815085 - 0.027160062116475895572613008003296286195931381783\
53754100880471394694194663030654882813952714259701816479067019056520511085894\
80845301266375576225557507065178581361438818922606436141163640524270264230738\
5096757348`198.47449334921308*I)*Log[-1.`200.*z] - 
   0.004322658140520063548430467866440697536246782606657821082150154025791874\
34332894337444482365421091227307211536065356141292281041067412652408362076500\
110852274893646954074577243315403987337243638954424573312175887`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^(23/2)*((0.132456019255648619776240907033643700545200406844390572804348464\
10314054719062726558070439440560241396597079467282048277040383826901216121181\
36678214052461212127162246434563966889525306283253609347342376192092913`198.6\
9962656233537 + 3.55097185388811449947013600544617442184677641308192857449094\
20886498072802369764326565571295395145551783934648626963504390803032637519215\
1163929757687661879266808677429809907313597736295822982648903430167793032107`\
199.76761422495937*I) - (1.13030944665296988471909392648713344494806555996693\
21464067118406161931736027416493957013188462372216629350007380808005984310067\
01406494128993812025423827257928206076228096269381858034951367283832117984976\
79239768`199.76773708646445 - 0.005623094944350135988846544396675001638324154\
10834014502352626532615686700322300421297680823114612840920760925109509477682\
31871185849302086706384734376117555032012765795114378848131983552375456297106\
6093580291658`197.84424295330746*I)*Log[-1.`200.*z] - 
   0.000894943355868370263318488915803280510717052881823145491088343823572374\
90061769924429685367391792405960082595497043695472601830982314700495274177477\
63651279681030669723325615848658379709636434445871418541297718113594969911902\
04938`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^(25/2)*((0.130928915749509640034344239623665145630768990879643960035520123\
40219116058587298997902776930898595960560447291031247144611112048359007215677\
206421455844139512931066680015029390721449608370072786251406241959994785`198.\
74438875336858 + 3.1476233497370475072008785788199201230179854091443654735782\
22286535244078310611946087012230728746031325761477461098119419416328214384118\
41474672138577896861949395925197585133988313773433477826641234092367860710322`\
199.76758378085393*I) - (1.00191963020424153118982509834433219127381428839857\
52541576252777797875883476624315767003734229833187598021500086303308121647952\
93810174446261008447043801207874269502792485285195344210129346495341515864597\
48073047`199.76773920813534 - 0.001079215439175267022289235274036909527956248\
54660305871047136934554629272966385087845258448288460632880071962319317642927\
61460514374935683431987925098192125903420712529607864931505787015291151707401\
3501998835252`197.1821289455707*I)*Log[-1.`200.*z] - 
   0.000171762471805834455092197484643455633669138121957834260439050627395727\
13428787807844969553687744918575551247795174124640889459784286604955676651366\
49394425168421311884685199955212370621584271779036793282426749611039142190277\
10602`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^(27/2)*((0.126860191480902659053691501862864410938558803166007304148368092\
51651036920841698328329491554994953047359533200167751003858255466581965967368\
77539513630443148654192399382158937516816150189869944512262870499366112`198.7\
8754205818845 + 2.74382305197590743273051530755511656039292241603367636636461\
38344528967567288212813361641939615708880814731933351778445286205532877610264\
2061356979075652788589730021210241245689355462505629001251531252820673706955`\
199.76754718514982*I) - (0.87338600338291225096246183565163300079570846726190\
27110922157907314084321722051744821789250521594412951793468447211068780524699\
67784616171166265059475618195851264280096460733939782080948373708519685236872\
67656873`199.76773930809816 - 0.000193083161523497343794384515070527297278888\
60426988814037822596788911210877942160483753860772883376775742175875928041109\
76527667029695341108484552285048387700117709912561246338391390472709645250646\
9562851161634`196.4949174014458*I)*Log[-1.`200.*z] - 
   0.000030730139584275454871766077871777250461237428119175755575783274756395\
10898901185718913778264738669823874706134755903732843922566444852695380585975\
64970051913557989027811483544081110159874758754762809033845611423235016043717\
06438`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^(29/2)*((0.119190917345967348608632853274543388923053679905799967522865460\
49506714427075221261736681679332110889731969034071954647727428011300135674088\
152860288654596762961709248915967404820319522731583494931868583350592011`198.\
82390836135593 + 2.3568500309430167739933182341243469155060811552166617701250\
90830813885076114705963396284845200452760374278261531123112919971709987325817\
94530538238464283939972291684305620308166389497658779671530277999733395588547`\
199.76750948143342*I) - (0.75020866510173519172672611957150003316759776725534\
43138673351709477832189853406282108688389202629128777294546549290579528778908\
28466833673243545124770268641191831763221098797970154238219087666837262628596\
50537865`199.76773931232688 - 0.000032351321396888527888486603287069579224194\
16636738418273052963043301127778908126055787737586771446885899220992954139733\
40554604436169746199913603424244800101723521572607885182958096594684776901238\
4607842516437`195.78519846083526*I)*Log[-1.`200.*z] - 
   5.148872715869409575780140676099890236101684656771358500154740765005131979\
80421888508019160770524022412892015227345808367471547692521569550078060194990\
7661716136987523197135005813430845507744034324000597525696525544705737296766`\
199.69897000433602*^-6*Log[-1.`200.*z]^2) + 
 z^(31/2)*((0.108810461936293525193142946423776191009718898014853606976858682\
25408074768609938779061142190256354837096921492343657709418061354913808934631\
921525613800551405279086510713981545416005231941684211919230416766109828`198.\
88589822926144 + 1.9982254814320990821506728355787082472314859845618405587315\
17592785774788292536131739006170754270609907749109918634370345228217702789301\
40961969546400119653827016442493781059704910895004827229236443683959086407517`\
200.14987206804128*I) - (0.63605492556420177869636961139194589098439442766864\
59399599573620989226160964916473142817369906569777002954456092912317666233248\
76630561015840302045593879401382240723850414040435107364238335615528453821107\
06027432`200.15051499781805 - 5.096321493315131986353458211708188192553647398\
96410717514378018529215736105192352032942588232354345255396588458430813761623\
84620721970259236411034624885146762385578025299661578917415644423114975386788\
9388778`195.05427719467139*^-6*I)*Log[-1.`200.*z] - 
   8.111047572465728871399345831288360715064763403847996933309548253876448863\
80500030444688525620235309848194137586101640228664977962274990361019420534391\
351315430508257654146273546365819417942803801118055642825118146812108320434`2\
00.*^-7*Log[-1.`200.*z]^2) + 
 z^(33/2)*((0.096941881631731545798843364868108602614593721084504369601383689\
02009931452302291296818449605616843073720777254921572312350429288579191300034\
247128899725400379602249515214174661486592434476416709132724502194455751`198.\
91233660698617 + 1.6748022019699395098395416854620453308847666050518575725370\
38329914239225403926079594021332673621945818669019409041943581416077652755841\
03100180258670452123688839706468005024029229279611533187768406552785859805129`\
200.1497886851218*I) - (0.533106098289413442196907334474994419481846083254566\
57118968268590149444185097234261474447814812038435593948453680518410549453658\
65609586879985405598413695087967025501166518194347956109114995721958970538720\
2641068`200.15051499783155 - 7.5738420805981087864923486944199098570601282265\
13489660396292357124735046458124502162493177351450742562882081635832177950700\
15647904647554435515523897473920034749970700661561535904744327513052546026710\
26466`194.30301759287562*^-7*I)*Log[-1.`200.*z] - 
   1.205414405324594170879053335817071154821422725319869445779650341947084971\
61828987707667206219272694329066351529860292856435550926581006162230500778018\
49548249627752067414424960545541608719801696509280793243151053657496867141`20\
0.*^-7*Log[-1.`200.*z]^2) + 
 z^(35/2)*((0.084635314965569071227956674631177208487335694530155494297215707\
07043502861426975505579387938073867479024937503804907856361832637307944933116\
74729115030683248630670901047984777561489973160957676666797986026818447`198.9\
3437830385363 + 1.38958224251506874293654353583697152968533319209812887511130\
87776219624327135658055589070280655963572089088473639319909338003571228711180\
9143641045394327438146121916495931255552174441020417578358716536002548747118`\
200.1497109447283*I) - (0.442317765457988138355095895767876389810317800486769\
48874609469861341868474930971568336327522611214698997552333851088072144361110\
22752050468948541924208111469177588032822591815641732624134235077562143947111\
2760994`200.15051499783195 - 1.0650464752556404009978526328041751836491379908\
55592113473561515228985046026194868790054072924050344764499571536031763856893\
95866761494506784821575020050641829259254074270223806036474457830078144329690\
74201`193.5321491743292*^-7*I)*Log[-1.`200.*z] - 1.69507411159535161902393606\
24676872024882743917738221966152416867345947416475838744930317158320727987440\
11124770102617948604979701394095166213948135906481689049886147935657279200729\
2779217727794904419967387425827253161668986`200.*^-8*Log[-1.`200.*z]^2) + 
 z^(37/2)*((0.072653289233726297918973886752981783779126432399512805189418298\
44858277421595379369815749168845910291339612340973681966006076811282558814814\
723469037164493077496701581928202853563496435899246728446490966051949658`198.\
95297137666202 + 1.1426752581815973859484990365874523619102383204916907753356\
27022382695320074336452064567650162162239278469108386239210575778905058754402\
99649789950504012966008781257034663104944270041074213006146077499716625541798`\
200.14963891966573*I) - (0.36372483137681788426995240108763717432509004204516\
75139840859497537939027781758281564204319969106639462063150957951411640072576\
18970822119856560631734185874042176429467727615248253995836485484207279919570\
1265305`200.15051499783195 - 1.4209176412735702613907031189758813656354858773\
75489086526467821062683391168782804307990767182656872016707992297582337725285\
00499422325304328721141829809010837780748504198574820566262590373085158645592\
4307`192.74231095285467*^-8*I)*Log[-1.`200.*z] - 2.26146066335165226102897524\
91188388979182202786912700321095393927050944094191467077751255065750112846655\
84075577837687001687985853978712538841131502705426373824995162730655512964559\
724213245874021655360275960161351973896697`200.*^-9*Log[-1.`200.*z]^2) + 
 z^(39/2)*((0.061487281044531412150940431274134308873622947094592348489438885\
51655934161906796864559435042857274042428777056519341878458783475159352496564\
627881772029245351466700369427262971573885096749609286760379365882713259`198.\
96883630001528 + 0.9322263219484389707597372886988043726988917139969645832371\
45201363158741584788842284747044810202666542199624271490359886322584058629326\
24776108080655625847488937192672804352484738726842746372772280408089799463113`\
200.1495723722877*I) - (0.296736854436941408396575979114973916335917026303829\
77337802352459994263776279815189800810460969233787834516453077200312242090881\
46451579520877869562128805029743149747974893883890423354718917790926600849429\
6396284`200.15051499783198 - 1.8028529784656898773442954708310493647469066555\
34425446450605461877527947465746339308528377999380992073565652267181542943498\
36889289252246560938985907117054306041572534231466074670519448912211880355098\
089`191.93410382092367*^-9*I)*Log[-1.`200.*z] - 2.869329631907608796824450772\
09982993306044374668113180155377870136934947141091611305766418865960691239424\
48125733701614641216207409496770684050644100150974713975697025987747573508026\
9670477524373971025934096964862169182728`200.*^-10*Log[-1.`200.*z]^2) + 
 z^(41/2)*((0.051411876558215237890961362627397643439029226577363402553531105\
54757758543068566249111446762428963170313291706518737080520150647226878227487\
68029543375802142404825338420403036507851271081932318195751287548954414`198.9\
8251716372974 + 0.75519172764730206569131379225965823336188407607304440203125\
80442607149150328855232313725701558480846555227979281380489757079926239984654\
2095489678715468327434166146960590541077618794800856038239790920819852572768`\
200.14951093168037*I) - (0.24038499287435296350183108999268709712931946653969\
80000782055656836904529973547611072840757078085116815908158058323838998590262\
87304639166020633357749561447315245410032669943033644316945603789871925975873\
7619579`200.15051499783198 - 2.1802068823096878510051459357884114354125970005\
50342603641145001275783800798202422465288023671881967549780946092793327637682\
70953128253302676809495148846389036297877557882491866465315797072130005355002\
23`191.10810535271887*^-10*I)*Log[-1.`200.*z] - 3.469907022825569217699965055\
31563556659756167594412232554634248760942955314128992477661276447394344604697\
03160286113317333490144705145685902577930649408917419339909071173722157739439\
514924426505225768634078301023851556528`200.*^-11*Log[-1.`200.*z]^2) + 
 z^(43/2)*((0.042542823716747576096043060986983942863260842069204179975257630\
65499353041305525167189812358703660761843848474646562465442749702437935121508\
245600715689184361549551401930813201990314294161450195131935813310636167`198.\
9944276680587 + 0.60792895100419240851211248416263441261483497739869381333775\
79080253049058073817014103715760476547469169738278743330039238145520903705371\
4594848786946429001565692740045728329367482453759263671639964412024257725113`\
200.14945418188398*I) - (0.19350979520197574122786704944475652827558262836682\
57337782861762660540964733989205850666538661385091401503376494945659175952802\
75288318833654976729989159439162672824074542403253214839335890307134949042211\
22144275`200.15051499783198 - 2.518020835352134995274089742994701670959524693\
74100936297331123092120825813814895477640760325582010065363709098757254318165\
63709740003055113251568085500078883747371143624102446445221117625343371805036\
41`190.2648713638806*^-11*I)*Log[-1.`200.*z] - 4.0075546275467580023888264691\
50941978171369782665205482174470159915082391909967689934574768182767898940582\
10488210569060878138481104651964028627129290235037905304397316492606731601249\
8156089286069367096734262202464385255`200.*^-12*Log[-1.`200.*z]^2) + 
 z^(45/2)*((0.034887416903254038539939828120009922087102005572809602076175885\
01631180347006584778516461013489810906488579515531354928823799502923564097596\
549178846515119643139912112416651479582204789574718563260182932482330534`199.\
00488592102616 + 0.4866140007062917838241604392420846363777858186373812842743\
70147818425130922380886210633604136347286544637585360166777017054736091047962\
23595847648637392951187333926591377777130796034785821876494012435601771667259`\
200.14940170611442*I) - (0.15489404718025877116129420197101347342924826068740\
31174666043194831598834195068546605516218892716814874267161468527002058388543\
77967132519962660076660008483457878973802603359243590847833261662498793669476\
28889873`200.15051499783198 - 2.782594370442319638536098546830375484047872283\
72533010059210616751273864313120230303967381923302760929559628627550009664266\
40555228521022943158664662202436531467847375352761588075843770269293805752728\
8`189.40493017252558*^-12*I)*Log[-1.`200.*z] - 4.4286364867557571083939606050\
83879912186619020898980819488475468163246435688229883185741055150357299847220\
32999614345614341166800019904038476519199563799870323092953526490342892202241\
883468344695519565504005325766915566`200.*^-13*Log[-1.`200.*z]^2) + 
 z^(47/2)*((0.028384230661205660775812689370590834894867377616372838072706478\
65348157986218116682040508062619084328405192679626545074555221584448175030124\
385564812609826040892887998333896248150107946706340032363059296360026827`199.\
01413957820014 + 0.3875169091138284619849208575475812998605403533368476531180\
30364788373566187406064843310672853483028195613657805342582460389121807033292\
54534611291097985230974237085067288604146283600117635222108964999199664446594`\
200.1493531082762*I) - (0.123350463234317091716246050078121052167128716767140\
30616124001903392936089944208902900199923430887361987989544049128980272881700\
84021931866492904678182847921335739497624015446971786442921671029736824236642\
1491138`200.15051499783198 - 2.9472163869737111266250724822043721208944277564\
91665848468568901415486429810028553396082278627144582232560323430235466560441\
620505038796098175389795263040578368868523976396632424726901765060992905532`1\
88.52878623630681*^-13*I)*Log[-1.`200.*z] - 4.6906405634830237632098484054003\
54396886664371039732460274134564683703606379262269884583339520358723676253593\
22690998602474152348515672103502437010083669981972583296245654570499884140326\
22251167976941696996245879339442`200.*^-14*Log[-1.`200.*z]^2) + 
 z^(49/2)*((0.022932582430215435461133367883189712202369916401550768914714958\
76372418617317462324618240555531861520313582783831766696779030616193149708586\
944034602347694816908927233154869021513011008767492426721006378775104996`199.\
02238383550895 + 0.3071688347305345438665937146487334206921108098483612696985\
75163094942722093002601112304135560073486548109153892559727809745475479531398\
21485694873277484628300497955604547135443774838763637637502736508213446400792`\
200.1493080224634*I) - (0.097774876822284057787835917070267101810272547154623\
62646805304529876351069559124163802887223599405029693797652296334315378373976\
48422429779821788590921536169977705108388012251096456872021262576198281304463\
5233693`200.15051499783198 - 2.9967395696137019223679107436939584024151820707\
40194870903496179777296951301997727801813950104546687415580985849709676236633\
189038673134637919868325340888675406316271876793903801938546057989902299146`1\
87.63693672274283*^-14*I)*Log[-1.`200.*z] - 4.7694591566309965043500661631975\
48294112572347431767996571466510671887389267885609330324298414288324134957518\
53992516682156471776750346401890850616462792232100509741902968424209015975053\
3321570225565259985932390310603`200.*^-15*Log[-1.`200.*z]^2) + 
 z^(51/2)*((0.018413304647825172540957876980786036168593987839485624648507784\
81724458831485440452618982813716338827119385965505139833939981492015784760167\
209613596968137579016943479706797982310884746242372522703016060191899256`199.\
0297743584715 + 0.24245073007921849079892964866958952975901989869470958575913\
94342188459108194287034014232474951913843132563383743462908971550555482932157\
1831379869488901007141232173131332930641213278551392731146157637616409659732`\
200.14926611607956*I) - (0.07717446429669299127138092444180757098605761266054\
57374198442033660462028475572223843466727744778109006426437784557248235603660\
66329318434308430220398654239696025586590822263529927662826120435873242687811\
19152407`200.15051499783198 - 2.929744529492678779452208168871183559793077274\
32894958271785166034507252313087318234989765727072630836716668086291600081164\
904320248912319603338179794499720970787228339534427218647514348145009679048`1\
86.7298711263073*^-15*I)*Log[-1.`200.*z] - 4.66283323865198967315805858382346\
63519293256380004778501336401832410751824915939963306137122958099365954847600\
00133582473956569659527739089705759947219422270754480037229981965271474442582\
74185399494767343795397861189`200.*^-16*Log[-1.`200.*z]^2) + 
 z^(53/2)*((0.014702670419356179959081369282570234387747621126123674179060462\
59236880611486118121490066585776194202530995160423452682268203129686478714788\
223978233682670045747151256540682789066047326150812034677620860271334559`199.\
03643665926046 + 0.1906279828647846480510453887227294924847074117894800198762\
02031668300546827683813752562443622343208846078473562236062762383479683911019\
14513375576113174723829343272151591956327594087631629821043001476949746283803`\
200.14922708962658*I) - (0.06067877152913519972028719147454714015722507616018\
48079390064644761824601063980107040533323558467965124893726331135518130339411\
81568926692028902295119852908223863722806773360909473037017301477183670280228\
41342237`200.15051499783198 - 2.757745027112240466193842355538478110065380570\
94488692366132522481581668616619438954237331113799707069086827411722067349108\
78383167352038792801969367710383059442060688030729183719654489388324363077`18\
5.80803232825087*^-16*I)*Log[-1.`200.*z] - 4.38908752852005991230823202156047\
63855001659644344991885517002857438004301476777947098870121259184045783602900\
98365719557213070154433786104605652944675813384661902127158080547806185039449\
4252481696476997885564293697`200.*^-17*Log[-1.`200.*z]^2) + 
 z^(55/2)*((0.011681185230935726573458559319362667186374332160313115068062400\
65396597777304406712166157071484883896461407418854437343675298066625028395267\
181841762198864648233541650153497996685589670603912221587833691148408719`199.\
04247297452443 + 0.1493497881831640039720430569394125247892774409279824789808\
77578121099928142123494227712353356384000767864559768617708395304839443738923\
32690654109228924594846939712399998070628851535371123282178708609936337108611`\
200.14919067484024*I) - (0.04753951407815617908785162204569839174679871616319\
85279676448497808660731121783754095682028876839132437952890962609421401743463\
06985252004846147097464353284350648381796429756630651473944161265105582538546\
10381906`200.15051499783198 - 2.502330180771844301557590975221006000356411345\
07727263832986151793579559149610879796956979404954434402708257605108234863016\
5327503998148925718134102851992559744928665324557471356115009752239133379`184\
.87180487352904*^-17*I)*Log[-1.`200.*z] - 3.982582175178750479859134401305692\
88771798642105967755768928872688265023937746792846153986544408472669735580857\
20055708281088479565878267631695583962619374644496883388076088651417157361665\
61231397054563030716779255`200.*^-18*Log[-1.`200.*z]^2) + 
 z^(57/2)*((0.009238681747916525846110456775180076013090122452194588779139961\
56504294033009553211678708816412554446252458138768105262076475329312504334225\
117274088857468383957545786856891675034631620974643446728555050837833098`199.\
04796737012362 + 0.1166270441648029876883330114424614888355804693785960587120\
49687240163978632653487702283584880792291879090095070416479039113048406095948\
17271099264284788829839608805296144221263009038547604421869818261903853005841`\
200.1491566320971*I) - (0.037123541154050366990046697184419411987700538384197\
76363548358858978810327511644741228569793804880197212394421497461856881929595\
52421612496552005553325640480610361988193871963406505131424438719356304687959\
5637043`200.15051499783198 - 2.1915731276456616044350380910570650847697592575\
15448672083930443592760309801309113004487260848240816283671832156557199422597\
57467628988866729225899956196699680406707685063000728191574496773049365`183.9\
21621568285*^-18*I)*Log[-1.`200.*z] - 3.4879969641217234527820786311147940496\
86893075725950548594707485974103240041063533672213384548312445324536994336717\
76840481824532515795932781583013113582303901321112665242494176404228446480678\
822673516285619634549`200.*^-19*Log[-1.`200.*z]^2) + 
 z^(59/2)*((0.007276853272504664526352862471238197378570975300682865415098048\
86634630902719365151599915967104752702679564125647803419725168013262683649065\
129131285274147933490010166091260215278984861194165013050287714077995313`199.\
05298957461974 + 0.0907985244728990245625068164185599576879264999642645073098\
50972918375021319729786749380144285295317892966031186046523063571508412364923\
53158354215824449550106898732523790461484278107086953617601816255129076952647`\
200.1491247475952*I) - (0.028902067990624620385515275585892228969626685105578\
47100888385049835334816483701268744914544749440883240061466278680590813271863\
95491941802372883927924074184576147139544213876246250702494057733542570113457\
7715152`200.15051499783198 - 1.8554465635351745427950595683296086130964216278\
56710619729949436382730929852025550901419450544194494910673561074550233400200\
5064567120110121877766166741282125703455737829333572095202257396492793`182.95\
803453075388*^-19*I)*Log[-1.`200.*z] - 2.953034922294934678108851516802513776\
36680790949020883280913363314985031070106995541855261622359378036589009391910\
09044974559930618255808810826432483630588712715701398180733389536540469516499\
240951660058420425031`200.*^-20*Log[-1.`200.*z]^2) + 
 z^(61/2)*((0.005710085716191480736535766089406307780536772742776713673514313\
57932621859222464550477348298793983461380630685065197590014350446770316693871\
051434507534684772616444861591844816401532662463912321427317678793342725`199.\
05759789092767 + 0.0704919569455197531389672346619907849299968443884449657490\
22216396701610490785879554205361760075008595735784460437796203196949117703494\
37327418702387490795443540666154271585162888878166762783263816309777625808585`\
200.1490948305762*I) - (0.022438286792201064937441273838167886759574476980694\
68726513303665136380859388637622688595482981905014068585979961483090244963191\
88213612952850340424365780432536104511729214258963801315674258985724080490440\
9869492`200.15051499783198 - 1.5200675750787183656656685506054036200135675935\
25762510922561196922690006528951863041757378748530701554804152142606626137515\
699561464928357489307154950187430378886119056586857394757645459182487`181.981\
38819829975*^-20*I)*Log[-1.`200.*z] - 2.4192626840748876220382438851905173928\
20471250482346093667866224325456020285885074720741335252696986408622273507287\
88414220050353333415207384375625397422169754457803461452809121788876768246461\
5413510247108723193`200.*^-21*Log[-1.`200.*z]^2) + 
 z^(63/2)*((0.004465216907685788049901322091276869026819801304207488888533610\
63862244112860934436073138731739477483887603612664255599153578544084158631435\
760187118568829606474372552758854849746003642034423580676845311784200454`199.\
06184143180576 + 0.0545843118469561717633913901727728130066250867180417193859\
81295443763075833810714252402104899232501954326757077241121294142743208808942\
2489363186029172767046619160814306310721386591906302716982462407983397323413`\
200.14906671072086*I) - (0.01737472609142515581078052687627878257666266712518\
76109520940051187034444627844229345826001598218428196063451077272772168320991\
41907366016815929701098830209389932491425058171338230097787593570038976436227\
27327109`200.15051499783198 - 1.204687970222399835010451577501233041508827487\
15838620381121395742278013617379057714127122344558397893990837764699732413117\
465260250533527259459315422656673796924365191310919039447597099503415`180.991\
47160465287*^-21*I)*Log[-1.`200.*z] - 1.9173204534423694858462030279789330607\
82088925459600720916286347620838661569370949424565109764738045230205590713449\
97455626071522482871344115205150708970322946465308809974100020410082859805016\
5749509783304726694592742268111058787`200.*^-22*Log[-1.`200.*z]^2) + 
 z^(65/2)*((0.003480668639042547519233250900900784743220100364907519145608318\
80959879447435528557057050664764592921068292902484709591801834595766630253113\
760008042728050453762928043478901443562580380545704591404582367959718277`199.\
0657618538005 + 0.04216392792046049582882076856234922270329601088484052589722\
58570353829602639942805648873328503201003391834997278179013149555300463256039\
7030168099591338167854266799806679034656307051843986805434212309374021560904`\
200.14904023577665*I) - (0.01342119509742333412194687474852713820659746297125\
27510585989213488565222554539245272618240366114346681057968512449863589631600\
85133968893355889421085193074251454269146444472815990339265497775362876825087\
72620691`200.15051499783198 - 9.245564957884638426640829850696271880327849415\
53321674037976924252659017167833965576763152070758886590317280998822493926974\
2345201411241538173408664768989425560440781695402208963661623759196`179.98865\
726252416*^-23*I)*Log[-1.`200.*z] - 1.471477364724551325545465475253678690538\
36813400153307170854413442446668524375156186880246619406052667848317936297896\
03092944182472400237068315117723385738938818221633363266378318456424768665662\
6851249364993087232636081938286989`200.*^-23*Log[-1.`200.*z]^2) + 
 z^(67/2)*((0.002705256768927165310692468631417362857389951749809257465140504\
11187681844560753619355068096755408218143206680653361689012084032715220081399\
222458173364521013809934445187988662239039476690596768103910028852283377`199.\
06939471513866 + 0.0324959356963434109408184499959974709492993663389216485102\
80770883141254261954629555404404453818258783112677598167680615125302735315396\
13424431826742162016814536693451424044443490998706378778097575806555752482662`\
200.14901526943262*I) - (0.01034377759293885159730214027685250850542176563203\
82977574955945310663474404946462908135800453643299089261491329101880184606151\
31057921044876506540122692019298379623289777775206684579297276919905260290273\
74260745`200.15051499783198 - 6.915304469931576866157360688937419083570795399\
40205025381345887539902915378177285570114344024757829243468517990842385654303\
499106745432589928574010307667427942013070224310155048972750311171`178.975647\
13002205*^-24*I)*Log[-1.`200.*z] - 1.1006048893750895562418183783798178943039\
84417806907749713055258370284116014829430724388403981049689885731134788117304\
85507610188661289172132303403352924929321231633556432630734333462006385158495\
67947058502448285459401120357449`200.*^-24*Log[-1.`200.*z]^2) + 
 z^(69/2)*((0.002096881003381011520019976447359839428734443544238212952631227\
85380092708536778816191733626973746691471015759685182012863951202008414124193\
852291638530052670977668073910255821352336704557608368747756800054054489`199.\
07277054874749 + 0.0249916497607606760165846786113027243487134797505102473007\
84611989541073984685810519225875473068077424973787614108240911720445134923962\
36616053796402430532799997225652855003202095056914866363577223126096594448474`\
200.1489916894375*I) - (0.007955089190892890148488894954734371262382203980995\
93345541204344222444946474024117817099523407508069203678675024692111029578061\
97658692537083665106462317618533909089737395520811876950292848367238687787538\
2278664`200.15051499783198 - 5.0481834214657558185301055350706073321920501355\
50685928961488604365593669813423737595828439184406054201601895988295775229108\
16949473703356798901197362636386040236686856652213190743031706024210739056118\
316453`177.95300507084255*^-25*I)*Log[-1.`200.*z] - 
   8.034433451608318542885853794814964027318999323382587956873181797802316824\
37644682177015386293282880851860206089949060248688530872798969211294666974883\
703093805595089437784999769705542124806818096561121815570195194168098294065`2\
00.*^-26*Log[-1.`200.*z]^2) + 
 z^(71/2)*((0.001621221319752493245179349444244409144485836339607313608230797\
07840097426666116393278837014159030373116830094768789713869590329147373257274\
94617452608522505685990485904474063787085238054564872577178287576856601`199.0\
75915717363 + 0.0191820922317626043644039420149464144320146535844409001673529\
15096429730720722422719084286314344202282486629285648632440112203711320243835\
20935128691696223639307022907916090281150814040817007567253987036322774391`20\
0.14896938594268*I) - (0.0061058495950593297870715641068395365607001646385854\
21550073097529717350887565457273855234560946189897217918450393143270378885144\
97321776527861311475094928947925658347718232864909564848630803401756803044070\
2884713673894811119184233`200.15051499783198 - 3.5094637446689614647313120826\
63178931132068826836288927091492898795878483539331624564183767269998305591278\
46229041816544808482545754380250079770631154429086106672656065888813298513244\
74040468317157766079497`176.91000965587264*^-26*I)*Log[-1.`200.*z] - 
   5.585485025658584649735868541555120680420328363112002445948543730042530694\
48928322764448895569475969465256703125406209760456878445300007501300423926942\
66715176082305664715520176637648601667445071070441172622024490093030725127`20\
0.*^-27*Log[-1.`200.*z]^2) + 
 z^(73/2)*((0.001250515701462327735762729285009595595782645775451267217150817\
86566563943192807075420112560272790550804044910739366869762962597330771615267\
642210641976965917894135651729077950188843602781116001173202880292022852`199.\
07885310040587 + 0.0146954980251510645268655538541621229773031728056846395429\
01938566751414905679704333639846185659686371976218562973381994172008906321037\
07503296089201749663117994426926418848388914158151175221104176699980592328276`\
200.14894826005013*I) - (0.00467772230379995593294966903767406555018091650231\
62487196689023121433709801994800215406842451907872779043989338963150576702145\
07897307036165030034024380159926084790583314498307227747703268785091840597282\
350484180546243793073805632`200.15051499783198 - 2.30623661312030209816895881\
25982212940368837910692581897110240300325977741038283600103461193740593118316\
40378052963097975972772442764524298130688719060826718802110208160780560813430\
384603530154370728700173`175.84338442437019*^-27*I)*Log[-1.`200.*z] - 
   3.670489569176071205020444871242762582127089695359036156357977055723902467\
08134710238622560737961492238672519595622198589497829044122698466015741923806\
6615343002076188510238799185661215823988337265334161180428810846486495808`200.\
*^-28*Log[-1.`200.*z]^2) + 
 z^(75/2)*((0.000962458271423616600323763011110218021990740884022537379885680\
60006590600532401119149932445994718283289437505649746069866592669914326217667\
34645300268691337250387517756409226631870616909509867939946351891270765585146\
8124984135969`199.08160264984343 + 0.0112384775380843899806410303874317203859\
61351854495654128822915695342423578406156382667179795649880031479759570876468\
02308015119128575648000015407822675354013751224684555030997051991486466927153\
426490283677044659`200.14892822254245*I) - 
   (0.00357731850602673016690403494874882049366143695201489588003126696490251\
65039896949279685698358051208747898550448755681330958849262887798554753447486\
73849423483497882815058148692535076361905227729813055445505864566569515767130\
074014`200.15051499783198 - 1.64233656313209053690567584742684073647449304309\
30854071172085660913554949598217305715503181285180472385858127809954789040362\
40099255505669997792426795583636632171054397278446008381045605923061108564318\
06`174.81241955025052*^-28*I)*Log[-1.`200.*z] - 2.613859822430268407866002623\
98255274618118564558895901154164044606946815742227991235599055040233670058106\
52968548575340243167390310927057226063488915063591520151448134948088937752264\
204248136255098756878830967392328490674`200.*^-29*Log[-1.`200.*z]^2) + 
 z^(77/2)*((0.000739233522340822917372330605897996652448441972553994406907420\
64912723447244295093425451904832774274667965608356987969838323571897013753752\
46730414710057605336030594784689572760405070069743370799877398848597869490539\
17227057191095`199.08418184318268 + 0.008580429007068175880456463092704496917\
32673301439567258567172251750316116766123833792382491821889121328411839790270\
88713568639291929100933376570019641887828534176069819443384353493188260092440\
4942716473680561072`200.14890919277292*I) - 
   (0.00273123538064796706802724626835944051520240955678510752429480760420461\
65479454317748180144614107871630901837270794110325960464713989126194053935665\
88752289609427071990365070103256698717437523033316546091886787842870574499641\
478599`200.15051499783198 - 1.30703615035816384260089745184330947250315338009\
45777169978818130959013605359331397255764312449500372019965077142235651243329\
03084699763437068723142445447637482414635135358179580503411170543628620125491\
8`173.8304434677189*^-29*I)*Log[-1.`200.*z] - 2.08021264129303521853039516148\
97245744155195299320952321753829113589721480418390362624952750110766033594112\
42862398787178586336331742554281427621885457929379874507420782294789527875720\
297882017742735657839075297059626522`200.*^-30*Log[-1.`200.*z]^2) + 
 z^(79/2)*((0.000566687631621992431743449576338869072139751408506711194539919\
97793840285292747228118240951676198593592785160050834023448683236603883226197\
03441644494742286305447306876313610907234555622430337165334683464618109975027\
44554548134143`199.08660605506574 + 0.006540768474813433979217134386261663944\
16759582236725454012456218144569511760102087183696566472526415088724817812804\
13406550214727659204938496128126111119773668543077752438383038512991554739193\
22864271468263100596709039510199631493`200.14889109769578*I) - 
   (0.00208199126877239027155215293230442149357489994931554672027279030627437\
80521431820117488279130921754248811739890063283257652032684638730144710430946\
66669794028889993651437416768303647088121708871306998359055147523038668049466\
313314`200.15051499783198 - 5.77427193182016747323049466047107217011908325729\
11667469778923877652881596493039936523873072107773869086771466095020541014000\
7593562023807648335430683480765954065481375572393619190957994547275641508764`\
172.59353332651003*^-31*I)*Log[-1.`200.*z] - 9.190039207059672984479087869318\
66714427030485006299307742913598178942898812633629175615020198909182139319781\
27302722991741532963185256598076881175234565323268023361821203611517021880989\
9741290162513610247020334987517655`200.*^-32*Log[-1.`200.*z]^2) + 
 z^(83/2)*((0.000331246898844892027031673806437380941762250966783343959827905\
25332683641679169876152497632490761102277886216283107347929220509904228040213\
52074075723158367845436962450529047291278378856587622852827323129234018973827\
00016081483`199.09104230693345 + 0.003784138006294420993235587289886246044365\
08133546914472923633472672819480165749839650494727508581293878731490242260765\
99206900028059601845178671276574755476711727620388697036224207482184445603014\
56553222669313902390545589726189235`200.14885745246133*I) - 
   (0.00120452853808733369416126695579680969610206571964696467481481433557718\
55798887089373397463747390614472983617900698520914413921068767675584174240120\
92973276273846357865765886568844006413203131759057291906868729907241415063657\
034091`200.15051499783198 - 4.50061544730048791959347027303375037447548732168\
67960175880734560104689153437136953241977910383467723194123021152449132735741\
62220288252177375277541284888532001968452323858978705674000240200200614742`17\
0.72296981038974*^-33*I)*Log[-1.`200.*z] - 7.16295195393614226411390670124247\
22794549714389198208612401608350589988682613766357184157850436382080621788163\
73633866147376689662141831969316752185702223808625919743760907792159932807786\
791156434611531511977681166179`200.*^-34*Log[-1.`200.*z]^2) + 
 z^(85/2)*((0.000252630463668755600757260723345622042627161793219022421130887\
20057590469698986013254439663196220539321451637128670773802554697756626905428\
35461314075390381534914711450480933987259250406608313357685196993603150676066\
85484872665869`199.09307709197302 + 0.002872436352057386222628582377635814574\
93384901656495856669794066618003000008660988775618388688245176113560769893282\
20993154924106248081778745409485273189374990176700963697279586204614573763916\
63021055443898148347403016926271776741`200.14884178710477*I) - 
   (0.00091432488829356948007699691410834081514074716489905149073890034566489\
21487990287527119430552290179808160983465983132339599072377303302510775709103\
94136071134583202378087302044283898169517945732244662788121898458450396691865\
897209`200.15051499783198 - 1.75176076610922522123378691622819838515456428207\
91446251629149044299681513427710069332468843644737026454592268779635633148082\
67003071686607241559179546671141599765420070535625420906782439853123478932`17\
0.4328892515266*^-33*I)*Log[-1.`200.*z] - 2.788013850407287156479900549965526\
52308289849468450311095609834766001718805041528090522802886233419361049760983\
25002958357569676384719224287735583026716817248883179732120717259462741662335\
831612084113731962026184966`200.*^-34*Log[-1.`200.*z]^2) + 
 z^44*((-3.398063183491467429434149050416701455754067066499859551966763155753\
89142899239445606703220427611532579388006074428268162498779328767076674519728\
9174082360752725763267286799005532618294655288266133092867311696455657516`200\
.15051499783198*^-15 - 5.2064586498739687035419361224373679822496419491039796\
86898908559901477804355601203427141800370874843535725975366086675042402818573\
394998537938168018038090094627782054053762362609488848841049217535`180.335825\
97150246*^-35*I) + (1.6572672602619954239859566480522787674902011003946270565\
78535427708424613252537169380164065263881861947399977636328139250363204662847\
50342287755560299902304313300608088101833268442570662182581759385602252155194\
855305`199.96530101556544*^-35 + 1.923101394358525419547235685306155966613609\
08127734202401664594938297524467875443342086076593822679277804914215449577299\
08490157579755857093789784147958315999742967589002813334738556204545593060267\
2997457323339638518`200.02991064747772*^-35*I)*Log[-1.`200.*z] - 
   3.060710929790756830642766222790888468003408551312586136866019573295110573\
53369288783768429984846185237357207738857480983194529288807800471865065081230\
45053532775830921366686050928345539424994525129867777955222078496`200.*^-36*
    Log[-1.`200.*z]^2) + z^45*((2.1641701554043119831356477774895134695817434\
68617386588576500338979326662304347297071106030755282915185822913742736260943\
28776565030413352546040034644017540237214897013986242676944078685517940358353\
0386661812877909385`200.15051499783198*^-15 + 2.53393617580498703409179809336\
27941470590979536141087558282823105946572310927980938925604271027063874837948\
96492550815616340083484157152066634033952411332480676580623642407646939393548\
186009319197`179.2190192659247*^-36*I) - 
   (8.06576935717475212438279486967763980485207453900121845912156636401685044\
48590190293950956905077176248107556831933895833105666642697351343869228905428\
04094708177408558152852516839883417780089801534646654746541414751`199.6615608\
3724115*^-37 - 2.352114628591848468839538734896597325348000968299737432177688\
23894462917438771748711888945083286259903343593888066085452658432494659669822\
57635725146768853340640745383676163149241374717240986989848158502140752839108`\
200.12637352110337*^-36*I)*Log[-1.`200.*z] - 3.743506698591501768841453043272\
50853647457764130861271173597169980669327275280525006008755421752560673937325\
39870389044398425678474720686284516588413057606935331524292001879504309305032\
80298374765215125795681755591`200.*^-37*Log[-1.`200.*z]^2) + 
 z^(91/2)*((0.000111086318786793856564500133814582926715960950373237768932765\
23895055315221563589776026021068512967516080357103359327421065507946899607028\
67425164137234337445390333372078237815296313184885830841956513907119195310831\
41367885014563`199.0985602018959 + 0.0012470940389071600240204790024692178023\
69707803635304798971160821357595826581839675284539799846552673808106726139331\
10410376700044966132850075191938748131818217247126317341409681768040805346688\
4666707632455984000151840519691465098`200.14879882998383*I) - 
   (0.00039696236158502192271120965738204246119125060879529570463281727844835\
32456074940352842267652933994951126747183807060846030724930257953896987871619\
14357992560545679001722947612142292083785092490390969288849983194050316951390\
003853`200.15051499783198 - 1.27063009943287077411197371897568193656397722507\
70564018892242106499410680707486308298316337615346832915059542362516384273380\
07601970102768186172825263108013307312668890749789013081557228100534933`167.6\
5578480616122*^-36*I)*Log[-1.`200.*z] - 2.02227061166087860005590875366139636\
98039077726794503694745536377477641399865220671981751507341328189262705683022\
06987993603082369929563247780341253145390242856291843294151602863730456918321\
242720081438327234898849`200.*^-37*Log[-1.`200.*z]^2) + 
 z^(93/2)*((0.000084246569671364432397641025726722853356289597202191011587315\
15366226569374148101763156586371667664090346829116821818887017746658792664078\
69422247530056412962573207527337615662227376665928151529754591791046462647368\
38085978727995`199.1002065478727 + 0.0009421746076103712480325874912207747632\
34543789401585982902135167374032631668041363328135505166070828271857786221120\
94706573783597967744275380661657306363428623511559570517848670952906297178829\
8473590370101405392578025026279102469`200.14878571691477*I) - 
   (0.00029990349211371490821747339534712476434864395676933262025385289039483\
69068036773351400415178202269087900801454232559481741484957548551885452748867\
12096795232506834226287133028723291929134871902843873008683329414551020394944\
66874`200.15051499783198 - 9.882343482420809074518983941205611629064273547300\
24051864119023515470198905324990144859570478042695466251718182211767937922168\
786598153884583999102170181831257832524442137613504935750515966541292`167.668\
39341973233*^-37*I)*Log[-1.`200.*z] - 1.5728238145592466427694519501580073717\
20663335348455705228046723657990852684299942302751367535541011305025004975617\
18274414703844949477676324998555368586622989820003519460293217024498134075077\
9884538426712986182389`200.*^-37*Log[-1.`200.*z]^2) + 
 z^48*((-5.681477191580466069335580949546437138643240243030700988427135144709\
17875813571862263846092791379144426537136600931378330532953547762404065382500\
036781635405763437879165357914615588512506351315065735956583069232540518`200.\
15051499783198*^-16 - 3.32017299220492431192138586069859964833497055020342142\
57441298054000601852448743185774510321980013261288415745889182547087195171326\
355560376355920040439938188006737014457574266700484679964124382`177.917214442\
79975*^-38*I) + (1.0568438872592451702252268014569116213185893814199172058364\
94193870555496411185203124127625924357490895823976889523282745780035877491860\
50559696550799705223792657207373108020741761035693649172267286967815670619669`\
199.96504465555816*^-38 + 1.2276286641905888239083099165979491487794072067677\
61305195867111393962886997737815759346795044429300243440395042249194406979840\
74732631656967026615051530068290772116691454591960562747558752724573247010839\
975355237`200.03010083607447*^-38*I)*Log[-1.`200.*z] - 
   1.953831701872326537008645131696240925290144575623799100895611647069500231\
28058335760434380067494643518440786221486868580656803489258665622115480277077\
41255696344256702155993801272254209675506690137212615582807786`200.*^-39*
    Log[-1.`200.*z]^2) + z^49*((3.6561027467227524983687465801721428213276518\
85819366136513931400356504594165548727092846850353631230865920838644870845947\
42144117141230882616428226902138463473783200316380118503950840720082035531625\
920850232400567947`200.15051499783198*^-16 + 1.643634009144915707622111743932\
66953285188349673557041205928687427968729491262781245078941931529965717550086\
73990113296038845809775757820976862224731728038765895194494083545833389378707\
4789606`176.80330172456638*^-39*I) - (5.2318495437872567467586091040465420676\
81231505269610940951601446349814446639410981175955035446910262243503512451193\
88672494140362404210842761311690447655589679151879312567488930065065822193607\
955547302332947346`199.6684508890827*^-40 - 1.4988325422418004895106177127626\
01951232937186216475604949411014889084874809681796171187884897456520974550155\
35481599529874223194862609368906308452386620459423425252738015785715687923548\
31346480155384805395401847`200.12554875672538*^-39*I)*Log[-1.`200.*z] - 
   2.385466079647745688560743727003331513912773523296861202838813965458221399\
71316513343923561529186486284570790668838761893380487707023197419064502872005\
9226206302531414361235644470764690202916929910616944997812395`200.*^-40*
    Log[-1.`200.*z]^2) + z^(99/2)*((0.000036485382760662811345095742793066108\
40744528948463910422026336653400320113646873848966278752174479943382624701111\
72343289834479144254875176577266973634701127575930636169931628834943548537657\
52573334250370697973798383199891234547`199.10468955993184 + 
    0.00040381165027670811459368513256252677307020399010507187642851251250634\
53531552984447916825871781177244093703672365197358652827023095198414430201471\
98428787014375905956531195422473661678700542758334498667473606847734317328326\
8968`200.1487494977432*I) - (0.0001285372404392676427907211633583248846633063\
02491248062138299622982210593133461187289916380579866666020896439372726268170\
73835531099947032838379977713870917083631848734583919295127180906801209340133\
5825019581138376463054502631563`200.15051499783198 - 
     7.6854659119297120832295335870069575991990762901125277950133332040034065\
57576123193160187258637521096997770143566215572693135712461329187655685031385\
83975639783198808458114040176681407672748188`164.92715622664608*^-40*I)*
    Log[-1.`200.*z] - 1.22317988984787481712989901593429379735587814383089568\
14058380253975590648208360550935019724129034254078708024340204383781343971436\
96748385444592027853244527267624202056440892313572103103067273024177936543296\
076`200.*^-40*Log[-1.`200.*z]^2) + 
 z^(101/2)*((0.00002754346315284370937110802656004942411801256917214990737976\
15590499550385164352597128989811016246171246695106164614007615595165312970313\
05660271805166034896145774713903130559464228513881503580893143499468163246046\
449276983161114`199.10604905994762 + 0.00030388401046375964505053125852269677\
68136580040684419832168396226280375166228951256661244194305750986401543743210\
37011959533816111335604409772438990357554856990782653303055864843726683608124\
171299174663597481364999537267543850243`200.1487383642696*I) - 
   (0.00009672928478379318610015942821081156190870713902778066588808327757609\
91010111088583731409873742717211188938301746823583457424158347431736893601188\
89949762469246675786715629440247842046932742890965197157159654373930699386600\
179191`200.15051499783198 - 6.08123952861199919460859480669854486109159616590\
58574001676517842055280253370473588881168560613362366765165854716723370335249\
3672120193245616227305492926684984518481180633339941068239528105815`164.94894\
913101376*^-40*I)*Log[-1.`200.*z] - 9.678593311044271493067848995073791102740\
61602045905147121163259135424357930811724415576312419396692909688829398265316\
02334793150356106757313085461027169414802515819564387586444775791854354701447\
5744001587808486`200.*^-41*Log[-1.`200.*z]^2) + 
 z^52*((-9.876176790761627437805646479262010172754213613914886450609892460156\
12176045017904426954934936956629773602294088560520149518449057796858313628666\
01379193784745452607084472372880641280819713712783319470882012264564249`200.1\
5051499783198*^-17 - 2.023144748306093900275904215952295868230148700235910773\
20915384888168338160526142871434245096728622840781551571997171078766121675979\
15322508283073328497325726630573714884741843691510656745534`175.46195309831432\
*^-41*I) + (6.439869745666465744114030983911719581484987463366494379546152720\
16598612339631300683371207755802597647852373183676816103150584398045955339034\
81953841277354053417463832808440003370068972216073903957364311701673919057604\
77942770149`199.9642930588301*^-42 + 7.50309092032019177911613348522263080051\
02729801923064315420429985559801876050587462584932887668222867923968332213332\
81436750957598489177256743454743354589099006941346155098316453306427799321245\
89045865503415577859900214306953581`200.03065618466366*^-42*I)*
    Log[-1.`200.*z] - 1.19415400843687672378158392976905358537260853358719816\
99488300310137941913405969029917181007397452110726414415193769393905095718095\
09820967737120723346807963755025351723765675953681084548689028179765261703710\
240999365813979221037`200.*^-42*Log[-1.`200.*z]^2) + 
 z^53*((6.4113865121930566335497258078529959941166089443591264728525169401617\
55780290115535780493341129871299806127824861797520922315849401178559056105659\
1813371140990228490260181139470618415252806661295569613104587163209365`200.15\
051499783198*^-17 + 1.1237475717577783720329412035055545429748952813737056358\
93291250800377659274295811248861336049689512047970514483011745942363000150611\
240936590782187872216443086437526704356692904036101025916`174.39423180489723*^\
-42*I) - (3.57699961665529574067368791547689930783660765108542978848620218971\
13835705345268306870315368172497258561989541564472494301854489000769918730288\
74055423195347541147789003166503411508635638544249589455334140738240569394724\
2876573`199.70353579118105*^-43 - 9.35065348910147683702999828699376321139520\
82799604847237290716135033333810962306543099839858108503087403119235755934244\
65646319256771208130268986190093895929272080808726730200183624856410265769205\
13217984847564214195473632151635`200.12085886104586*^-43*I)*Log[-1.`200.*z] - 
   1.488202723929978109252794374282877841308712968159603809778141598709716945\
71901750087600034850531611377368933208927908581214140026431839840518060139993\
05477927617802524407703564621238357520512409259044506661870474655041687399525\
8`200.*^-43*Log[-1.`200.*z]^2) + 
 z^(107/2)*((0.00001177991406364768237085238582512103956203634915243436602678\
17838444652402285929636320193025007682136295828848618468664539054931186342994\
74280085633388829497686790659885352089726614932608242279011973051468414483731\
095593853468519`199.10978295107387 + 0.00012884471021301991195078832426943173\
50699974923539491947634300301774539933690133344193136757554725928272059084394\
02179518655187798052040512327946795254009567353625221854743851287870013385460\
887937398748452873877096915951683075747`200.14870742192454*I) - 
   (0.00004101254504328985970292545280756581506290669740697162275804275347759\
54650000410384880092864613518311801288761349838422807851548372531928648258119\
34218825146715251170562256317979354342174817284483902284733811094253586299876\
532953`200.15051499783198 - 4.79057120057551539277501678066083812980597682292\
27521918966345231817961729223417379162986931605508485504566657548830283920158\
8929249372289275749647479776771154388188191357145286439516764475`162.21798557\
677639*^-43*I)*Log[-1.`200.*z] - 7.624430868052688685343620007693225569952675\
34160566471993481867728198770623228882554715525617802242020927923311832355991\
10400932625785065802353592244183528297807102820459264303474009694113354375447\
333208904620376268028588991354`200.*^-44*Log[-1.`200.*z]^2) + 
 z^(109/2)*((8.85901785869967937828963099903069486873331590357084706559686190\
75400439759426226789899754852738180870867492483046835860040837948941700501841\
03535591501582484979711085594567406668712007216782903898072786213261860072427\
791263213`199.11092460875363*^-6 + 0.0000966404229432931240281695590055062316\
69800104148724438558846235050226314636871131646603586648353066103629121378873\
78242206708254346633012146187594663068125491803876365726291692249543934069482\
1051050478819729495299219211963197022`200.14869785353852*I) - 
   (0.00003076160202783302700443223256034474072686203189289314897064079219399\
40542815962925999020495610531257313707313589907666715131612070384382127692023\
87900716650219200573229821995605863653427169848825151946577319323357042654407\
650209`200.15051499783198 - 3.75868871153992687756348368977091073352135991604\
26096076355682878723947563528798420700232065654528470648083389142255457008966\
4665413986280853980645083878490244090277976100349531782818435669`162.23754240\
821435*^-43*I)*Log[-1.`200.*z] - 5.982138879852864656204588936907253281214867\
32383001689555804695932092579959287141679711058621025182765672000838567841436\
61427167364528092093857466208717725351924261239013820500265209721670249032509\
813237877040828515061504030544`200.*^-44*Log[-1.`200.*z]^2) + 
 z^56*((-1.774542917642570589620784662250319148253200781966551783635242244438\
72081659261594108384418725341022500077449184258966433468693637321786586616284\
51984204589115465478530786638974321852976881859458368322714766336234127`200.1\
5051499783198*^-17 - 1.238161788339820095743284601043686881438170750554755807\
85131689184546041290827333661628546809048391346236033335547522283817659094251\
0632613766310210961128480424067891952916731682482193899`172.99420588738937*^-\
44*I) + (3.941191379235668504879327206654207703507229284404957165107977676687\
00710290346384574505194672797616929097438618009310337147504741462431104003537\
11954720187817463738493135380428296149949797394347146603644481851164507811978\
46304`199.96371239237095*^-45 + 4.6025454484993807068394706213391521856217650\
90443790926131957518108713506549887120125304212684354044365370429773204340337\
86955496123103084072077935927805993903061298882388459107076443941606812491769\
0717022138413439457498023211`200.03108295390697*^-45*I)*Log[-1.`200.*z] - 
   7.325178589337808313137339597721981162682617365689144423396500039653812375\
25531636475072359468581489155535714529888648206515568205930139432484360693929\
48553684139533870826745785054692764749347377486338364264165640829239078694`20\
0.*^-46*Log[-1.`200.*z]^2) + 
 z^57*((1.1606800179447056477537058602639969327440448344248995269945688891764\
32245789649541257818646403948828473705129561800019298622334062334921139706301\
1072057066704712664029634107054617144569827691601826534579105157390621`200.15\
051499783198*^-17 + 7.6253704299453077560601567369261674505791960302391513578\
53996206919754546594369386384785807866646562741737133130298664592682007772028\
73117610218203994632543698057364601392967144320176505`171.96806343601756*^-46*
     I) - (2.4272307936651338501103075024872653439157064657425411212699593338\
46576592462767696473074239802717345659999504333689274180879290211505223039097\
25311178151894710416096044873925934264959334789405408904929071036052208877711\
551614`199.73466432851157*^-46 - 5.839176309014841439600299414157482010732044\
61570925028179966540253831700025206789835978710574923619425533159246386225193\
58580431243670921971892731135686807293002993964801258292832837714030155691607\
8646544506741461028338939752`200.11590484385505*^-46*I)*Log[-1.`200.*z] - 
   9.293337731648005430042538255780783696934993851320422717829731031776021653\
77572755099453594670162615532862502386023174870266440203001030936358812746002\
0356910100870985269627508038353273445167454990396459137500473245368329504`200.\
*^-47*Log[-1.`200.*z]^2) + 
 z^(115/2)*((3.74927167521393560335268876972425006211172966397749750535968633\
36423226930148809407655471446676425110280850242489573947285425287957560087933\
74553677875327392468094403065887570084936859210133935492362159935270111587576\
530647972`199.11408282906547*^-6 + 0.0000406008569391784729626229081114113126\
17258968680442778527729391535422242352746346442651236450535100247662734704800\
72396466689632174630704944725846374502699863201326887591608521628244313327545\
0544346134383444424554556047764504763`200.1486711182598*I) - 
   (0.00001292365415127426742424702029639837693914616923544262840570183923737\
10402333409026577837671598905219801932082988836482354783960587612528260157688\
87334014396693616257794518668017504488942828815290239640967283957701138668077\
076286`200.15051499783198 - 3.01070027697157509699812714283514536944682981987\
22357056878460171148081162123726821348911242314384298720592561858662955014627\
4672089740171909791782120241386469965397141794283412849385261`159.51779719296\
732*^-46*I)*Log[-1.`200.*z] - 4.791678312481645600347306348855568054044999309\
15486228390270454956721808257279653608716742800064894603209461173932014287943\
22111754058531762446102771230181247789057380962026447735797115226647046424238\
952426329328668684292621`200.*^-47*Log[-1.`200.*z]^2) + 
 z^(117/2)*((2.81055073983024675352463456558073064647755047320472167341074736\
12116495758978240671054989800430269324835402067798523221773940593522679367007\
83026370445192909824563798240532887917991727330789252921191297049517467144736\
970418551`199.11505515357638*^-6 + 0.0000303668038757194131672378374147739553\
19670588461997538352928068425643836045042039799117851387936071942365928353925\
64328548272374027361184934248915165795356110836917100009818756256919872327378\
6452160486228767507042514433353859319`200.14866280797986*I) - 
   (9.66605388544573985002452753151309122331931279422128084290571542872899438\
62195468920209607252108274863007243952448743429191935886439310763083509227217\
33957018274336396438181817861394311883083022829177114257244996506697013918495`\
200.15051499783198*^-6 - 2.32925704336046548947305461490094702167785020954707\
88641269406270031088342741783795009577863956190431329241940236626152895223445\
8910530441180589125747881037218756662589820530296906637999`159.53248320336778\
*^-46*I)*Log[-1.`200.*z] - 3.707127721824312715221985305424430736901511626336\
35020224241392885145406063214237015667042309706737017172962549148343317083545\
47351217380574362630890815402953451465631100516019473773554080307021329391475\
556931872875784940453`200.*^-47*Log[-1.`200.*z]^2) + 
 z^60*((-3.280612001995778746967869042026166426443004519159897368283142120706\
24249814453856201116399524134199493849297991709748326011640867095232049159963\
6139665631313237289339003725023106566368849345523559198758007577934573`200.15\
051499783198*^-18 - 7.6093576550312523454240495397070275018908063010946845152\
65199808197270252551054316168475812919781567995191834029088899931858342617421\
466453257152117489425398036297693607236588261511807`170.51590812570984*^-48*
     I) + (2.4221337691047542138984076714428142931581092612500843065038419529\
92970012058158190026924543967594473044258870876064408771069303679711930694589\
61281903704374043489324958722085978414056546806759702171603906393524317388859\
7262`199.96327456810258*^-48 + 2.83352461695032202971010937336605387195508237\
33838592910062066237722785904903954105315503854986768083622131950240445234065\
55702056653797870133781924075922209037669589617073283700947281407328588772329\
29659297725463737507005`200.03140343354232*^-48*I)*Log[-1.`200.*z] - 
   4.509694491602130325542043562093562771355465771118128130196570029573221725\
57040647566140573034376754417323477555015531598052438687450661228815287484216\
410263801257479967911762641552972273263754360497959202044205033769210935`200.\
*^-49*Log[-1.`200.*z]^2) + 
 z^61*((2.1597787706954581995588546748426671899566421187657345881186502568694\
06894848089644575273993977597622452552185299218751630920675983614725918899432\
857186663597317020965102967603425021639313432897818455197942839795906`200.150\
51499783198*^-18 + 5.14021886814882814525205749753236032946171812337845656167\
45611414398074492330409810600294991473098154261156836231291376889746475394531\
5689379122644920144846347649480290446351119626384`169.52708734127083*^-49*
     I) - (1.6361824828802267955769503036370582256272088108420735286807689757\
53100345673510765433497149376621027203111040524794472302865167970225332845639\
78825840968361545832075070692392694449885299896840779653641999462114035201896\
072`199.7622235615914*^-49 - 3.6506935100979025756612575690953100638299049527\
63232138516406779001628693855794815040013247675619787428631416892186733298322\
72098429639605749529104514420853712408599137105552605604822365928604005084766\
264380368376961857041`200.1107671966091*^-49*I)*Log[-1.`200.*z] - 
   5.810259178455833147486522406691263402887563233107721911073230463379804527\
28842279463046876841958008106170022238270182526068635939512047320485758643708\
10798169547292456980685321220481902759425736956272980667773514958907836`200.*^\
-50*Log[-1.`200.*z]^2) + z^(123/2)*((1.17888892477755892887673427079270898094\
63318629862662847729848843639669555728723105793285364226550381261234152871030\
19909935895299841532802570824356425625090925197772021883849249103912355631830\
230775412484835645587564126559926`199.11776141798077*^-6 + 
    0.00001265758781690710047611829122901775698789212452504942369845773387942\
30027772955382618346000751053713224653783769644657042407713290316604590470491\
42681828744144441031389758245251473911449726905213479373335096853337941718418\
536694`200.14863947945273*I) - (4.0290353373610345900613798396497812350423840\
01623172626769897206518240632604080162498938689300490468851002457137142286566\
91525883908021164971067322158621279220695822487053935897418167301242262934646\
3542233472966422215805847893`200.15051499783198*^-6 - 
     1.9039909317138307781710330475567765220717442393685853606969604712046327\
61947299315740850284220502409510377317354040360623727907037317367850356590901\
15110605377174927567956803373770807`156.82497879697615*^-49*I)*
    Log[-1.`200.*z] - 3.03029568384399515782208725431623040947503845452261794\
96599213750697276198429187524006198080634233746570795091466495336087011877362\
22314899415902426869444685358480287143248392492369038781530980160781628040189\
730635186029`200.*^-50*Log[-1.`200.*z]^2) + 
 z^(125/2)*((8.81292216123285013965995497191830396001480566712385220105800354\
60760656972410998566971244192212157362776074744052831470460007965126358037576\
82710437066432126548089115738605114794375778310700399509888928076576465383470\
95429636`199.11859950658217*^-7 + 9.44392703515319033687626670413751657284721\
31447227114137070854786953733925458872976214250822685625096823724171239711339\
48650088999673834025272166037082920509719250129971886986578511383040994524524\
483173552676419601769843215105`200.14863219529315*^-6*I) - 
   (3.00609533968763570041186877495965683782370957358405510430352224965022874\
66001564786464658773204072599792444340578246122720640134135498473663474568758\
54530887051237404957439873223538769038093550817437107996478359270652064630838`\
200.15051499783198*^-6 - 1.44670182850144914922761862620745245958338778415903\
80732698905012388687890670783380329873745047083964620883742412120139826791064\
6538215163781293197465851097627741702089586903559046558`156.8328912778872*^-49\
*I)*Log[-1.`200.*z] - 2.30249747186089065050318900409614488797361041054193517\
43224366346630322493995350878665707745778928911537490033641715091079091635420\
26158891109734640262788726476098503784147687011451971282151905402760007651883\
0568686399476`200.*^-50*Log[-1.`200.*z]^2) + 
 z^64*((-6.217061071125611024275020529932488108677194787307030071702830120299\
14998799970166948562505852938000775600486859371561362320335122507428646694712\
810253119194116486345997037998619529192677703783487519622843052637195`200.150\
51499783198*^-19 - 4.69302135752938054421984934498635316813803491653730682986\
54486397493799298878116279666911653839250635863903978596898526506399520792627\
31352603505030015280939971804254558492842032171`168.02838239495605*^-51*I) + 
   (1.49383509417327590952264844477646419274565292974436340748635412807189366\
91077825620828551163052207295645989378792686272714142879929358432881865736658\
73352686594407150480454592703988638718974660848344716561972204289402451`199.9\
6294726144743*^-51 + 1.749837353863047519690372053515490973774012182676756688\
38115741398121183866560113504962719230819701550733005649101156690142862617645\
90278269295591577427016892132046643256721264237495123434299475493007452631316\
48834875535`200.03164228668754*^-51*I)*Log[-1.`200.*z] - 
   2.784952644741460489767923676969388608061713914073716728252916215900576839\
24741913650069460716083038223343893736975480755257756004865144239115760293114\
457724055740014847273642903017929167377222866553373292184517225884401`200.*^-\
52*Log[-1.`200.*z]^2) + z^65*((4.11637430527083029748775659170237928860553136\
35704849688454209017917454813724392451622260366355675030534331921533952894327\
41423806555994200817169919462195475490511747914110569102614723633002475560856\
91727629120089`200.15051499783198*^-19 + 3.4463081194309391518912770806992394\
44331073634530285382880442077572816170671059043626950834822374143233555376145\
57710808360077371712009968931945665056244125526704675755571011520578`167.0733\
5424242478*^-52*I) - (1.09699394525033590990772213062574365805746137446764634\
26259243959777656628997098371454113836237224893484688737903045400288759736139\
36222407625582382940959072494939358878118434170456173947634426451377053363320\
68841139612`199.78679635578496*^-52 - 2.2849943398164124264781253795300696837\
64676113653518278872376941913156580168285324780880733374023873806376829907862\
61347104286299577783860920903670611213363775300551350055666476383488527097805\
08342772539183317371990297`200.10547725386084*^-52*I)*Log[-1.`200.*z] - 
   3.636681441187840722880458412382689336090369950911618605299415049328758529\
47395765731797621942208701006363996800958111981433498211114425020579850852488\
6172800370444239171107861764359920540503268973395652105099820988195`200.*^-53*
    Log[-1.`200.*z]^2) + z^(131/2)*((3.66826753587059498685449298577183678173\
45984757898557421160823738981096034810952032033865984546246780748217256026762\
30667711927872784533663150011818790917703744481287667230202584083269841849831\
96849918450550297701532941870923`199.12094443226772*^-7 + 
    3.90956315722777315626594407277034178442958935808913257658078837907698886\
94671749588651954316122986501198116873983240899236890345139999536661587244839\
78519148238296810439733800643102976400703268735336038621146766694848870935837`\
200.14861166329226*^-6*I) - (1.2444526036055137874910798814276743525963647858\
98175130768652645326752724257145654484277976323889448135340801118487375203297\
28591720092393628613106507428222872018214100998961543262201485566903328917970\
5303993305628991206706974`200.15051499783198*^-6 - 1.210059989704677162332211\
63986789339226754976480092851766273751475075771432272640016683574546125582661\
35945832261319130075088740741030755682298076578855166890715503479459739850114`\
154.13834353852334*^-52*I)*Log[-1.`200.*z] - 1.925870287992273496587882282971\
17230675393304479372577847050398516630339371050832596119082276608317038567924\
62670562505035095468303717539361556756739621920073811527436940202366623473633\
667169230192087422289499190346593`200.*^-53*Log[-1.`200.*z]^2) + 
 z^(133/2)*((2.73571801750030648933998480602802682254963030102186813211537121\
93568029468430908633407283926892728917246201386359767916013220837808018684899\
31892969734577001991779738999117742536440541196367844389951229700496897799959\
08986895`199.12167430618652*^-7 + 2.91073220680825558569035696851055819077431\
11612184223561226818214579443799957385451706445453158835310584285043112394629\
97995612220251037809746597262085765613495700696046170802009889065048942315036\
881511185855792283317812899804`200.14860522679044*^-6*I) - 
   (9.26514837460629686295858080251805137810867239992361400967769056809913711\
25151877453509646553155010866633067332047556547471337253557127725186832897126\
2628760242736596563410856575465719985474073622390820593280948184266159664285`\
200.15051499783198*^-7 - 9.00326752499886719924929787356698425918895140584107\
92449901045424109730903352526778064979018461622375853492539822052237474571807\
825446978415458107459812463915182475812691678081859`154.1380627742659*^-53*I)*
    Log[-1.`200.*z] - 1.43291453058230407638794963902377260425593284966947960\
58942367483842530922275069738371987269799868646855655869847937372671591228636\
08607544348190634358377609003514446789841361879196704555712414793854320976733\
0544528399`200.*^-53*Log[-1.`200.*z]^2) + 
 z^68*((-1.204102471151158660868675938100209477089237680127927431967145346248\
94893151707703742878440984449156978336565040695076217889772993363492554473601\
351140935097484054301865187324709243881003829249049872428950253569298`200.150\
51499783198*^-19 - 2.90311013967466496970813428857307290154653781383813067970\
44763010247555484019532972568856131723467582272921733902365416585919501809176\
09864373109371440177679928647893027883414477`165.53271506277454*^-54*I) + 
   (9.24088658138851245714898434832498081848086406192953136954435002484194263\
34567629152342478459347193878381444182486830863753571550267708405335948854055\
0208917772950741614030123763115648240180352592816873750585364217195`199.96270\
600924564*^-55 + 1.0834916629066799766955895771280371636753367581191897260974\
37012909174508674246182937193633299318723608132245335582088978792062004499207\
62463209121770902254536306204598491347981137672943246701481292505041854182122\
0973`200.03181794323274*^-54*I)*Log[-1.`200.*z] - 
   1.724430539504556961758234650538720795951141207818779465257637380833094397\
42112647485053471264548240333339780078829929075664575304004032769984432106764\
881262094954840606668237280833092900475064249643635072039836143019`200.*^-55*
    Log[-1.`200.*z]^2) + z^69*((8.0126780482359751698074906129222150842490116\
37886727957670383574482399086021839815289662663649435951258411961787985174390\
41894361401541455096239509784244229464110532955108685206150275416114817130397\
65350076670512`200.15051499783198*^-20 + 2.3002467527157046888861407161292825\
28209878116103534347287752606507082108092935232418878488825292265532099638180\
10303785088486462637882952819454086864941280071217438685397218391`164.6085117\
3109677*^-55*I) - (7.32191282051570045313201362450508522742455409969888692967\
98293388025428938755799056651153811894576023409594649060862375264956171877691\
33702039239053313260502624187851187957734659096505668713754674437212463530405\
8187`199.80883746602805*^-56 - 1.43169512822961268317554232703296406104870498\
17133213251653698340103132732174995332944378176489489468590362479014351947916\
46028290625106815828438504598555256566187921722324893751131361596335111360004\
51706017301516934`200.1000634595911*^-55*I)*Log[-1.`200.*z] - 
   2.278613566583278020302158506889632053994647891036880316076253025290560086\
26600786546524930106666812799593789402641190438199538446171242395188666034849\
22337430531068656172489877059422846104292512199512119626131900608`200.*^-56*
    Log[-1.`200.*z]^2) + z^(139/2)*((1.13111299444102942085022079494473318532\
74896807553546551591141056225206055374934646157535185862117208972051138301253\
87506598479099840203940901064391285518422481307751883138208254860355428977682\
65970617342883362880222131578477`199.12372579011543*^-7 + 
    1.19775286872213303100742509528076293308182319418510807446145764068346569\
84926896855017243984477703950645728009776637499854934902562792942501013068199\
91427665813291623720706524650421877426467375266204297153678486664164585344786`\
200.14858701814725*^-6*I) - (3.8125657931925093485553628741694180452787396532\
69787951058942296335630678219998372788454187750276864348448723852828805204172\
32718162186697411787147152280143874668634796863721768688896483717949035243960\
031365823329648932526255`200.15051499783198*^-7 - 7.7205851350564785350272887\
87947382868001100558891691459983667528399815159331574620798304366012579936606\
4237955878797581304534853653628703016131736805469313005579834339216742015`151\
.4569478671284*^-56*I)*Log[-1.`200.*z] - 1.2287692878060469063412595434670640\
24324866069486055491322827901238441982023710832669802195333123641424746966128\
47075811818044851653002696438094307851298463901427037228939005215578249677067\
13720854665464661627750793`200.*^-56*Log[-1.`200.*z]^2) + 
 z^(141/2)*((8.41801984145056474212461439640520542594094057826762077023987294\
53105581909581355863484222200072725001243047083139325590393059206099053293493\
07254840046304426328705093190151945064942882993244972782800846104157925981556\
8252637`199.1243671506359*^-8 + 8.9006983799941737868924293640167230593084094\
13731561510762533729837823342160659166292825869845641278772974780758478724550\
69317127837542205979133673887467526456703868712341484394847515312833403882846\
915400305325780498510759119`200.14858128983062*^-7*I) - 
   (2.83318028829219547118416621561973690589531704275193438692863642560858206\
74757141493085700344090939303521064446169467471972784215710398280761915674035\
0527630822329088994694585491622055833781938375209186524570994982091840136955`\
200.15051499783198*^-7 - 5.61282345665024090920830779609484958843202401270162\
29070025683813224872340713133227429126278606645965890560137883067802667352242\
536979685966057321166276126718032144627429809905`151.4474221685984*^-56*I)*
    Log[-1.`200.*z] - 8.93308597828024359001657091091095392840460242303299916\
43590252836475628078599801439627217834082030974542729721119596038581345360859\
45864352345102042042531542186451636658102913243541252239772779841828435019725\
402498`200.*^-57*Log[-1.`200.*z]^2) + 
 z^72*((-2.377403563357771273256454467581264314483101891213276869941060296474\
10436648646445864062272155839333040760136965068881372219865720313208935379317\
42257197781371640077158533936247972019871100195838712270493024357712`200.1505\
1499783198*^-20 - 1.800525711631712556892703033445275960850626785745795499200\
78912864474785546625760513047398490905661300910532829541263277228772934888671\
1377092319755912309191716720852835505706`163.02981141602842*^-57*I) + 
   (5.73125134340479127631094031303274402311127064108130393357785544700414509\
06343060161584838449064401111323165454925279875939590635420652798839677362643\
1760135208220521170146414334253385973963663148963033752940517905`199.96253224\
620605*^-58 + 6.7245226477498192284139375437882432906149016930154058333765815\
91255973362235233137249155559492077143947093272000496249992567422402837535908\
92381500547440817031365465012021303375264386553395545210249946706842073436`20\
0.03194425199254*^-58*I)*Log[-1.`200.*z] - 1.07024101932278382415895712465730\
39292689090341729961317856584574468430862596391956028092027359313742043427768\
39909698291749761697419379351988383539421960427799375260033201826401709311024\
88146468551278525153794854`200.*^-58*Log[-1.`200.*z]^2) + 
 z^73*((1.5891295312927677643341639864891331099139844194285012817553373450778\
02139569268866217769044782647626353226103794492966374794502084259501457134779\
8855019117150472806767063608593637022906119452409812698049580580784`200.15051\
499783198*^-20 + 1.5294981198325989761153201940436901282316774449578503446214\
69007330973817537029434813916016210758562893405785253740337367801164620374280\
98726026449482023095314659352824298745`162.13390464692657*^-58*I) - 
   (4.86854372442236405730770488377240873800251708044950448899019790142801943\
11032297300463378615752284833586327986840089801783737124539646250585963996288\
072981131796910642279132348043112565851604666139964803955372757`199.828708838\
93477*^-59 - 8.97928642356359990794413893726560054845297157206995447118197063\
93289265234594289838757905450865328282517074431621982447909174759522314628155\
360854242675490452464005824423104255664465331269268484865335085953542111`200.\
09455158919013*^-59*I)*Log[-1.`200.*z] - 1.4290978197480931410820111248403887\
60721390130278440903468478242401265921325812263150291509379628968522146759168\
25486202325347344173560823116221083031174241880505143871394793575441860418498\
16608038301209303135458`200.*^-59*Log[-1.`200.*z]^2) + 
 z^(147/2)*((3.46013115713049552063700382932594342799405696169900257080267305\
84080641379499066963186866626275062645179029879237302485370924401662304716671\
65555014945067046581982194263480970299107126356656039394876658744994132429015\
7081157`199.1261770725173*^-8 + 3.6431790909603215256828031486599028921677805\
34373096244678925344613586682064321300851406674902863928644604242936316675750\
79683884057533145916837205597687221778680134589299047307641611907033414570250\
069017553768492189342280043`200.14856503213502*^-7*I) - 
   (1.15965992179074590702339007922629500695383293071177630982477343244391293\
27560066987098484189703480412357895161177002867491189739992949183862761361651\
7097914631320482413813953437288148375228070719414507657596277637010319779531`\
200.15051499783198*^-7 - 4.94138281590782595183740588294969075771813443219506\
57805189962346811915828568657270354774056905446897554569536044407918433908301\
172393786696227918623312039148484349825351723`148.78003285036326*^-59*I)*
    Log[-1.`200.*z] - 7.86445500861079565649045089293996529790636051949867414\
89600430776558658554907864512620521872932132613895187077998843229621141893722\
95428280660643714500153458639700845415231439955253157945970789817071074426897\
873`200.*^-60*Log[-1.`200.*z]^2) + 
 z^(149/2)*((2.57037981275967155162036009316583246659611456690297836653406704\
57082512626085572960834370087768031368025504119510108657221998413137573734255\
08287570407474447520493422765400075284246326229981080808668113958338730767882\
9624003`199.12674511024716*^-8 + 2.702788689913661924298804692801864404379558\
31371566894952168364796474098309519607557690898584418878300524687446010709292\
15189808384635584014657364826267486549643241774155905431143397735192030405396\
9217612652755689884319970452`200.14855990145944*^-7*I) - 
   (8.60324360265254425310007997925361333838367616065567236051829957548899531\
55458510697924457712247706557943655509307463823349866710590108138848590361404\
65254660311765381634108573221451825037550509546916343921419574302731987756`20\
0.15051499783198*^-8 - 3.5046116009670407292577871417180150995390013575843057\
34576837932619095837213132587627060042132574233679458968193118243603274509102\
6182370208875470432332934224850782351124838`148.76049267184504*^-59*I)*
    Log[-1.`200.*z] - 5.57776259911105571954093033530563135585933569542306857\
97776769380000061908756151565249568899480131308652862700518821644178987727887\
73013564867235160215578562778900616783035910916036233873434441979472602478415\
687`200.*^-60*Log[-1.`200.*z]^2) + 
 z^76*((-4.775227908006423218819943948588423468548275286082821270253418499530\
94588814435666637980590513412796472639541771666183181186579458126979299562019\
5898788889485688960996555588733550950289304012971769427496120529753`200.15051\
499783198*^-21 - 1.1192135984959823836722198091490658927634819702764929566105\
40369664521290565304845841112114160731932546037126258544866400308042124544869\
908261124633363449297261936476026995`160.52043387199427*^-60*I) + 
   (3.56256753152606942866490470679065690770068854728203972932336253050912248\
19260101520315579768400155824454675224518869650495033953767352826718394430627\
53896255619201713150856629917869042791134460456599775732204170303702635286053\
246`199.9624117552998*^-61 + 4.1819909142035690350389338450584529331921210390\
09524376561185233153877024483085545034521978669907138999441768412238461793650\
48574390515215794749700557889154351139842890608252645380643059832530815357632\
8793824237416664459171953056`200.03203173471462*^-61*I)*Log[-1.`200.*z] - 
   6.655845259608923794113446660640804571143229477904331312389560938979437580\
98544760003613211240642771902206391255412994264422039419343062910923220201792\
73029585947231102460532578393530497182060360052547142661145849040484561513168\
8`200.*^-62*Log[-1.`200.*z]^2) + 
 z^77*((3.2047082398140293577398834098484553016388712428035962965000428262820\
55518627024740990332123441392522387038536432185783004335105437827418323453302\
928085873017660460017483173324548876034265332588527647824398181714`200.150514\
99783198*^-21 + 1.01372421546030492373331717296129627663649363291505609895945\
22124372694107511269229989229183182758187485577303136379174967567467303437794\
8355489034846116604747140689549778`159.6506463217085*^-61*I) - 
   (3.22678439644922152112336863674335477346608315988969648228243937566730544\
48641038091488458605138078493799254547898846931850499816725706116691889623859\
13443369325397763727430870217412431132160192711632020041587122994022894955528\
58`199.84670416764865*^-62 - 5.6367723700122360768307222871764567926007684831\
84561817446705247879092759948795174880274539531515790024289014173744091304003\
71290574569811528914168350154887118036240296578760425731866239741361351315200\
118527345564029882329132566`200.08896471650624*^-62*I)*Log[-1.`200.*z] - 
   8.971201857712654317055783677730586687869249302829035264259140499143035205\
49009493910076460721343394577400815142283963206054811539930670649394521579765\
45164054332999324839432991312045801107716924604800778353831438361109756041358`\
200.*^-63*Log[-1.`200.*z]^2) + 
 z^(155/2)*((1.05104426500915764986725330747288097592211860422100407192811557\
95760201656592161785072358487921519022213780999558944615731845279763254668802\
09047365590247729646310682823400456828346664186601399251388540829509616457807\
8660664`199.12835379431527*^-8 + 1.101063865296811579679813100450247501687442\
86941230341908869207803331092527289844660519714208182388046868906464123983902\
09996922465071468593415460250510232597470027023103458974016843895016509882988\
855709591958214105865848792`200.14854529767345*^-7*I) - 
   (3.50479513643712717300232230524535471393297054965638085847478392971446673\
50199047002808216724905907840407690083977531376987036147112584982108881639643\
413299119487147473810757141521978716690709451131377733328986800930791766356`2\
00.15051499783198*^-8 - 3.170512365650525989874075112048718106233039909035400\
09431399547583049528350288711014482044123981847237231518367233230865151219130\
80426987130576147473208849917982925924886`146.10698181169087*^-62*I)*
    Log[-1.`200.*z] - 5.04602715127259920239280059921986840893816803447183291\
70800487762383607135646961442208955857821432578231797143021537923641395873612\
28589060105514252759622648737559125743066676872039276326615173087285362206936\
2623690412871866124`200.*^-63*Log[-1.`200.*z]^2) + 
 z^(157/2)*((7.79499273075266328707057951222133149255976583071711408369894287\
99798248110455879539750257424047905966483756170729508277361424983790133532939\
38394271616594288941282304330453751069526930700994849995001949647017566310722\
711714`199.128860410523*^-9 + 8.156352370938976805949481874635741167773386902\
62131558563940681695332729571315940079723481452751323653678528552526615877153\
15468249660742776171889350398606926577769949915381042745053298712552547983344\
180716678450196244511575`200.1485406759132*^-8*I) - 
   (2.59624759486847689961196058627406578236509995539529952593381455810350792\
61078017608726122087546457813202470855977566432137077716491080279839252214966\
299762588146497134542632347861876584266673333839885383733695730024471921138`2\
00.15051499783198*^-8 - 2.191320388152748872464722299127915021289826028247154\
90728350471375575705189466337619378507019549071684406890423052757771932903229\
96858385990492667374856845710678204724074`146.07687477006138*^-62*I)*
    Log[-1.`200.*z] - 3.48759471672560744936934702632354684543064501894034583\
41795222290479476369029284367321260229330845332982193544943737512313216766718\
71112810812318724825731708943330564913428299828639858766684010915583927984184\
1705340534129810995`200.*^-63*Log[-1.`200.*z]^2) + 
 z^80*((-9.740212489932759961690848961548099088506331971542556073148390210649\
24390700714062364620371136997780408141769155590275883407862909612309521605733\
304745798000441914745045910732378621512055885730745532491355896767`200.150514\
99783198*^-22 - 6.97082206267333534368491977240828092047978587631124312028303\
00561287794044657431157192355262183724797920026241939203724840332349107548745\
5451783358918921322657239353849`158.00523056346438*^-64*I) + 
   (2.21888157737700629655713572932181202381276715096964298745491632298331344\
26841445985286195537071229382522669359863890404098481573273560750900891354000\
10736596508402293235375337334535346521519106211609783281653735725589085959051`\
199.96233355274256*^-64 + 2.6054877804292881209710632328749390354782535904008\
21930391455725866123678284507577863739658569935330413606693999939227298640032\
29575376070986319893076768891181042104881469968359321696888910963888260519270\
3469353880053404377426`200.03208846906156*^-64*I)*Log[-1.`200.*z] - 
   4.146762594208520408479997992033334535898688126858634804431065054233641264\
65911390200845046834740076821187573192801092524417599549177828727418474793081\
640775330931441598059411804946780698319450412687402975738620280189626686383`2\
00.*^-65*Log[-1.`200.*z]^2) + 
 z^81*((6.5603540908277418726395462392569361693671160933581507719248435144538\
26549369563722553788855048312189978965203938941145643207619667920488964982021\
57213834486352331073302448607388887674904383154341716100948434547`200.1505149\
9783198*^-22 + 6.700107937115698737531755625926534960240282488426268873572573\
35615079744287727673219067709635262807847167462156746239021988617854439093563\
522046014119584083004028655307864003323943992242`157.1596695161987*^-65*I) - 
   (2.13271059488241057109209760454079399122328524060072563464452473369115707\
56936154627347396863455986579304010439170241073893632173605408842572911302442\
4631860214483151369625922058127634680428188710940960236115204804932735924128`\
199.863065392005*^-65 - 3.541521139952105224598079483093554733009751814733858\
53258203273942498952972822836871759945436748376870155446465375881686567006738\
20807009862361878303796374308545715108406197957548222463706684936359926020222\
9726289828075500661`200.0833233040841*^-65*I)*Log[-1.`200.*z] - 
   5.636505954878216040394082337606067145967985847460550749338880638831590179\
76756447334717950915985666366048805519601804935609222244932940870258960323092\
03981717472703871211828212555109626402601223745156554553688258802884254449`20\
0.*^-66*Log[-1.`200.*z]^2) + 
 z^(163/2)*((3.17267639517876665501092203464652772590961980118034219978379082\
34455571143917263914270624420153322016265175654077255267899088739488405786738\
03049761685447276255198081958752883218257690214009164191633254859911920962369\
958146`199.1302996742696*^-9 + 3.30867103433074254394933667830787602003294661\
36339717738333922790419991154689267485464590324468191613723678857086240897738\
72424657099986160774085022151622855911660428452868803971190637602726474337743\
4622252219365256722094117`200.1485274862683*^-8*I) - 
   (1.05318270035742361675707039487345370962374226089184689058845780093809698\
24322677042583226701726519135113803690028111629601687070068823154068957296281\
331303415756672350514195859982037622198865726472666140836961615928471238747`2\
00.15051499783198*^-8 - 2.038344636041842439864335039830924096448195215282429\
57338333947133369451164899675078714604363683573985826410434413085501304228559\
0684667822829024269695043003796366914`143.4372888959276*^-65*I)*
    Log[-1.`200.*z] - 3.24412624550909543873357450835773769562521035907330480\
21949823165084542423400504248117159423105415455681769601155989260612086848810\
94962849371845823800695538076931217244117281812985166530638140772892411579889\
400410820634282`200.*^-66*Log[-1.`200.*z]^2) + 
 z^(165/2)*((2.34955419397622351018043337550407372283614685481021086132914931\
12929620090088288136973937730850673037694694878648480752099904560312936714028\
39972380057510915194598150117525331609370967373154195174708577167240462059055\
10169`199.13075432572631*^-9 + 2.44767889075995598340280708194563573757535674\
32453963201937098259196581280382894597959879169010365153266676681822600161583\
33324107720663388505808706233615516914133394361358060019410107132433581340167\
502733390747889333967569`200.14852330139922*^-8*I) - 
   (7.79120389132268589483555647804171616676220416530233402045197100307249644\
87132165368733525462164937440771442668225983415412878053989882850381628742193\
81272595972617846797633129862365826781582168351927922647860321118938144629`20\
0.15051499783198*^-9 - 1.3718919032978557702484716599592534914224016478114215\
20531433251990626945478649314497898462257412764521532046503703652202483053142\
1515726645084064441343772619769061679`143.39623032106402*^-65*I)*
    Log[-1.`200.*z] - 2.18343377797602214228286073214533599776994691237013991\
70545528872830991717418304905302278258149823967224722899629627782428453346224\
90452044015799282597704126793844245306032027166490681613113760414277367129661\
974691560454214`200.*^-66*Log[-1.`200.*z]^2) + 
 z^84*((-2.014514711303461040582980501026146841472321948463546164247481937354\
87812417894662890785283261865016590304867409976881638177110583846529280952639\
56403713446574329197391106615491760144161600822630429580679788287303905814103\
84004028`200.15051499783198*^-22 - 4.3492316708981201150944345194174791222203\
43910024341754474627066933717563490960047617534456679964453181067153913340989\
115602868940561864769338147237624797847314190141221326668748457613`155.484757\
09647687*^-67*I) + (1.3844034381505183409177085586020766892851683903503722488\
13598178788548029169750108028482744617718725621662382888371515180815222076162\
69271419851489261864397879713933666915266993909095508711215950790575033372698\
2281474692922`199.96228908107364*^-67 + 1.62590177334845146119975020249548078\
94648086714078676645652738863100685071319632287895923726615750850086395469518\
60751382077624127151560187938733190409893234428542436400505753648658029164611\
272350896403946038716633530706703`200.0321207166229*^-67*I)*Log[-1.`200.*z] - 
   2.587703042102845008345924482167994811192140969676554843740516492509485619\
08968949844165938167618076976315256725772356401077583795982733346360533389359\
708455265652547121674267473434010315945788065712286511767045008978804507`200.\
*^-68*Log[-1.`200.*z]^2) + 
 z^85*((1.3612721814543587325174461120030967286899747906402255262720323473464\
76136921345326195832430259878466693575806526591139779606808826347972836570976\
35850677974705512667260862002385901340771188937877716554186319906631744070943\
390419`200.15051499783198*^-22 + 4.417675190300591018936442788411504525542888\
61912752490328892385203565982145912821596293802196884113699955356009115242657\
763844760966386548280414823973497945745208206206475922215081273`154.661763809\
52828*^-68*I) - (1.4061896870215369228313635213425135920211419422914443791798\
81487231463694758485417624063811409580693173874790057928558783685630814720420\
55198358183160598476210689514896753521894240055535829099959569722371604849657\
201998999`199.8779942544547*^-68 - 2.2268707839507535446480764642631431923252\
60207318541834177882585942663792136865059278123237926520648983439475331776087\
69164133724034655857909988300488178921677125227237707066266316039621368564859\
665981793375767691561654915`200.077645363417*^-68*I)*Log[-1.`200.*z] - 
   3.544174928926865336105844741256712770756354145505626998456558890343169118\
78353515300300467142642306399818872116444522522048181231792020707244942239009\
98108946826446096123572512246627364034066400875302813690649451147006426`200.*^\
-69*Log[-1.`200.*z]^2) + z^(171/2)*((9.52333785079154149018602928277010016439\
01135827227629242922833636703166393887822223019508469947380834480343690033062\
57928660207357355901267775300523144206685190138072269438052483528798498508250\
6178229861210440306128705788`199.13204961155742*^-10 + 
    9.89124388794517084933310884112854812734604570980377105868463978971076647\
22311745092530922312227639467560065852662076453740718958354276091938224442239\
99369795220336595256542859047387797234360606520279110088894309032474311367`20\
0.1485113302577*^-9*I) - (3.1484807161879424638110265749059488067715533818643\
10723330087621954730633011579499738066525307218674041161105824551670712618690\
42635741519396945876088654955376809524868034312114457276352495979767828656722\
6093385598312324751`200.15051499783198*^-9 - 1.312567077152045990667699808570\
38273633353944188480730059783114946817627922469049490926228835043031616984798\
96904060759205829717712572901953064514464416701664622829`140.7705354668913*^-\
68*I)*Log[-1.`200.*z] - 2.089015384684292742521659211814718553037333885604731\
46653027686148299619786648123760739389575350638192431496061329694180490303813\
55404160542070342033967816762554167163510263613085779483286212259297106763760\
691248114657801`200.*^-69*Log[-1.`200.*z]^2) + 
 z^(173/2)*((7.04332235599857191891991724546149140338028520423775388961553014\
40419754486488987007086754804023325398003725596230950149829769905141343595042\
79169633277166472814484029663795311776313604448154257057555220904450372438683\
9813`199.13245990767348*^-10 + 7.30844833190169680122713189111387882760448882\
58653788781973448931766308259942361828494013278383614636898226545006701885015\
75749794643334653913483255529869441235966668214998849203892762659929980643399\
451668767984919510876904`200.1485075232116*^-9*I) - 
   (2.32635135670774389882446275729411767594428844166027332311186378504427743\
77791958417960469995052030142643260348952583348902623726233871152004024694072\
27000178488909067938031910886622436247283884464288437437091938282778541978`20\
0.15051499783198*^-9 - 8.5986618204323507365098651630368193851676156972762818\
87200786298694217499426184383868274599083535653250820118281451945600345036100\
649046876554353377898341124275906`140.7182705582982*^-69*I)*Log[-1.`200.*z] - 
   1.368519532697363931976947785191462629721694208604031847430654972242805607\
24052712990012753148591320008428986183487183468932376954097101906545075274655\
63326353504095723263886765081080380614248458305297481096138094506881664`200.*^\
-69*Log[-1.`200.*z]^2) + 
 z^88*((-4.219263608656229009874355684787570865070746991340761567550447358598\
16785892975257504707164248683586071837069095574344264909636203477627758596063\
14779972822140551610886783922253589684045161272856468032328296355180581534671\
751023`200.15051499783198*^-23 - 2.717784507805305863359544477162849255603752\
63398052873865075886483074904884574841823665312814361927700724595490402261606\
3520439874665892069037282720607241001777867685752966696422918`152.95949335671\
08*^-70*I) + (8.6509767735157645934558633451313569165513873550159211561298156\
95337529370617445208449583933940836833088530695522074097559935788033878077676\
55107408348868712325235981955543545633610073428013948077922983853641768915574\
37`199.96227162035777*^-71 + 1.0160776542141801270084888454479319251262178153\
66992985717392332487460582137822751209328698632491062613573413651020133385346\
12159510527609172555288512696179395656358641535028798949859872473113472712871\
9653309617056759616`200.03213337472675*^-70*I)*Log[-1.`200.*z] - 
   1.617137812334043451070406578861041884587148273331791587884624950570667118\
53666011032237974691499771608904480637298755836181764557403730896552203601117\
299651486316039213417547116318870148692661012004950511368436784926414`200.*^-\
71*Log[-1.`200.*z]^2) + z^89*((2.85955432092081502184409546095565594634904427\
35401880054228624229040280795036907350802011856736447834814317369369171433002\
93599467163577250094159370570094565593136067488151191738980093035617615280168\
70171834588294861131768804738`200.15051499783198*^-23 + 
    2.90661158714919365747996429295607211337037765604845883657571779504068157\
80001120251935331144757901764327332468835203139631412402329351736023765998219\
4483892907587245224406130589392`152.1576036474132*^-71*I) - 
   (9.25203203485946993605977085221769112088733006469842920980958742979469156\
06853495364667666800752570347486910261768052571030388950223346147780918877349\
967133006110748436188362280609401001399659586911712999516777057998539`199.891\
66067280823*^-72 - 1.40127413174162607477424211694642761089568304165153283405\
53103332620833177883870321369557585957384524923834766835207868214904624165389\
29766208235924769931463966092245507945971725226303067981182320993657875458478\
20804598`200.07194664975322*^-71*I)*Log[-1.`200.*z] - 
   2.230197046934835454986560315069759885060916063996533379043276291021942629\
20165965172105176527231672421832368396948777747613503997730153047697618797817\
28525459928081631279702931688265620155796036770098032088446823178351`200.*^-72\
*Log[-1.`200.*z]^2) + z^(179/2)*((2.84414514043329892582050275450376411920597\
42740691362765785889271357285532888913282707037108316928211914942347175784265\
66423914452428953162486935780193000197789614293469385785282147245322540017548\
07230347960604621558170928`199.13363180400623*^-10 + 
    2.94317821745401506870239729782649438577552296915904012129579328229446349\
64720005256233875870051197160167519736082942517765923871851912910331862614746\
29269811396226019802233531248672663650254418067260118011229544567468494446`20\
0.1484966093787*^-9*I) - (9.3684272341639944780214526368887218871197434052515\
71644281062128394346671111321250322942082770640690486399380218155709945027892\
19426927554514757057722843916515957633693112933830958901568588477176331128183\
992906076576690028`200.15051499783198*^-10 - 8.462991059038327955441865205203\
66790869068607597354419737618993940274812089414144652459117140109474614486796\
2987801292205037758316706326395250172515416181728642`138.10637219196983*^-72*
      I)*Log[-1.`200.*z] - 1.346926860388464125543044936714398820324866545133\
40844071257425357438012052480866586538904530063833872088799097226776032448172\
57751804950662224761245955918594803385352200369904017475447960456269182568672\
435684642058279`200.*^-72*Log[-1.`200.*z]^2) + 
 z^(181/2)*((2.10098703962032745004639947275998793313986647167570364584942124\
77991648694920135275155698615334122899526827477704293913727557672626441848861\
40286686047835274537713290568744289419675293511459084688641607898995084400575\
48902`199.134003937051*^-10 + 2.172263813450774959114886417188047590852941969\
15754526602645679178216311458306637924669562300004885098816029042975211471742\
11320302804536601067408258505962256760127169465181229187085774095002356488137\
49953765870704683428148`200.14849313126086*^-9*I) - 
   (6.91453047220683268878823849960946119733031206745339001243666611218180542\
76305411936675327516711668922760364435106998332855699514331122278341574124437\
8852174352406127516404723753220936370764107122382716225849163405131413438`200\
.15051499783198*^-10 - 5.3950390978235111411435746112095110306202775041654027\
86945638933146307094997171491948333071154795700473357863868353597657494856438\
390705680112422293316480667708`138.0427468992992*^-72*I)*Log[-1.`200.*z] - 
   8.586471405926512691093178643313138648824220399126040292806227532914398983\
62525437630925611831647066825152437012642415309907358326865286338470207403081\
7261927726859580463108079964502453296188998949421217461671508862146`200.*^-73*
    Log[-1.`200.*z]^2) + 
 z^92*((-8.938798029878852278908499424447796802813657572111312076931647131257\
54297472178534115362855170598557029749513243177361441001432847832746853464440\
48316008369757941370695198857944941910049206395988881374493496759530203658267\
967204`200.15051499783198*^-24 - 1.700672890038477984255376639239642837675282\
81863736096178279692495585637780840656994082146767707482801970235924121808536\
9172095142106442401529372518756051439060552410931812629288`150.42985666202532\
*^-73*I) + (5.413409940640062753080864713467694499471642175812885736513258117\
95711407503691556829309994604592613566673322732880607152368139005866790065265\
522150984835188312247856984322059663209026507499662484097471971263112250925`1\
99.96227585471595*^-74 + 6.35807090123217644083689999840798195835717227440996\
89146900791080577742919167608604462790141425007356287714304294148721518427861\
33566478638611592319291142746621454499635223218404421595262309886578548820634\
26950728674`200.03213030520024*^-74*I)*Log[-1.`200.*z] - 
   1.011918412459842731518439940681806949095553727321664546542271006775425696\
39180719821466698368514152254715761625894170470450766098448703813113878773767\
150385377063170842598324154402090185026443377525777890708726844822`200.*^-74*
    Log[-1.`200.*z]^2) + z^93*((6.0745794052205065688930900875921683144847639\
93789043055530007588822983647900714237051921041184514843934392857651132342845\
75090931926716917057985814110609019747498075187652448922182406724524511945859\
84238469603599644378102875355`200.15051499783198*^-24 + 
    1.90884640647503220520708499490138813506567230023378382084708091840633253\
38196863772010504360025482323580692677378893390691663088303728751370676305687\
5148767837908914605813790354`149.64776976912393*^-74*I) - 
   (6.07604682387405325994296355807205136105637926076322400177377839795671457\
70113504317959201621560652476617258850411962882692934639739213421049409347428\
664287408677610525826600466998807581843665080454518584870351758462`199.904208\
9754079*^-75 - 8.823746163369263332569108812428877141169749329301909189742786\
30677657891503393475927552624635410325469429651301941282622482227577528217348\
54170158481310666850098206922941083196552943062242049687657076140255730468642`\
200.06624086946755*^-75*I)*Log[-1.`200.*z] - 1.404342818488364910069244896387\
71442041164714528313817683582125101642336751860297780045463728545227199378645\
80638741284188132146582212171218090603016634984224206795297759243039733793767\
334197730085087067729896779998`200.*^-75*Log[-1.`200.*z]^2) + 
 z^(187/2)*((8.45512518786404299842441442023512494767694674396812057689727240\
03144076920609372775578012081576615608210064866938333913276068108599136648162\
21450133301506834025704042642601198275008771622837102999848337747549848784091\
4493`199.13506928361306*^-11 + 8.72034966281062247692365024449661878508932709\
74203814880215890208969052038587044813001879412958043186985687133442222328649\
57605496258452174032164810451758692277850765839087039989558837160088467351099\
60170163682751761133587`200.1484831407363*^-10*I) - 
   (2.77577350865210660079071366151258418572644195266647892609721682173382108\
19637794880747229831779329574030861015132713465196658190383127402312536934398\
1939951974003053850744894046095622414908188355939081798460679995647245891`200\
.15051499783198*^-10 - 5.4622847070771825658092780367415927704709466931740661\
96909981764845062862765824039574213892383208061042578612208414233461245904568\
450820538314214532665796327`135.44450530403125*^-75*I)*Log[-1.`200.*z] - 
   8.693496117065991750840659797395996199529013615866497133635514676520626922\
81922900781848001839939135730890867702430656434211727378788709345648009132323\
2712419649794042154987777561874074947840902363124228044099891227`200.*^-76*
    Log[-1.`200.*z]^2) + z^(189/2)*((6.23910067771623760592466567112254678018\
85015880444675909607978335662907250546219641225396583054217815108657600163351\
41700999005360637937354852089540951278234868219225969800741710334445754236286\
785330485811110983880734793`199.1354083440336*^-11 + 
    6.42974279423019236187624911647694892702222780012747235477877122218346739\
73058915886803226993563719947039368819222479861629232496087545468326436900229\
9329283188426384719411933245528498855873027928211586291677348514785110199`200\
.14847995072898*^-10*I) - (2.046650697022460734433588465081529669695658550808\
30456138322873228934349835677784366656494031506889450134224854020745691587680\
72537354147526752471274941328313000113823869642306886652343040819028749336606\
2457892432012587802`200.15051499783198*^-10 - 3.38822727453484078693339634363\
98108697076395179188272473939075897875688953508274846888686459884267915868858\
00975619418671791646650966364018593077975213921761`135.36944380423444*^-75*I)*
    Log[-1.`200.*z] - 5.39253119061000220013128941161056371649988518500257177\
19874436548925038919077110758809533254585831900658300494317476982922119008687\
69058177608317822883359765640318908375975103887985905481939868368386074641711\
530853`200.*^-76*Log[-1.`200.*z]^2) + 
 z^96*((-1.913693927357533351587521105541188116680500146664117321395533640079\
71732188798923328910962916025888806124045317862370396825243648561288328163366\
02026160078443192805297021253981283783944245132160762640555070426953458043195\
085008`200.15051499783198*^-24 - 1.065539754881053842645312439154617804180428\
42103192676579286604086902763783450433812111463413937275470657693552980487494\
2355773536428295536641721841108873943075352400217854979`147.89621217680127*^-\
76*I) + (3.391718381004924593126160722297969479015422439462266368486498731665\
26027047993594039947463809728511988398843432727473091389959268152636271899899\
908936175213167703929436954252308993320126642397469704474928896198733`199.962\
29755030808*^-77 + 3.98324308577397946637412876049144917750029599085839177655\
52596118689821494664023766221691342404061522839714372225814416351682619514414\
67400441002156318219521326605309799504561104151564798932445653254475806265548\
28`200.0321145762394*^-77*I)*Log[-1.`200.*z] - 6.3395282663754327367022939111\
36934001266914476746041408278583010707059498084357831873236177162972435118640\
15373939004388371483214371309036411151126319815160457018485640023385982600084\
76605774277545413623752210813`200.*^-78*Log[-1.`200.*z]^2) + 
 z^97*((1.3037284838458473314924541076599808217186233928564286119009786618954\
32374881323157917468712692318605668920129225152841313484544786029083893139403\
43180673340455680938284772779092440196156645600176788339494177487129952788153\
76036`200.15051499783198*^-24 + 1.2515205599123637521292545660652689334817977\
80541225932387485912379125357607328315653231782332117449039360947417516162411\
99132576751244741894293801743152230561486835485885915`147.1327658323101*^-77*
     I) - (3.9837136698237848007861972757480455222971105300276223167720927929\
47433353903670174767551737363594321957826021770964001059731071726177245080331\
2080761096577477665998490323706181792751591290008838959193762886857448`199.91\
576264945422*^-78 - 5.5598791657268021403633861154021473456450422371564680033\
90686370340687135311800566154982550263626581130659429944854437745452605162396\
88364420793462792534053417280787091493423735992958121534644473747590410355055\
06`200.06053988663095*^-78*I)*Log[-1.`200.*z] - 8.848822522190637109906985344\
91689671731424921395388782234696396996887543182665009941096858815620566988960\
28767868364335791850299307746092002962707229686176828731738268157782903210334\
68298111687942441279437115219`200.*^-79*Log[-1.`200.*z]^2) + 
 z^(195/2)*((2.50306887905333948362281908062898255462489672720858702667794515\
58948975507512350145843046203236399314721521905962067466057443920888600193541\
17669581537445893766397693422292004266953590067431761806786232985936212862924\
0081`199.13638104821297*^-11 + 2.57372726685343032485930201154176219682318190\
84995744971246353333626378724234121265037777000346521625200930005127392520689\
70256030773987899130081466540843329018540930952708143446862110409189617513565\
46143121395926526363494`200.14847077121232*^-10*I) - 
   (8.19242833380234048144962354203079878540968104611441676174401771720819531\
62130709011397982969472519559821954290040992150250644143710991140392543343564\
926946217869321265761919952189975923714670455750564442497897392552386977`200.\
15051499783198*^-11 - 3.52844716156269877717296869151523050780563327100314848\
67357408445750274992453862059684264495112646308627735333591461649143222450905\
65290809173182546951707`132.78468596517354*^-78*I)*Log[-1.`200.*z] - 
   5.615698072012709514617025933146854455430497500339833349204256697868987985\
27347990235933760763882347709563889630406850692835281865883678955506176484954\
7140651707361335491811651658862871653479891666429367129064397`200.*^-79*
    Log[-1.`200.*z]^2) + z^(197/2)*((1.84521089308003837042058566741073219659\
00374294608315349775566682782217640663062138109910278203666252528225426296901\
06105190133877072257701329927889051794087532994967582981809562042829486450530\
4365961865633771038930477539`199.13669125933203*^-11 + 
    1.89593125198800823996292729366339757598189115324648001782085181156874897\
65624061036834980310408763971710050767096275824304193791315929644560129256482\
5415808592304544955421254576384707203731312600850014218877803826542464234`200\
.14846783497532*^-10*I) - (6.034936610325946542219764097087970416735742230196\
20823616874089948386811354828464614948629406366731254513846434277331098725033\
91243488449088966159213685351569199972163673737270883463388839184133014070445\
066931604816988608`200.15051499783198*^-11 - 2.129761011683460143160384091823\
44660444888605891441626908794357529970844795833871501928323086650218972407068\
0828254977827583879418793281011802119095636435`132.69817315750197*^-78*I)*
    Log[-1.`200.*z] - 3.38961992613818536403591915554371229528196737893277902\
74178344143998368130685036691982418872990717576657343217306700713917122950257\
68376498422177965030899754784596865555911663701330886786425409986266348792633\
97`200.*^-79*Log[-1.`200.*z]^2) + 
 z^100*(-0.131311983823889512636856050246556926831108938460608920778854306113\
24971968731945175827410771235729023077638893719419734696479412277140026450935\
056007648316235614969395090594334147544700230390033157167799716651954`200.150\
51499783198 + (2.127453439114068388932315608136428143786810885082450860391334\
49666660314930888187642262315736112468254049064985861910082853700824432323172\
13669446918067386625689747552987832629099190458257048988176295485567410447136\
79616984135875`199.96233331395933*^-80 + 2.4981320560653266968020526453769054\
01889219595276585180063050509829938602371465064944893080646489813237271139339\
58532089778917646240991676875425888595028411629963976468699587746403119458724\
774633581108986637456027158980238112011`200.03208864223993*^-80*I)*
    Log[-1.`200.*z] - 3.97590065219116558793044126414054082893148214717820356\
86434818071612202924173538141186036405146621500269713618523668070487906943873\
80773014338819850990698815019089342036147367107458331018787656308588162164338\
57746009836710093706`200.*^-81*Log[-1.`200.*z]^2) + 
 z^(199/2)*((1.35993392175578783672085810133909501127866783457975919244506543\
04815667829889998394592353213540472950718214191681147076492401598582280421254\
18730181290370858709525110514653850247145108602115105098513880592971077585413\
7149`199.13699483391886*^-11 + 1.39632955456774539534964182070820911770813390\
13432568047449131320602925948902220786639319870939568690393585951357017140721\
27256725083033215260145987599514173353459734123466249958280298702538582233319\
80375849272221264590981`200.14846495745272*^-10*I) - 
   (4.44465501589522162592807150339817500433858686298479312994178797753383627\
85587247133655700062936056577813043497514292449763975903578268194464643236530\
127812103058855089529509292261537077213117325300502908166459197329570437`200.\
15051499783198*^-11 + 8.97014837832628445253938813072545410289078462550855357\
23996688693860796838865029044360265722797551942371581602362170805717120585752\
63973242888643523574`131.4554765670952*^-80*I)*Log[-1.`200.*z] + 
   1.427643454678377034568694615409255201546276627804769500660551478383734186\
33089874343846598437790130736023795631156996000081994029883368719813985527842\
12770857727888375259395129785110603046846910818073331802975023326528933388121\
33`200.*^-80*Log[-1.`200.*z]^2) + z^99*(0.00103591867089741242821871184901738\
83757493650469391135989329602020278259651775463052222918648701022899381551600\
63812222976756827326598628921483374816504218917255273519772557571996058244120\
802839592593867733498599805613826774219888`200.15051499783198 + 
   (1.01947762910698448880638034545478959067713085118846853054124976272815791\
16463039968838805607483214290920802038935489850599965910363295544786829430514\
83483058025474545398244972741461886503031168324494364315911015`199.9212003151\
948*^-79 - 1.3959563290353521713395727339037640308270476929923470579979258059\
19859453577067848283106941204427156536928219481842367177099266214866820787621\
359554751710082446830595006443162730555817547643658471435412768086916`200.057\
69444698345*^-79*I)*Log[-1.`200.*z] + 2.2217335010639259538987800250941668581\
90431563859860547481792678341584535140736104012618137929455716496024075777212\
53558042599183086093378756430306185898468494992400668002061850695355633429289\
0405969365641027901170027044856240489`200.*^-80*Log[-1.`200.*z]^2) + 
 z^98*((-8.887044596547785472160733185564631152993889316774651733003869038077\
62729705190505953207035504121214024709207341879942942784018809105478198821246\
13787199208137616593635434432161023242561594068022742684330429300732572990787\
78272`200.15051499783198*^-25 + 2.6682794596292421273895469305542503505227732\
30704687186817081412994614695627910893083339698142417381265731386059657742561\
2661294035865250140783703558347088389534118024075008`146.62798895133488*^-78*
     I) - (8.4933973110113053762003532093397038379079590001230871798946232048\
75428264506831801688772794414987924272209175624787482202094253327623885393685\
889216827937250634880974356847547800238152424615014078512765069213566`199.962\
3138581791*^-79 + 9.974022272055523410391566029009202308816740289559828878040\
37473508658806276563919020314512810870815703824331332802384748949178724314940\
8627306334782893963397077358304619860988467455172049618344957112416446521407`\
200.03210275150624*^-79*I)*Log[-1.`200.*z] + 1.587414947106293446872902541925\
29850965433266023028275330756305270494489269577387214975757317717807742024888\
25146571472548858156925463013259737678542321655473190524666068121146042258806\
3473104785841470556748407`200.*^-79*Log[-1.`200.*z]^2) + 
 z^(193/2)*((3.39465736841547923099981279039065656480659035437394088980013179\
08299959061072390836096885201628436131581333308047642547915610465361334282047\
04120529864165969461026984371133891147193408571975642809001903587690706821111\
6021`199.136063980382*^-11 + 3.4930574938794894145300317854303542118272815703\
23294705899902204289246777446065751932249577923517593682147736997574291629769\
75158868642377548833921279174647746320796496264753467509998082058545658412882\
986775167186531679114`200.14847376797746*^-10*I) - 
   (1.11187473331021735579740380309234553396135117451024985786250161406052226\
96232004587588163883481679116832418924344300291842533934396410927060534212572\
9643222684101769804750155547232435386695369373422522447595139489555297205`200\
.15051499783198*^-10 + 8.4938796466952577477566250417252593446391742566730029\
77777560527557300636552309922093890232407106690412422212432542851902862132304\
8579425687936185445653452`134.03356523957163*^-77*I)*Log[-1.`200.*z] + 
   1.351842931799191807328062538413849278471180922005414021209199819171498422\
41511595238136547788681498089216138740221104360602954162051792085497798034080\
071223856545583913421774444573551156465339338392306164585768923`200.*^-77*
    Log[-1.`200.*z]^2) + z^(191/2)*((4.60270498563184339450895717382766903980\
51899870066528874072462847736636129325369089166056960690160962844303389352825\
29796452946008493817350358163848234192869138297860233914914160325577339636041\
2623934233217927521469499638`199.13573982580456*^-11 + 
    4.73969221698181734056330416273194864885876325059143356394641956820774110\
45841879690310206103493458941990745012296831721795601055042561343727961329248\
2113788045131408715076114676170161811304664227423463925408430908290100066`200\
.1484768271601*^-10*I) - (1.5086908901336807571889468887030711561376632555588\
41628320531940178041782573636830839324169975614693368590348245271041945949895\
02775391595059712514319786017064326767582971515069804785037453900896832458110\
207753891850909357`200.15051499783198*^-10 + 1.388158314978602191867911023834\
20451477129895968885362957508783364269950711863738161823510136899514228678945\
343822493504043732314973417383082562193741486948`134.1143537286944*^-76*I)*
    Log[-1.`200.*z] + 2.20932257622960752521738998158436247154737862184793672\
51802765708503428725828218844615883042964717506203246776877195973374065729343\
63310788977720684569511394968431752403392703955386355923103748390985363235217\
43574`200.*^-77*Log[-1.`200.*z]^2) + 
 z^95*((2.8107272563202019043230511455159036659132793276982786492902613564285\
54018626070631558924831532171289911266925552081484439075468529812307715840158\
87589275425466453985433014795687153801972138690650790997720838978619768313103\
52855`200.15051499783198*^-24 - 4.8886497177868246362266614464227874989752932\
40394756965036409991837374355658737385508966330775413941166986327148037530613\
459382234570965185594905785843966125833071802407232941`148.39088521293024*^-76\
*I) + (1.55610553526114453680425827787986495361099060459205669610359937750155\
88383404601501909665586247077995397338245656451906133832260685388765367391023\
20443025110172306805111649992975228874911188389614924149088673452097`199.9101\
031305456*^-76 - 2.2147515808325917735008583031389601833731253073178564826957\
25390661591355214041297912138738388836235650515574681992014196711518114742594\
67616815402115953603334714249751259061192930063689171899580041732063579263290\
2`200.06338910333517*^-76*I)*Log[-1.`200.*z] + 3.5248866181009637641907514403\
70520336693531276587718737902252070206553968596068998920106370663008489159005\
77745308655046359389250703115326537346164189635112499618893302741609182974517\
804877143398910864867250842506`200.*^-77*Log[-1.`200.*z]^2) + 
 z^94*((-4.130773442602881739825133027137376002360913073505353748091513184064\
66874875743475296966180706504613800791666148665076166484312821399419717202154\
77807645765397808393783699278654151418561113495739780503774008379315795567355\
874573`200.15051499783198*^-24 + 4.256285448348745089313578961075979774628542\
40590517986587554987537168952916154674534196395325569033693400861919175971726\
69451284380128556860553515437268036732920197620767195928`149.16351436790296*^\
-75*I) - (1.35481773662961349843090893800435151480914225215221565349622247269\
56088834757341627493185743772162814736631988132962322320183382683804698491840\
544835952029942987741820348794771643163083490340090295997013533371183409`199.\
9622847492515*^-75 + 1.591182455087238100889793071164338591123979793808127782\
76769971660235548305735783852755021745286954265993455271810760620590678688189\
16252228512730824318614694314340610262074641274534295604324292393244880228176\
00516`200.0321238571306*^-75*I)*Log[-1.`200.*z] + 
   2.532445530882316859543418193087790258847285289554028044452940975599894302\
82481881384017773719313507146900257669924303499341497717773429584967794207187\
5556555037448925570078925649518135105749006009179567064941073815`200.*^-76*
    Log[-1.`200.*z]^2) + z^(185/2)*((1.14552542291521790382984395719946722364\
57334658407443361827438716213314047828333323252322159113585142033009833802437\
95458326256394057422811142637779166471256154371723345917457445836872154558595\
47963721609530829357016577012`199.1347223814403*^-10 + 
    1.18241178572054508775283576967724771220673432281860959312458000593760017\
99109057832969572220579399371461529485540826573878492394746538978670537291170\
58137194378950277436902802879541854863017983536229025437348320482056045934`20\
0.1484863993223*^-9*I) - (3.7637336093507939087221501178764494757979472235551\
29612072859542366521793336686190817034752314968823679156297761528783478865502\
67896796984533722267581600324393273241697674812971245088688124674484474087715\
373219651779434893`200.15051499783198*^-10 + 1.351867114102458089274058435335\
11658657897922812009052811776964739989498750365710281780666478411400741047898\
126980129833290867792433970415114595761030138236695`136.70583012401627*^-73*
      I)*Log[-1.`200.*z] + 2.151563336127814957236589663623674317560996076775\
34255476526802124997664469112332912589882863565366092117223910132918582216077\
96080878592164226539714926443589070530315611534364581606388396768827958898034\
4482967949934`200.*^-74*Log[-1.`200.*z]^2) + 
 z^(183/2)*((1.55157731388640909388475329253754436330400838995037182228153994\
89529283545233942505919512590988991135161204324640431047636869425401387236132\
84247103461076199610679956827634688488482683793365230964522311592463617599162\
47971`199.13436736208362*^-10 + 1.6028607256043558296259373157888082652471527\
24738963187632732393463135839860722883114609332507062804416729300097036285903\
74708994668333272256211040196444677564525151613201054538293586784921586158208\
9183371989109492844336811`200.14848972872016*^-9*I) - 
   (5.10206415135590634372005416206590827838256104878604713230659727268197317\
05478462848140005220177518613665754437979621484977389450422706021771984137715\
033814721682338198790568645398483209753319346281273129062641005674777894`200.\
15051499783198*^-10 + 2.14980522942486233034293852792404007876433945038283987\
34711404604110434194763519457214714366464860731471367960961090217215810731860\
6169132322453424771769921167`136.77516819785237*^-73*I)*Log[-1.`200.*z] + 
   3.421521289477729603642774683580993058220158736202185247016464011330059627\
63616721709440679964408922432822287838879981864769853074831794764437641842119\
842612742707237619918587260498062490093350149303776589327818131584`200.*^-74*
    Log[-1.`200.*z]^2) + z^91*((1.3162131098072225601160168105231635146082073\
10848063496072942256724008067450669452096576310101257367600719157504288438182\
02840851301797142371392918466848663066845522686123894667345799029192167875207\
366744064905759697243291931675`200.15051499783198*^-23 - 
    7.45030444718055977471276046926124384459968512921005552187563850990043648\
07341180498217535781352469371882975563775506087037032937772234316567103802514\
66192975605537027152193523036`150.90336280566683*^-73*I) + 
   (2.37150556061663346081313540292369823285085244232329645446774218384942642\
90901459131497274354289873263921975989305283805260197665232882891495454661995\
46942597142500538988545552097042253794052841475600295571071570889761`199.8980\
6642972158*^-73 - 3.516021954604505349233431333143066536628063038221011885625\
49571537634586259233522532643331607023696447315916685992785808335662609294875\
03860442647727392998837713541431038380551506711380288153332141057229024473453\
8299`200.06909386062975*^-73*I)*Log[-1.`200.*z] + 
   5.595922740949346544895898616545928560318064796549625694965164450544345541\
68475013002999965816299095912606256148470606316387136492116652436962166057784\
25559887314655648643289573449044302153821843896625534174668285799`200.*^-74*
    Log[-1.`200.*z]^2) + 
 z^90*((-1.939383880851438959659709561719123213284765408925845477491628121841\
30086006505850028363452756767172312801464269951239244283844560230542206592128\
77536141105112123133025651973973461034345159523978592705813385214993540459050\
2178534`200.15051499783198*^-23 + 6.79745707772371027053914764802537225746885\
33746044406329289107161133560495332118988342264429425365069281253329183706651\
089170404028710379453115812565801418674347023347996075390134`151.695197690105\
06*^-72*I) - (2.1636977887494365567763367904550760036394970916929180867159818\
47851908258706966758569227122004474053224434137297310689803051844957863451261\
81237687526873307148100934769992348336958653003719302376460791842950474940254\
29`199.9622713124666*^-72 + 2.54131726348769190118384199797484357773156298539\
03610381436469217861102005268275831098693372028213020363305341400620968174948\
77794115535435909038936750498981238544155440418184379423112155684030655911523\
4274894024049786`200.03213359791593*^-72*I)*Log[-1.`200.*z] + 
   4.044632044488347889579383028187246343408834746252474012056582251652021493\
31068633549997548016449839558812610724459389665255465770503140231708558154426\
1709622097302716688116002498846796077107621142551068984275845473947`200.*^-73*
    Log[-1.`200.*z]^2) + z^(177/2)*((3.84906840922159830881962378004690998601\
54989981639004140155759812964851439444127257667703778263585546993519466608914\
89929136431515740174656426030540140715764288262833651308113549945057389390448\
59640516007236270681437172079`199.13325064592794*^-10 + 
    3.98662283050204675408790793408148378087362985229610069998695227127021673\
24263375435676254491015787855452542746507672448683689038256880081468147809564\
22852289975075443687898090576759160203399064256218910052145406613307597126`20\
0.14850016561704*^-9*I) - (1.268981459434807912246158747907512750826941801146\
00906900262204670767080359487190310351416375580009843844229073964074228282073\
21919587066410420103655454242811404344607555243181632545073812790724114071129\
98624279220777564472`200.15051499783198*^-9 + 2.15356839125612135680341595756\
24031419208750951312396301540627574491591126605087216594635604959695459988701\
3505271847215469233184865554226482947437893763487432991`139.3802183892737*^-70\
*I)*Log[-1.`200.*z] + 3.42751054754872583358866441164337170530008348777161720\
30897493329615043707585039685517701443005786486197692968689449639025211427533\
16718579859610278876440261934413024076443175060582006241713635641573788657757\
56843365115`200.*^-71*Log[-1.`200.*z]^2) + 
 z^(175/2)*((5.20753206258673610132592463751016769947543181640099292595812600\
32067539718886251049694128966172679997967541921371438820305294447231611175133\
78700428184211216455609515818311497230227085970848644956026651937286736642419\
07424`199.13286013020652*^-10 + 5.3985313160502448438101239808889534894285933\
53717429723264933953141550198977480888681389306696749750973560989151781938972\
64343008856176849375642389147202216178170235826209760477370093266184729249489\
7526718429349815486852429`200.14850380263448*^-9*I) - 
   (1.71840588877158310239983077344870700651313407003908820942674378758011348\
92334550724319144730536110869807419722553040288109819004802787245163695801342\
04979911992964124641104834643843359729450146122126747037120926540383013798`20\
0.15051499783198*^-9 + 3.3324246612610548098836234648566839101851176467847152\
33852621670286447096001766394136731084857077242752374848378867896559780796586\
86505505530535288209204475075704`139.4381495852955*^-70*I)*Log[-1.`200.*z] + 
   5.303718573210317695579972980961211145015273364066379857753841596593015038\
65474291677973825453187645841637480068224394918344348972193520201171213982021\
34744368456413028437278950033405616275593570678101358024312118990989`200.*^-71\
*Log[-1.`200.*z]^2) + z^87*((6.2299660535215530732528460221673679031645309894\
52934796256314927464910793523149642010293303820717266213083030033506609268927\
57395295124758622617910677089430926956878365916290609231243903238105626130037\
723005724220673781101095608`200.15051499783198*^-23 - 
    1.13343844693961055780383829489799776230199999280910579200673899793610022\
15264219330388882842126589790667681594342640905937791998512427089989217555853\
539878166239807434730117927708621`153.41042725768995*^-69*I) + 
   (3.60784663041679898848691489237308616949129247361963001449621976404921238\
75213926597110049225585342632026355178288334356485543186930646814198774109984\
12805771002192897865678304050866202119377196302429340369944366731777292`199.8\
849757105596*^-70 - 5.5856029112974889863369633440103008437983305037211679548\
40103897530988469428610269288472715497599696459425269108070353675674365117412\
77266716643515606978933269686381813734698045468939993383552368484838228053304\
391779225`200.07479770098925*^-70*I)*Log[-1.`200.*z] + 
   8.889763134814767706689246020101803409337465957597519241538503638135639546\
63491050556039680860421583896107443454140162881236306008935105853808989829435\
226215778073548574005587381720874209900182239892338953787837550859058`200.*^-\
71*Log[-1.`200.*z]^2) + 
 z^86*((-9.205611170017362120152218093621883031393125291448726869779128176470\
04368393814557497238533702483660006144888411724209742633100044728028574611155\
18789202142929740125148157986058045400480721862098042043206228148980001719432\
7734129`200.15051499783198*^-23 + 1.08701171521299032876727996756801380063725\
03058839011739826140746622502962824568088490769449941206194174343598578436226\
6065830681341206603907457049312720384433907267089037755879240962`154.22269659\
54743*^-68*I) - (3.4600657534989403037743140908026848160766179479378790963929\
65037169996215558374271281561840708669612956429389105404913387368348083453133\
25723666260134911335308888989994215469872508768753357972119733149938485325719\
68968246`199.96227733526538*^-69 + 4.0638367054578592995961179857065613930482\
91672248892641484577919363074287589069641157252924602374838660660677003920426\
01229486014455997959079379365407965208864601895542122635401049486957899677875\
08182014287660819383029818`200.0321292319115*^-69*I)*Log[-1.`200.*z] + 
   6.467796995919010242872044495794522541764934533903840005050945811160631965\
99826238558924408950893544537115113530881828574998702042585766819380252825268\
548424725541495224719876866287704693547171580712109323810201093778027`200.*^-\
70*Log[-1.`200.*z]^2) + z^(169/2)*((1.287251567302454895185579727666599365741\
46045192899893933214895053007389709553961200300541885851342169058734386938851\
34801643911615955120189436822001228546260948529212656855561163924677019646039\
05816157472253971026597251416`199.13162885635978*^-9 + 
    1.33828866541678691849844128927832119712013459799556186341207988535968828\
44153198548762049918643443143551879098942315424013245803285382476776419074701\
720022626137289720109832958181988306915488624778018593993825770819915731294`2\
00.14851522681863*^-8*I) - (4.25990512769874559041864086054817036398697330442\
55620966490078549867463559400021155832953340799583795912527583425225458252347\
68338823955380677914190157188693565974647389813501096955535494268466991598171\
70475646585988703711`200.15051499783198*^-9 + 3.43412555315052420047535574292\
10999127943845292274586526008823904040223583237636255266487478232704076567709\
4666397484435906062792708230388297246111898667293466540463`142.05693123990295\
*^-67*I)*Log[-1.`200.*z] + 5.465580569820952703260469221977129276201648704002\
78029819078095588747219418161770934759886764794404126367802920102691993040417\
44596055222585554156360498666588772643176722860639045586899141212367278830947\
8952278940173531185`200.*^-68*Log[-1.`200.*z]^2) + 
 z^(167/2)*((1.73938910271115977215572260099181974873172028820071959236879322\
59484112014380828162976814723518197404709133790883181788663179878363712660909\
33403757162436813250076222140656265562093770576620890469618002375112447186627\
067171`199.13119723664352*^-9 + 1.8101673377974781300525805095314909547228664\
69731252553590044063203564443949737986657339900789443153424985315124309781818\
32968651404588725496733008100752421735979353850180615559920004677761560683262\
06936605674211893308263801`200.14851921608462*^-8*I) - 
   (5.76194159267930625274061455866962601404151428332765631904805495822518509\
86465032090568794793219307316518215860104276630682948464754539244714253938302\
21114684551204379565322643344214043734934370888361939245423154868320125366`20\
0.15051499783198*^-9 + 5.1715637019499147349633442162017926592631854595025692\
94075605017241543967568918878466860074423476240500256344816064510304877895323\
01691212591103001979599914524507776`142.10356802477403*^-67*I)*
    Log[-1.`200.*z] + 8.23079926679950251338810085285811348751231532389278239\
37040615796553662306852948846642320640766612564263954581872345446454842670586\
02960731187310550147026941495924664338784942359739220419246221838282533758716\
47840562310246`200.*^-68*Log[-1.`200.*z]^2) + 
 z^83*((2.9835757129817067390672302095161833203530371073014499756497734157808\
53655601972976780177486090794164578406031020955385913802660941126899560327402\
73910369530757778809981531053329692290581144383279309885240085179531813192240\
2502567`200.15051499783198*^-22 - 1.72091835952071550464923666085207332169468\
77272005036478620250240021646700412151392188816924386773280492740730033499095\
295569926835006723376476571279302935011022125146568992052173799723`155.911538\
20245611*^-66*I) + (5.4778532715063470788131654243199827973363725971167695602\
13441102137903906437024667271618437461354565678810127599001150303014940958986\
71636982227470821868817729857937172017454696437239615880376801739943224310221\
8384300163806`199.8706975843234*^-67 - 8.879748703674123321823518483634771829\
99115689024577187243829717050350953662964517073399959840686427346789585322741\
37403020301648261078934815978196726133268099619690145944298590042125016300765\
22913835780166128583101870679297`200.080487864606*^-67*I)*Log[-1.`200.*z] + 
   1.413255899603586476527236634895789374137770653665177110882528564674976787\
81831381056813650903772181804361203250570137851852116752699334649419075906423\
7561963671160121713309808364533245415646686742770550304197171734936657493`200.\
*^-67*Log[-1.`200.*z]^2) + 
 z^82*((-4.422350266565831230428915322112964602638804119357678083269852074202\
39881443466683877589313234980241009682997449288211090689054204615884483966696\
426540718864647405163601832491209996846263622895275349545849309688`200.150514\
99783198*^-22 + 1.74084113858672965173524991339050370012902595839873460089543\
14462441391439332861626536107668648516381024187618288950196318939694539077571\
2911900027625689990908548232918991153802518845281`156.74562100163533*^-65*
     I) - (5.5412694468760247845809397005464439573784384471686460197556344404\
15163219201175716972422866866898565687438600661186761668405208583628708065290\
48447344480411226771226583505735217885750592508356175263347670646714065525944\
37154`199.96230755789554*^-66 + 6.5074228887716754602686320558056448008096402\
65877538754265498087856114235775412285545386994771468864513470913795082124923\
66268825945918615494284994485362043448324612595148419190632599110855112745812\
04168099494650006665935419`200.0321073199832*^-66*I)*Log[-1.`200.*z] + 
   1.035688519537353159247345555037590111716427015341360343982041818628473710\
27471786205749432926840808706198846397447401456451913622264511109843925862967\
32032991259278551083427699085250495146199655648412165557200154299491763296`20\
0.*^-66*Log[-1.`200.*z]^2) + 
 z^(161/2)*((4.28266107312283263830330827866379839351927950747429040659596638\
65102914591274917121597179309611532657402288331653998058796533717015306905501\
93405949751937662020607920510761006863013571935795183724666300593090464731971\
852196`199.12983280875372*^-9 + 4.4710823774929677591633759235793701315959892\
58917427029511407788020609881010166558125031042420036691004884061398016683203\
87271586414183942637681650109881380289122476134116702013926881699815710985643\
56478888522922806875092777`200.14853177437027*^-8*I) - 
   (1.42318972269813876588108039986537343131368991573009893671352225221992112\
79949356524786988605164662345054778682918712133647762006087592100011860581781\
980762319697254502095321023639011330071265046660260182627280754322272401668`2\
00.15051499783198*^-8 + 5.482110068109720536493398329208471744509364312193693\
08984953870574302880366209705146172000593461168890501181361259553889858569152\
346204177912733374881424918035431868907`144.73619994984347*^-64*I)*
    Log[-1.`200.*z] + 8.72504915913509035162457236809463077967554830400252978\
40820412912086610942238542178740057642951776653461516688999181977813558603951\
33863040427206143851886482674606692217202237527306250181013268612792611304487\
63450758572294892`200.*^-65*Log[-1.`200.*z]^2) + 
 z^(159/2)*((5.77889920437425008104909800308069489325493922640888086090645667\
39278176475640341950774822994033926855629677895755160107669215690672361777126\
52514094794213207720294090164616327615509519538229530639074336066769900954287\
778561`199.12935322982776*^-9 + 6.0398765111187184983821124801073251205703208\
46498470093021120905434906283730138916459077888297165765538459476723533980669\
61910846196776528995877238908524211552471472545041507718890801421818020201746\
82252501061987876465874316`200.14853616956654*^-8*I) - 
   (1.92255240481834997766979909468960702378807281578149866480598898925100404\
98056977721785298265482056718877607844885644461433912333389338895311366781356\
026324979747163453641466316424942179811669109905840880589157176714061813891`2\
00.15051499783198*^-8 + 8.037236589498527271070996775899774527404788924096216\
01523956437297499359760624014932782856332979235086637280559851604309395044043\
721198507191690593131450113873457668341`144.7717435639245*^-64*I)*
    Log[-1.`200.*z] + 1.27916593201773706145717540245211743792343997890554775\
59549718157837010133435448571875904687464636445732316315781841829609709199179\
16812134991277529693566666375554342464003450051334169615747882835557041834443\
239753231979332707`200.*^-64*Log[-1.`200.*z]^2) + 
 z^79*((1.4473909949393522544181458766907922383187846674220114801863336166803\
85123594938349601374751283096728481290040403589560274706162025968767267372725\
01452634620269276080758713913611788563482172430874384828292933928`200.1505149\
9783198*^-21 - 2.607001370094312362453535202219359094497240171787292725762059\
27286829496010930790414031924369254765978966770287181548397152690760179224851\
8550887620929737622003180841274`158.40607039094124*^-63*I) + 
   (8.29834309395706909850489151910881231735639345588100226978040083503389701\
94568853151778550780979632710757916663491416145567597993347975984537900673481\
23380516236547012806176704243879742096166141770193433807167239160588238465977`\
199.8550756024081*^-64 - 1.41275037446284420861478465214461889291530016078434\
61833876689683103199777716739416858547826672127133124822072676317071647330736\
65396219752355731115572695263943749216449455547141504952445455548983045233725\
7542871905247219451691`200.08614964677676*^-63*I)*Log[-1.`200.*z] + 
   2.248462054506877956588454984957377324798089438061228924176842952040146700\
72158614474676377500144710923074227463966543579873903626444986176723698083374\
2669483911384078671388474372314568595333935179607650010162098353387599379911`\
200.*^-64*Log[-1.`200.*z]^2) + 
 z^78*((-2.152728293017122133569709843029874542201553967373366171020115890737\
63368611455473790422767085004097269513001016413583621657193068531509945891809\
6435765566215007319039057354034140000180259597886887362532521168146`200.15051\
499783198*^-21 + 2.7925308697685921711446845763348099006626225304021588602959\
74294771798683407965691125450134777800120208541240290871877863074989612713589\
9820588890741018825760923384157388`159.26352376178605*^-62*I) - 
   (8.88890183320762544222272626053719768885725396606841116134903584222080211\
90960066133256044581314234055745560629706036132380537074423111037727716561375\
44674452268102710629537638573113634143927865691155254621626145731459568318396\
6`199.9623679518981*^-63 + 1.043623081303808810068594244945501781465393587267\
76826404555224448721264492203700632313669396470526426657254151400090831329319\
47251124518642379441833769670697780427718261935077748730181334254894883135874\
5632206149993214740216275`200.03206351752485*^-62*I)*Log[-1.`200.*z] + 
   1.660977721142961503219355328169262657082804956998418488154154738500177544\
45364115630751063099450395239919377052655773517766552920069475656724587839779\
96439704286296949869257390818325496672381253196455070208018214010696004573372`\
200.*^-63*Log[-1.`200.*z]^2) + 
 z^(153/2)*((1.41662963222897802565834539981563800077583723359623365037391506\
14448221328631214217619625838285109666625902492983815538497060677734168331071\
26713352698045588281385803122330160270294663834593717931848069436987842461924\
4359403`199.1278327930222*^-8 + 1.4858452087569627150603939039542876813815418\
85504617303610507480349545698122091803483469461094975133696537812633711636072\
28516713936399686095734630436235450682119940484285665939682960655361193496510\
891355999918703826332336512`200.14855003933064*^-7*I) - 
   (4.72959219286159492255741023044898596800218933437186319454925111055678250\
00107533040470906206976481102388001731835264799242242406277097972950347361386\
664441900487847019179600755478116164037159802994017472022752201955363619229`2\
00.15051499783198*^-8 + 8.761952309312783910668489646511974353716829710155458\
38643645620478857984018358263200464002369737197422473319424453071823722015839\
323417761771989256452813729707987733306938`147.41829218735705*^-61*I)*
    Log[-1.`200.*z] + 1.39450802116257704192900532491510066901416962984361196\
03776723998696994753986187781924252969633456018578592200376586933545464279082\
11037255992577639617926350171097017726621521924047538886570881697317541071973\
212318172817312247945`200.*^-61*Log[-1.`200.*z]^2) + 
 z^(151/2)*((1.90860819124997135741104935855694931343781179894390835034471980\
66190523734389760060677124538850490445495967263422788968029271806617280809429\
73311571625277714991165803551697333866462657640232884411443375741846223978255\
2558218`199.1272967845179*^-8 + 2.0043562030610317557519701799477733165202094\
63781687119551905759924817545680302535940832550159917041137207213082067980934\
88700642170396595264471192992310463915360827177537832880941304575499151208996\
648541055658645930135609211`200.14855490560316*^-7*I) - 
   (6.38006394868131841777266430632725538124339259709612595169389040569898763\
63339844087869843048753280638482190195934939321329111951863165109235991571652\
976473827679096494349042229667485916101240306728991667865212717283747011497`2\
00.15051499783198*^-8 + 1.251319672217862721575365544736957634742084843795542\
30822005086717245007461967354472811898509629192814875741473670464996364751647\
9295426735851460732235772385950209304261833`147.4430582383064*^-60*I)*
    Log[-1.`200.*z] + 1.99153711221603066466822240016885781411546179222694360\
00716332571420127959656918423592632457186511247479208134917459270253506110303\
72072956673047473084275332814146129099338060324993426525954517639321832194158\
820754513015969300283`200.*^-61*Log[-1.`200.*z]^2) + 
 z^75*((7.1222441710665300664004665684109000761426381817645311319766470030576\
49372302023693762209675507940941079307664308662916888637818231615183183311684\
453292665320710548928478405487976017505685769535186461844753923278`200.150514\
99783198*^-21 - 3.93909733573838200014144840507051226341312586408925656539278\
88122471230370925344856343650120506052918327535402392350811095121678420374559\
77253651041318824384683419470333679`160.89329485180073*^-60*I) + 
   (1.25385362460575744487746456580115721129586781160313722629621430942289997\
32672018598658769448524918309148681348888794708886194827367650965779306434850\
43892937311840799918306194270053223283019655265081179271898434`199.8379248288\
6946*^-60 - 2.249511410968661079609528922016573771890639127580155928651031197\
33659915321411478703622798599250856671084280146727734442860575463570292580737\
2368108106455060847506806712901542836332291560527896349959937830556639`200.09\
17661896624*^-60*I)*Log[-1.`200.*z] + 3.5802086059728643533847362166757748730\
94967134971993740644534241321542867699186575628835639101440259428476130402304\
27645909940743078519338818402543395102276368107912064882602427607613234005574\
3370250384520090329742517628934326031`200.*^-61*Log[-1.`200.*z]^2) + 
 z^74*((-1.063329877677791002911132169890461253542242446957480199933485542237\
52135167684444979300288308058328403491265089248483711577250001515401733434239\
07935079176043111240235900275701849214071336636567393073244579773588`200.1505\
1499783198*^-20 + 4.487887858667442606031872376784137905857125737977385922888\
94891061007605849178623961226824048074007938109345163744894011122681413796387\
47262710494127444804869004198653052033`161.77588897730882*^-59*I) - 
   (1.42853907349804969116823100510192808703733379560852131402576284865275655\
45898812395629869631237512618574601080227912308540557543360666300306929660527\
257250679319754513227402848631296084732843489751815602985464568`199.962466093\
29535*^-59 + 1.67655700008178748029928839355193409938460832955551391270362460\
72379284784535630727964309816595958209159039937722377331413519425390978894780\
921222876652851312576548321103436147872355538249221265888091586913364581`200.\
03199229285025*^-59*I)*Log[-1.`200.*z] + 2.6683233393833565022333521084864627\
32330602953148187295813649423337025179945646059819709702746751930167451989202\
47609468436572664077800691971039301146187578737833551200372845345046964630569\
8004856286172256471718`200.*^-60*Log[-1.`200.*z]^2) + 
 z^(145/2)*((4.65582884185413514420880242295619817072134339526493155663702192\
65778057074417542491674071302878899189059783887967202693627418016465044312280\
25883761085148032779693354289874732758505017022727677458597189546478794608023\
6212589`199.12559193154496*^-8 + 4.908800452361561365010345942301176233342138\
30313607667174864312386115533793524974072692771476647836551598024903489771573\
31251480675688127649125607555460468210501553815710017861045056397133871339919\
267167970755296327882681741`200.1485703031507*^-7*I) - 
   (1.56251971329014876046287598214873243766937050769742428696648768747392563\
92715921490396961778867977465056194406556840112655033600681337150550277243763\
5060252240313706538240911972774188870121530066874757407024960375366666771786`\
200.15051499783198*^-7 + 1.40226666832653310853168544672669240918277677621009\
50756251565900517046437558831579211559194074746068650427309521760751895194091\
26542257381585797844598107568655573835108760749`150.1035201036131*^-57*I)*
    Log[-1.`200.*z] + 2.23177671797171048599353933559569021789366979015545111\
38085333448422481537159327119580407269040696639022894328982177861604356545303\
55291532376412775419341668014715532166591836172113488748340585912132766686740\
88305`200.*^-58*Log[-1.`200.*z]^2) + 
 z^(143/2)*((6.26188125259965132613222711135809611332866141935093260235223868\
37418760939383504319421033091444509545670163473160170444058095908760144622641\
36330862063240498608565820462227433038395434693479612890624695266396508549915\
1977427`199.12498890223137*^-8 + 6.611372784623113272611561449990652698682123\
20617168152031491007414249624314739807762605321659102195472908524199953921064\
13723817723134248826830276172962867066589843561683455527390877796656319590117\
074195975704577829665371376`200.14857572033205*^-7*I) - 
   (2.10446531859199438264247510868696925993643298160532759179232431358278171\
07549317055507328257192824822907303831350836884126370050671227689879347138923\
3783275312119509519145091816849114206805492978444923545683346012855661117364`\
200.15051499783198*^-7 + 1.95253359739784467670185555737836248460403828998561\
87594054614215334196714855921928314912042062280915301172655731438157918614260\
58422540384433268721135277492459182776016782747`150.1179717403774*^-57*I)*
    Log[-1.`200.*z] + 3.10755373578867648376238694550798852734938149905493559\
51130156093504521224478437824150366916805926979185555889429964250312785082040\
84095636791407688429602726654770890850208955384338852036283785835477491889998\
84113`200.*^-58*Log[-1.`200.*z]^2) + 
 z^71*((3.5605047678422463033473229960510027549907032359714623365251480677585\
28296064215676768873084406973452511731944947497550862716696655658807340841153\
0023153204185401151702945997426753103353544618034153627739025425031`200.15051\
499783198*^-20 - 5.9340472670369667282101324716990089536374285962097889319690\
41389798327318640211776193290347736935316907526366488187236911803564746507343\
977269589821954269902944220516335225223`163.37235442748783*^-57*I) + 
   (1.88886591017977096918793847027639125421684481046183498310529167148513141\
17147762395303628449520666700315072152657171679723672527253985683170716625606\
00641234986368610940086543880086815388508524533408770915293607941`199.8190246\
373231*^-57 - 3.5850463126851598283293728594128386044509032452960106791054218\
31380975051939641654729789864428668221466676412904728113689976177181588154471\
074557567123508352759476991577340493895371994250574174541893069692669552739`2\
00.09731827907927*^-57*I)*Log[-1.`200.*z] + 5.7057784187721582407485253538058\
91139114602129523692815649110569609854903210524844579709215407842182400986642\
93134565160363621922002857292722926762234652967954741324982363122477499055617\
314039483970762710053733851`200.*^-58*Log[-1.`200.*z]^2) + 
 z^70*((-5.338245614797131356414943730801869291156265155914964788248416401485\
69009328811007417796440289312739122224830985446139096845849116863620560542820\
88749496520540321972479297541536013527036379504071723502479885649652`200.1505\
1499783198*^-20 + 7.227709805374014493185842305250844072433621396769197877753\
62903575203492632704617151192554596783808698788644891297930489167317481974540\
49832885414234502269583777319126203460368`164.28211715305017*^-56*I) - 
   (2.30065148551807037949813039673150095600927449891437397149396738511459612\
33399659601847864618755410507731319539690727834278247934509282309504606603220\
10298477526094651759696349880042756000929380524622261402760603728`199.9626116\
672208*^-56 + 2.6985204251928431244042448332204932280908976060075429566200989\
34463902333313682193608001586819037759328263926987961025454168131433068385345\
7497764631091280223769655008779134915099016315428445506825560534584280043133`\
200.03188654232767*^-56*I)*Log[-1.`200.*z] + 4.294828647038841520247867939686\
97697307792803232556820374158636192899372031352421791903277937273282415502016\
36867972912017713140577873612639987956248647666795433685997374122839997862039\
47820906262747907441865120949`200.*^-57*Log[-1.`200.*z]^2) + 
 z^(137/2)*((1.51909975888104579454704964517982551668855264993876919279500242\
73187026314338663536017715998574362838662242993017952312805296379105787223756\
76288308861777323203325441800658113624204459749994956441265474962457252934626\
72161592`199.1230638770912*^-7 + 1.611073409935986760515901534469658424372371\
51068844506379855642070811742312780302430350867182865299344932066074512559318\
81526081767826828091497487826664643259393340779057726441753730372927894849079\
49325053839793754967225807546`200.14859291215674*^-6*I) - 
   (5.12820593750455476946101955452551278268379375729021823031201424724470068\
15026514176399626475632258650947091654766519091495746394095517123872814715636\
4122340023718836317142082276479229797274452443251978304535350991474026320733`\
200.15051499783198*^-7 + 2.24750813997869264249857627192877800458095667765445\
84975118690762508354453391012586483617196318191429205398550172752500828628100\
29085312247167371545647007549176210929978439624621`152.79225081398397*^-54*I)*
    Log[-1.`200.*z] + 3.57702030116880363898021654261596066626818813509182542\
26534594165059962506586484117335907428733277196970986139170459313952840168984\
26196572690434574431218085082541043813893347176542990390606467657668691945464\
84497382`200.*^-55*Log[-1.`200.*z]^2) + 
 z^(135/2)*((2.03912503314854573813155002105166001701146227644241174509382592\
08550919056641374740197834425308287920076299926771086667968017940586630336115\
85922939370916744074323493593810345615038131606141851717251337070691698674570\
38179513`199.12238040640065*^-7 + 2.16601983348235139415113873854437640622948\
35698016882271574829668663239182178297941046000745444530128571320359028880264\
11720714216833268403560510704473587139880823182344853968055253889301429653943\
145094862216824820503435951407`200.14859897913541*^-6*I) - 
   (6.89465526667600495044034796757550590721799145390956479436972857042257070\
02219266311191806287710998348112109670280265094818500423436490104106635717633\
5311394837891676424591272042510732510742428176621003965057981640832959377761`\
200.15051499783198*^-7 + 3.05519907701361108196823648759636282637725646354866\
73649754818109239814707021231827657792851062712687271092521971643611605092721\
21751482243970848556006712031052369988236365386937`152.79704195570005*^-54*I)*
    Log[-1.`200.*z] + 4.86250035236512426997772560117560510010516648096934702\
63303451894915867214382923859931659345003053902218306343959467821413460607915\
18228897417273840756084246813231673180295078743015033211715086213361855942792\
48514818`200.*^-55*Log[-1.`200.*z]^2) + 
 z^67*((1.8116358883787277034679266167956684503545363321894177107718680953021\
31113806168240070944114285540366294599698246404226818825408306333083509423997\
9449283935492057345804675972278320583856913076719145653329003323523`200.15051\
499783198*^-19 - 8.9081472667419578945669016545299612723708053428604703615801\
70495518855752468135878372553903729473598105106875140272072105476397483519280\
504421870367479601923931525932244173521602`165.8422314704366*^-54*I) + 
   (2.83555134258507857714822323383915183498604103999142707951170445250522139\
81595644329469038886929662407546169389517412878972508971901448182971169336624\
54114037663963398796193378904145277872722381500590842253135788583227`199.7981\
0891185525*^-54 - 5.718903481971087098700315068336058764592792701684824995819\
35397089345146952115609849966598110581450115939443803428091319631313609377289\
49255620929491010761168785461840353939648282840034595990402076884904493971416\
99203`200.102784163519*^-54*I)*Log[-1.`200.*z] + 9.10191758221150450547255559\
61441584310626641345860158314719091211849282084541945093863248276896121849716\
64783132564440281045410447508744017666487815792903275365133182540706343921546\
62472307241534707512501858109461778`200.*^-55*Log[-1.`200.*z]^2) + 
 z^66*((-2.729077578708320645058513362263009510500341374795620890587367194641\
31391446396744345933850171867657754480099014227964761669964818807706916545618\
447778093868603877834350788420188785204299380124328068664341082344643`200.150\
51499783198*^-19 + 1.16682840095307992498276434322636484308099375590814198163\
37027338016826814903883122944432195018330054316317892924384526091649211544640\
2942786085314196774829450982556290128275710581`166.78150610785775*^-52*I) - 
   (3.71413015503389337650658292302855495579664191161772590532825627681615518\
50119584122832452885242121956189350927593213643368550463178816648364583096354\
982553025431268223498897703256691297488932253858925688551815042925678`199.962\
81715645588*^-53 + 4.35288326787455415380860421324493251241784280317808558851\
70405083785864238329074112623125372308663078975054777233745093564517811269485\
87533326234779328912974885047545534633705053933122904613714387117200519487525\
5222865`200.03173705846692*^-53*I)*Log[-1.`200.*z] + 
   6.927828887842380669639097969330760323816669150621955015183169132384238654\
28667691271872436925967979325174355232735877785681272644369043886347622861661\
6754201587594979612666487422143946945963148678667389855495652540167`200.*^-54*
    Log[-1.`200.*z]^2) + z^(129/2)*((4.91591946360550823144073207793129631076\
79787000310496968865996514574097052010538554710637364395088845745788919935693\
32099022646346000772582636306998142448182333836773715178852463822893307196216\
13472790210155256407003294003171`199.1201895619301*^-7 + 
    5.24847937274697046690725983127531221995489897454633475825616208230136341\
64213207967810054294854280914715010180286401189977529264694841083467881725181\
10003771437988654825616244280178745885810510183802924526850156997440170799198`\
200.14861829730975*^-6*I) - (1.6706428717770612246359032362501304688731864888\
20980636291083924812098235559126823473783091517054150104910142755586151541967\
57018603252075334533067719383354828771462402876029655939592264512359832440579\
9903704259622669969205802`200.15051499783198*^-6 + 3.608185075872842787925071\
26720145079836145401168796774247571847086222401610055111183428998589997502629\
65677561130777505193971541946007904534628080198180063968215221386357481069655\
6`155.48492018167866*^-51*I)*Log[-1.`200.*z] + 5.7426049041556834822378603128\
27456842571437019485824384581563929898977024682751989625859510075104741659677\
50141334374827159669322962540015919530843782333638936604627019454124861271511\
06991747251582416644592592723063445`200.*^-52*Log[-1.`200.*z]^2) + 
 z^(127/2)*((6.58406434220053795769847743489435151725922733205162350433114094\
76121992691551021470672141629516799619693574980439922412620065944457994565459\
97534841854805367234558489711785849445720869868158863180583865488621478232906\
24811178`199.11940838706607*^-7 + 7.04223992771224283776738010568366599190723\
42668165554065898358415258077856996418053757458175366101718115179160584876040\
91502426956836664819833748196326859447772037083416648283119704551173926707716\
432473152288711463035581130923`200.14862513804854*^-6*I) - 
   (2.24161458986903026393836381069794930418975461822979933496766512585527389\
12585695052795088321788884752192139118635566479057338314883164208420491476709\
7223114325766368475920776779886199493747973237440395166777529301810369539853`\
200.15051499783198*^-6 + 4.79731360706843085809523122290496059914101098012632\
97492564806713513206949706891913111575391347171322290464260144000510418999903\
87609158470350207103232262441908409014822042488274166`155.4809521630421*^-51*
      I)*Log[-1.`200.*z] + 7.635161741269512550297759757632047681987538127964\
08966472462935973381059340981721282696593029635236481710089309760597073660668\
16565634543727788769962547795767770739293618344302836977989645598539322106329\
9158177416513817`200.*^-52*Log[-1.`200.*z]^2) + 
 z^63*((9.4025318877768231627782875930683380596095754490205213458109336734753\
87433760912668311837448426705047583780336348156277936200848427790217630768860\
53358705224398220992268625249687478767830143009207728137594868018612`200.1505\
1499783198*^-19 - 1.331785093542189073470224209353865001787115899228257515650\
62229563624204441090435886067248411626593510859912476591733634962005109984305\
17858306422781806632484860202469681769808755216`168.3017043324623*^-50*I) + 
   (4.23920361546683216852860165005909451975896141629570781005168687381871513\
06230351001164484565144684314353957240064090672564438986450791683129187194974\
71570677975091821310772977671583356084309239726762427547225041090078356`199.7\
7485230345462*^-51 - 9.132115524329355844948087032773241397593229813485131165\
44522835937288832896150888422413940049665033164814034566231555884375063097645\
47035448579236646094826711688875664074167994339678594336718308083026098081616\
23365396525`200.10813942337782*^-51*I)*Log[-1.`200.*z] + 
   1.453421326583252565117911787264694244045308459110138761242964420709289135\
07771868003896200363717069288207246363226737265379446310908033394606641721595\
9090171443597629539146934978299568948496720059437842051216923310018402`200.*^\
-51*Log[-1.`200.*z]^2) + 
 z^62*((-1.424009502379126842026970462994805315401034173441915702721196461772\
55752727749980465983500692349655740883848194117612283752070820230866576913813\
1242024370401355448501078114229921031734895224409614509972961249647642`200.15\
051499783198*^-18 + 1.8889652734699347713806310619216590683107847270749082353\
83113128941476131760260575234018403766013808924843455047639667546492246480152\
06082073506957330137331562688499873927967860474576`169.27322608445863*^-49*
     I) - (6.0127632120334795762816672910779366312943664249673257394241728549\
27069137497902707679166778079962310895543929886206635527930699870458463648936\
16426233247741059946561846493164769616747540481753096929202673043204759048382\
12`199.96309878905709*^-50 + 7.0389373297036684189569655509667739248401503819\
38707979037007756207883651057350726309711511057282064183611749772153956316524\
13859366072538493342925535899958252621281732346840639743704273135293098153199\
4682341590370514562`200.031531786312*^-50*I)*Log[-1.`200.*z] + 
   1.120281670136405063479244656011884696438368866648200796696391046022347975\
87930230456659205677384893467115718192249146371844585261619171572899397254121\
66009371794262198200961741864411820020470338606901390711075724543198606`200.*^\
-50*Log[-1.`200.*z]^2) + z^(121/2)*((1.57595179262787209209643195275835972004\
62737857106423847722079902038488262104133292495294991382200687387969743710406\
99241343150161492623247753196071172834319631978625155477409666876540233712547\
174260726735665412077866529824559`199.11689250801098*^-6 + 
    0.00001695498547891501188456341361282591289236777419243784171340158137324\
47528542006252226273111703009633421112820289498425640836660829305177017443090\
82461003495304713427100694648493790154579090635506443402767190013693635822984\
011137`200.14864700161186*I) - (5.3969394980412610037469123401003511039526955\
33705673103348605756535603187841612119152575911135489556023059393950222079602\
76067704264654862761838796282945411541622005022701655103504438729213807308567\
0197036703490854225601279761`200.15051499783198*^-6 + 
     5.8034172940286840475424593437037390019382248300296574286825122477567575\
15623799582598534935256666376057475356667786228140648511050466356264495418331\
687520139465968766068416566610694082`158.18205124794326*^-48*I)*
    Log[-1.`200.*z] + 9.23642549169656430793342156538964529171252692847798579\
97600174946773204484785363849825211625709283948645133280134541053999628775162\
99917543685087710597077487646287858238137598249090913357666591183753523490231\
8429694699884`200.*^-49*Log[-1.`200.*z]^2) + 
 z^(119/2)*((2.10532669590068803624435519471763566223803374135151514322757354\
72428850209143516655805130110194182293982067273345100981121873921548819184884\
17200585590989768935471832894868153971731741891593699132884438917934313200943\
502694427`199.1159910422646*^-6 + 0.00002269777197660395050082860775665566428\
52215213243524794192694503270758160972122791428252390091182480894155783806480\
93805450858221014282281221114267972064579959109139291296232513310327975124322\
102145662786403349909991836816337296`200.14865477358543*I) - 
   (7.22492521449843690505955810283878455306825799356829487606958214332343569\
65671456270413569679115367178134876515225450720883192582308551224736996460793\
35307180299471463937668014217680966378309896830469953490777126532625640493215`\
200.15051499783198*^-6 + 7.56599110271830209891904428680776774135888935073281\
62258443349048552686470437754981429937104867075734618823481403645938166399989\
25098264083313234090383481391552582900152384260124645161`158.1705474680257*^-\
48*I)*Log[-1.`200.*z] + 1.204164883386917808418926349793742635024427823135171\
38602997582509296453467692411609426964166846576764359987270603301844348879891\
61432817952006512559153402751638106497292589479357665237811054674690524701348\
95392500706255671`200.*^-48*Log[-1.`200.*z]^2) + 
 z^59*((4.9908172399168060350808996556012952991334076805926309249103460938106\
57272039101097736718348963388037953617137829898785864006272474231293435446830\
622428664156202093360689367937525023136757956667643250357550631965268`200.150\
51499783198*^-18 - 1.98127156249020294068188076053642974600922737507880653789\
63674825420838939253582419403925752013892671538523724544638383167281617931839\
591848421050135033851585443707882491998144717982648`170.74928733730422*^-47*
     I) + (6.3065832555543760513407056451665537270471662500885922083812917288\
04328599074069165351055732668051480738693714058304243160741315657017965766597\
62824508498412799495832044780874072699219227038642982536766371298646939713571\
0685`199.74885020924557*^-48 - 1.45982521129322595599812398675298190219483021\
32542739150504639034905772890488705774833289027321259882913413540358425227467\
14693627561260538522158564401637072531893474676599733301395683245073499234914\
8142488656280348650634434`200.11335693553517*^-47*I)*Log[-1.`200.*z] + 
   2.323383984274874612686746160009579795818769250561206228189850743027081587\
17452557595069277358987305662827719324154131136619578019956776819836328680175\
8654731521192880299911258259159116494769771295796612111288219942483257821`200.\
*^-48*Log[-1.`200.*z]^2) + 
 z^58*((-7.604711984647089563377063849275160117655012330810108455764546133487\
37770453880819436906043182251849861429049002410766091828100070573417279016414\
0876192454254609659260066124737510926993234155398043655548610887016452`200.15\
051499783198*^-18 + 3.0679943707215576272524939629727612696396464539153807849\
43713032903101679671784259248424438478540462599156391042960918324025054509842\
32053681859856856696998647788936737432781524027503075`171.75628678570297*^-46*
     I) - (9.7657293895688949174217742185805442426573696471574127009289783967\
12204862741273905719630101472974738222969802302621315863032041313210683569348\
99819320557006904508170095124048003785405841939446051237834157939834521693989\
81116`199.9634778528074*^-47 + 1.14151495304184322295233471436207364727611627\
64842258601534758613324808841553758859466083551569599454680021121832088988246\
95514458662649329720888256550007267907390181477034574390012873067901065404763\
36547246471770282746170074`200.03125477190002*^-46*I)*Log[-1.`200.*z] + 
   1.816777473899221346588968882127130285072819335619394987604748515600917107\
34500410010186843539737146094544622355373003417276041273469599852666275051386\
56082117283336821812308955599586832502559770038327804531694204972717269022`20\
0.*^-47*Log[-1.`200.*z]^2) + 
 z^(113/2)*((4.99773725110384026385526417127875147716880947769102799140136511\
91553034505383170367460255206025826085817524480062793489787291744318729340165\
17451209149370277594514249851792921768521346205304161537297900783225663819539\
948511383`199.1130718956277*^-6 + 0.00005424768919874299657870439493177788453\
94833856016881225279903242819413276415524366107500386180778498023731408050508\
37759775369489971586605486001013901638900913595558218505169512845349493488086\
240033159568819321484217339290107512`200.148679718822*I) - 
   (0.00001726757577458553381147485932822501150762769178905133661246440271721\
01181044823422922704600087835127172261764792405300502689820496562036462157537\
40631746701822600920915076852633402905580864856542680519140607553988935732247\
08938`200.15051499783198 + 9.353964411525350416327287747926988463839191820693\
60717668962165189247240819700022934292806784936154339045433257727876424945855\
0085197993220142025930597138910835713222153880954263859139057`160.88427934059\
43*^-45*I)*Log[-1.`200.*z] + 1.4887296735999313889329070475528818776128775960\
78688260823398289542986311872812149476011526244461188787611076298777843659300\
99835700006463636046223250530806232148103447326249979793937528277529080974412\
8425624498503133905520928`200.*^-45*Log[-1.`200.*z]^2) + 
 z^(111/2)*((6.65667995227183714636479891408088577466774838092907591665081219\
67863523239587065120053207794044634417212211245201440844304341605128346478532\
76873273695741779036457799402994949533709845451139593207054712797580282971067\
652069907`199.11202000365915*^-6 + 0.0000724313030590013959813314508560070609\
30492144363217019193609422491837707181857182235836261734948547183043817223258\
72786372178433421409548520539741888439657781848028588926672887459685891703326\
565495577002344838150820399832752089`200.1486886250769*I) - 
   (0.00002305559983285438345822789411249463485433304786818544079547449066291\
23893410236573159196394744900644471101552638628954409353234417979496928744772\
88829288234984917164991653831972425747516655618676833701233821250538173213346\
852363`200.15051499783198 + 1.19990138324814860959914506581287593931013504189\
81204174726835786800014447829306048325286136493507447843665812146245253054113\
899295366949301245108209659106598355486986551458344082996868686`160.866884126\
1667*^-44*I)*Log[-1.`200.*z] + 1.90970236366745587319417881634799334340205607\
03325666650750375128297363384886960554351927227199499883491511290049643027163\
03039855154297904199611725458472073296055362676115681964936778994049637883755\
71232154335066943961932286`200.*^-45*Log[-1.`200.*z]^2) + 
 z^55*((2.7178894970793299415863981055061091655626731976063347525567163849529\
49326195134580208460690093597991455966957957126072510125588105480976660255478\
0884212106531547137469586205008442817360052791500436233986793174137976`200.15\
051499783198*^-17 - 2.9299624674436216265609705844109453131005477858871391751\
07053207161764345213134054917895899820381003393478098295359976086545217336471\
1008278502320716593106312084992233255411836767529794261`173.18314525957334*^-\
44*I) + (9.326360195347576808496746617618717311705523901371968235285608003040\
67351620097779943929432867642549165829445263248810359888212327900089396483179\
13467392189707707233659851080646959027409914448973920425954827260465442610265\
33944`199.7195879420615*^-45 - 2.33631441607871714508412979436043887454536066\
01711346414274439831384852388394010697729346774649859452786135805813872087581\
82763448890811747496751469964370086373254349588277029243290111521070536257173\
5674393797460052686580982904`200.11840704641324*^-44*I)*Log[-1.`200.*z] + 
   3.718359879357829084662247266998494981118617619714886220898893528013536303\
12171550943522958657263616773577398297846578376464553977854403213270154301804\
4380627367613102639686871065646673150484552508911900666561194101742663953278`\
200.*^-45*Log[-1.`200.*z]^2) + 
 z^54*((-4.170392193701344431078557809037325308073417443204914518387502950954\
53227571960791906338289410522513399592759559809988172913492034997357303556755\
3174812367827782301729090148032952699647161605519821144895389540865538`200.15\
051499783198*^-17 + 5.0021315163896299052980320213630784388193513492280719560\
01267509854029978452231307688453716425249546804853769668734768488491261439394\
24642153346302008857916884298655630514042131160089582877`174.2294932048865*^-\
43*I) - (1.592227913658335337255088840503034210163883611440528014974249823448\
92697759087904330805637232511975830711265049043068721315721624213763953768867\
76182423397922346871335734956910207916035336344403873072483227030461452928310\
9346594`199.96398254890204*^-43 + 1.85740807448757866552024530516568658520234\
29926333682681472126545859300330299939745035422262160404341919991404392512545\
07016789876078566742031618789806365043162728803330299559136923254130677803382\
49825285499808441738731550912765`200.03088464472333*^-43*I)*Log[-1.`200.*z] + 
   2.956156763934974753837626121270033106332405723834558211879295682067998593\
88956724725051930353184160472132421318140516535632368790046058217377343515165\
01344398813736719017633698119656955724324697960096897014786341019645893875973`\
200.*^-44*Log[-1.`200.*z]^2) + 
 z^(105/2)*((0.00001564989190630137022460116994933787843050743653629646970050\
04006869988404687152092459080630699393919528476565745926008338313118327728515\
29077554414022898307084589572379254159886404306590561657033653937745836880802\
751970001120521`199.10859203204384 + 0.00017164717473222382072226646139635130\
23968502294747648928923138195149690166384481990454931028754304708423927526547\
05702894918378785858885250476851187247413637755682446899373953103327798121075\
409109173404793330291690998386341700374`200.1487173492667*I) - 
   (0.00005463699265278339441218501294994483359158825068267787105882799564635\
16202951797631097442576835180977295252643397139189787799309333311401609618648\
35033699372928927243218093836282396911065280024731417458477940882244173892193\
71797`200.15051499783198 + 1.511326261865884648646439241181634460336437942960\
31085805753616526282877316575754794293513007045382566011172921703000821957965\
69676459765545742209582624950422594004305658119599213920417327072`163.5923864\
4009932*^-41*I)*Log[-1.`200.*z] + 2.40535045200551779190396483349103644047315\
41356391555056957837411231013532528105087557923617964318700940647345919219095\
54132389420796804018336079774913601779640238991694267069666421064605723454451\
060705805743362063171472398119877`200.*^-42*Log[-1.`200.*z]^2) + 
 z^(103/2)*((0.00002077189936918623174892108792683223052551997651989930573394\
63019747240295997240070537968592213615889534830538072738116744963462708167524\
54545828383982433181716874763547260451700478987118503077731118195067905666891\
325162402417549`199.1073485879482 + 0.000228483728962996810672132689441281763\
32173328250330843685259046216791947740943096675258759532702451413742887715202\
75807449565604903609448206572345531360340557584386509203741544559253759362219\
23528177464896156409805156125118466085`200.14872765603403*I) - 
   (0.00007272862976105959100497258758313131125112118018773814568819249762436\
93874354756695583936853712477996202808298915603769953451694159097994964614678\
37031286210285473132030874617476224643030151067859604867292809247935065900323\
457855`200.15051499783198 + 1.91636351976224851169692665692397542755189916393\
67822355787333749688686776872810493340019342219442457935563653607564842088426\
123516507558238095996857177587646852960030973212112355112439641182`163.571287\
48743756*^-41*I)*Log[-1.`200.*z] + 3.0499872693114490453475093775815179311891\
00199566439329511913012533937826358706677815508469379770578678991136869355705\
74210903120623637383007577097743176480657203386431262651461187095976795085757\
0465017473722294662396733587527736`200.*^-42*Log[-1.`200.*z]^2) + 
 z^51*((1.5244786340934262017397664947096446094175292709016405622293132567930\
95864680998864145597461525980667593156225711811872775789418336130687895553565\
55428207598958830850206159538292704170801690682324347113644068544072565`200.1\
5051499783198*^-16 - 4.300742151669665157420818834878658542778433464669003512\
63540828436143230296035319191357719480195960697140587111387952289041302418971\
89808586747200807941255079309119614807512475570043108761486`175.60093706129962\
*^-41*I) + (1.368968744803802114082943897056060586378979625957066687371109371\
44256829484658181501539239028731077518114246750543843346879560107315543366661\
219435273287227301356558141813493067806025332854481045293387296527647`199.686\
3542693786*^-41 - 3.743709664731127246550028364342145594077157675049553921482\
13266155511585345797825297979876150231107255158794561952984206360174908850916\
383951294601530077325811139741283092826221117276541027715628232488587717845`2\
00.12326289720173*^-41*I)*Log[-1.`200.*z] + 5.9582989864286112391209891021712\
29832825459444843007668932208898573627789279345493326206487598036047935138972\
59244890930137450524356604176370226389335795202350172789338329046446917740710\
5399053493693116209548656627870079156650628`200.*^-42*Log[-1.`200.*z]^2) + 
 z^50*((-2.358224775532477657404377240977247777002411657431437160134666441009\
21859530625005237444043047893481468876125765810301664887698414428805278212875\
513512982610313362643275444602771720467624692014952302190052409080535012`200.\
15051499783198*^-16 + 8.19382612882802945232921106485533287372318219984041465\
37604453438239259211627685088391354830556234323209031950104981015629397491936\
4805917489516511310514118825270208175901101487912170933872899`176.69141654415\
745*^-40*I) - (2.608175862477020175256563197054030332074798529877321502348895\
42070995139706508171326346101054778478639674306710481878978906005737384946651\
1225890125628420859869121775057553736395100039218878191396456635130369875`199\
.96465241199272*^-40 + 3.0344189226877749360777437499449046177485270833901115\
36283273085872470438392567566805280812382933904243676264239598769521074034031\
85219299658288658486267062433631808868033737894214727725796770976940245920734\
1489`200.0303910785754*^-40*I)*Log[-1.`200.*z] + 4.82942770957343172512129569\
17150249160241573930587632062954088646908432750917601389916555755977180085668\
69032837569804521352838372047233858683017611048476163199006031673903570792857\
51119782793192576527523670959`200.*^-41*Log[-1.`200.*z]^2) + 
 z^(97/2)*((0.000048278800869153183884064268241651593065773128076164619010840\
84496431646307676716325479812354720256616085021298250909650997657230813543634\
24892837487047938665205021506558457908279697053183008762628805390905569429701\
82007494442551`199.1032658315184 + 0.0005361073054376600816574412342018016414\
16614155102921120132558719279721918834141469846141532333521237128726854720890\
66934004324716943388104192417863108001990293618785523190306179115737555187772\
6396973685756196945974022076257784165`200.14876108212178*I) - 
   (0.00017064825537616028238182140510336284912707904314023164255383064488659\
64371339609089545008768503242740823099429571349375950772610356952521535279211\
58317043042564737039147520182989425623269285645847125927851530502690377779476\
066341`200.15051499783198 + 2.44835679201689006256492876531089203464824186984\
94444187405990152172032708094326196322983018774421792058719161433394494398617\
819175177409365619411578160100007371033651544091639008673325955569241`166.307\
28785178314*^-38*I)*Log[-1.`200.*z] + 3.8966808590210356242920689372429334646\
61116259977730349535433570707220743145679235268548878331957724984801542010484\
54242797104995978308884332155727969623514088360562105131238348484859400462543\
3716246450452200717`200.*^-39*Log[-1.`200.*z]^2) + 
 z^(95/2)*((0.000063812963588314740206964026638707004146465944170688382803751\
79768270281999575733178418387370988098891301016898060489738876081974468819859\
94666314975145950136696279735028426683262558742090804449453514393413551742557\
10664164958817`199.10177320537431 + 0.000711064266399630205523493519476044353\
69832799709331562857146420004183680090344745070777345041716678248221441156162\
63359468811162057262169062572927307257632497437880151006958671896262590103404\
31006132089281309751831219005838780443`200.14877314516013*I) - 
   (0.00022633878570702690019043785402968660423127147971370759353509708779617\
28353541538163022420409621616440480160903953877686535442041353976675609053694\
49628099458423321170945220679075619024398491225698148519928133999178566600315\
374796`200.15051499783198 + 3.08120202180295782968286723853534591063538950096\
91379521244452814478041050517201583772697303177920598662653307980629739836056\
801966351942657787455806442529247962705094938293828029988118003491024`166.284\
47619039775*^-38*I)*Log[-1.`200.*z] + 4.9038853243468260497992676341009867660\
62811463660621942454336815057718364585022914353960840750816249086953456851523\
91284603027363731774887579238526547884703274695765254818168632481987278478908\
84219607669080396609`200.*^-39*Log[-1.`200.*z]^2) + 
 z^47*((8.8502745140484781370955430662154854130039564385559969563221651989796\
25004478081461722305732939541281769082566512114115692997606768533822771594138\
663172379315791068009388554756395382535405923154384669562903804536303`200.150\
51499783198*^-16 - 6.20820089938807249927326369086733130767777705234426300528\
19740479233510902285337161027856630307533124757130030757898761763930021856577\
853816703838350243815626931186113561290929322408889547866436`177.996524018551\
18*^-38*I) + (1.9761317216903242393433138255261862724530201865759207859430901\
23827015305293221967596761748047400814484235847247763511761339273651222100562\
43536922847465640858790048270120451447404187904064742806479731890864934015`19\
9.64437935635152*^-38 - 6.022044274521368058804083498694667742532417668218881\
58967539932394262868270983539903070465066938696506854895813095536277187717332\
61541834459567790012473374964065440587604510495255213228245455418942342248411\
4702815`200.12830741081237*^-38*I)*Log[-1.`200.*z] + 
   9.584381138083224663032097048139838494750909549197730562674857614267242416\
07264968450650766996553374123935662918006954629179476039959275567200685598064\
53224159464685639668371147832497664610216872651713901409235436`200.*^-39*
    Log[-1.`200.*z]^2) + 
 z^46*((-1.382135212978030530111821839976589129964751572562872242999101165927\
06570152918207274035018072240050272798876025799038799925299428637717071407239\
342489638558028589113413334898377080063427325667162750097781284882719666`200.\
15051499783198*^-15 + 1.35822787203528346492801358443696549257973939411684433\
02138842167386902351778666726232580938535003476386660089580442216625505462379\
33265716107749567316305360626825433205088897989448264878111361518`179.1429371\
044263*^-36*I) - (4.323373593592032804015987294634841956501119963970931270259\
85482567500983316676033272153770049054090402394769096883690259533338303518297\
73163994120383661739856996265542121581705164091540898712046274757388444072767\
27`199.96564903721682*^-37 + 5.0098596370768117180186129619375246204630730194\
86777405225241862801326920068179841527770234451551301613692792516524968530507\
80878671502069638904064830902968051341414945289188479368324017342893145469610\
3733612568938`200.02965182984556*^-37*I)*Log[-1.`200.*z] + 
   7.973439254373433891071361841791518552839921827394637552943269250875166809\
15240751287029855968452774969172366808699037778808976053030907336756282820889\
042227407563696612415174333404129573727505674748935500423495153`200.*^-38*
    Log[-1.`200.*z]^2) + z^(89/2)*((0.000146287122456342248949037227380227618\
12679789875371669201526320793804006567064426709292403640721327978365097088183\
04129064957950902694941817069285250000813628691128627841052992133164995999724\
0460867034293265954112950563236958962`199.09682791834854 + 
    0.00164888625823507960156695415028938059670147552324093175734880403654676\
60583890616558929840868086499503035582137151205790991410201030019481290767932\
19556955709407322818028193341214249210557169626760534784222622195391253411448\
454292`200.14881251977752*I) - (0.0005248567971888246618661246376311862683099\
61330877339815595791894598787144799903161362586484411536091577107941868672240\
21188210095741003146486742642520150136277759964950221692046635813158950994382\
9891852981527795076132103444555644`200.15051499783198 + 
     3.9340253657253570208913393329500782451888467514801476507111294251983173\
67950944883794955954127892301627467132858128649952609923803505737545647181148\
8013545684205275644609741114673272676258852143257`169.02531132772785*^-35*I)*
    Log[-1.`200.*z] + 6.26119583204091932221248350560584031640660666310388692\
74249897547087498237183754624976794170923351261237836999004672465320432085045\
37616255249562243561011502884897411276687937604929972514509689099254818962671\
4270481`200.*^-36*Log[-1.`200.*z]^2) + 
 z^(87/2)*((0.000192379451066607871758955145503148110459115674458908911489895\
23358528140476065834202337200519051855393191766053989836530688548782345484732\
02999033703539227884788940382269678273079874725971947539274138584503082585511\
23277672876029`199.09500277663494 + 0.002177623172916864336770769084066477096\
09115360483196012951086830587797372076867294654797831801020293089204955326539\
94510462061038977639678306506727168601453314849082956629059179762953541122669\
04257325237868504030819660065860568266`200.14882682482227*I) - 
   (0.00069315898432235219982156366683475851610902974421027041665244472563141\
30275097096441988098559359175013199965609260342906027837367435378587869046647\
21085145334586951640217523288464380932233605856138849470816809550880644170931\
518948`200.15051499783198 + 4.20479848316934886151130970187102445150894389977\
42915771575923940917799669691415093981067253915628035478721717138317131128976\
625555158471459994568372359906091036005085326467422453698412557486053046`168.\
93342732802657*^-35*I)*Log[-1.`200.*z] + 6.6921446330170554585228784677936924\
46135754149977184435079526125172369737945666159616231252626901848825627008740\
99734672911786217754675369965799377172396944027021628682288423942217555411678\
53788700803883482587818254`200.*^-36*Log[-1.`200.*z]^2) + 
 z^43*((5.3508946318075479688735594267758833999848262253563200127844803781801\
77307174454317242618199412736045256787088005210355933322901779251360806009155\
619076894494924421085037188776081527842085056370683404565226508931609532`200.\
15051499783198*^-15 - 4.02233315104060655107690708249973724470472163990541602\
13622690192165683242302066709853151259768201143059847569936892608201515413977\
171954201059689857018268952013457979706757842792825113518716605748`180.026566\
6370996*^-35*I) + (1.28034840750102356362252104731214952850111279368053492095\
37444504676074556570273630164606263747279808449185081432335574716921231147815\
32362083899226567061814203439389737783273376653015498811776449109259063175662\
80983`199.1987636447066*^-35 - 1.13854626203867619294407996936258264563180074\
04434209845241871914790135576398156092272390394312819764021448585749719325164\
86325535882398434026044863400330942084889484408674319635418053008995871465622\
557607676520687479`200.14778616087196*^-34*I)*Log[-1.`200.*z] + 
   1.812052655422556643219237161484706895690971521227048644520973740602020151\
78423745645606655952340654124272046620240606890478632909097678985693277808773\
893531333990819395358771473613212871551999840653824004784956368007`200.*^-35*
    Log[-1.`200.*z]^2) + 
 z^42*((-8.451542185196596075339224356117869242189030784842541024750336524608\
57747266812109150987655085678113700587329973202456446475460686450185014335899\
2503605943782881425145599133474758036278105980512045892696616680429454977`200\
.15051499783198*^-15 + 3.0848950115113890121489345018779689487318931160335283\
38115053067152625974884495776827581269148808688111040487154647118301853453835\
406265892560610443078808383291590609342944786420924435574552531029408`181.712\
81942251807*^-33*I) - (9.8195258000313384994796722760767949021741211181968286\
53346857353446196452996455749546900437146796478429347019216956304805843927901\
64856097390749003346727599180001509672530874462351187261492515649993692538729\
4599186123`199.9693806677392*^-34 + 1.120831645186141676977066061963231577123\
89978340763805940538236695548311304851167678167513365248742138911131560474212\
61839957026131285594868532175632430275672519299373781918159268963848332180868\
755263069716105916196085`200.02683053636892*^-33*I)*Log[-1.`200.*z] + 
   1.783858967051958033639802416199891961340027153187440243223714005352145533\
59664280817260669760923906245026797609695303754211755589750454694425611137501\
5122777801911898914558424065682869844723448854730594591513080285549`200.*^-34*
    Log[-1.`200.*z]^2) + z^41*((1.3391345919368281958545444332743856437604071\
41524042189665011968169674935237148474780117061778575154147396840692216330003\
33751211592698689638160097063742918489244610676390042325252398873284403890084\
67786318040694967261`200.15051499783198*^-14 + 1.7491409609307869991606357573\
98331127257945617323421361178422502202127928351260403117197060462305067090465\
17768686644285200694607309637378919244512606926928520846639019664912543496647\
46308416932975102`182.26651557924166*^-32*I) - 
   (5.56768860193285055416789399246968360457087468074609337596765502385665668\
19358053623732268981420727464817992914216416845184943354744874568295472490291\
876714067637426509674731442665370609985057027299725642373664535243087`200.141\
44624505153*^-33 + 1.14979844783476308145913712726349375852286712362318360101\
39192422467607541052589676703274134845838907266553632507784365505405022178016\
89351283077092815157690911788567042947988937670623333021176588176077234584993\
1684356`199.45639302568162*^-33*I)*Log[-1.`200.*z] + 
   1.829961065322913060784502620261930657885346565062718185023891702218208196\
01154739875676183021148391793634495128576547498159976250326907451968013931055\
4264917271090537357057883552964082457017693482300267300747359688837`200.*^-34*
    Log[-1.`200.*z]^2) + z^(81/2)*((0.000433629168452089688379909514936686098\
48347892017046022206155300779524051448694267625585114775447521940349258242300\
30131998601661079819006407963638449569423829097585746233048702720979268560671\
70323581523910410518853656790837637479`199.0888888639861 + 
    0.00497855712583028623233694171712169820966850906691979086472529403914367\
41228966619102846611976381420378933851843424979574586346082458923151954067106\
25385303232581484653681815108895237862544069615218557952289538305018826310853\
235738`200.14887387101876*I) - (0.0015847239520825384234080275226455122077209\
38889060639129163745023796760054251020652739753879683184429717024303139918336\
69125535580878262813701212020461995397739983819957748057379775947339026766648\
8407183327275105985613419691789512`200.15051499783198 + 
     2.4183178329731277951730168499600407377844662777529431179291288558093652\
12505324316405025605558272767373416126731479773299841114953243050865284067142\
8247418662379225215090996914843378546349263970138399`171.3340747542008*^-32*
      I)*Log[-1.`200.*z] + 3.848872370849538040294221130759077040665514281686\
50402893425183820922507719786436197163545537827438878814882952442382753006547\
17720875159774395529478346675054700491271552415835679435099994883378275384771\
291371384212557`200.*^-33*Log[-1.`200.*z]^2) + 
 z^40*((-2.128923673636401579955363829393798513239694093939275993564868088134\
60649027367814511115749961628483086382609375700301386366996794363874640140042\
46905244088937654559156318815255177826901262729718955900459380386251844047`20\
0.15051499783198*^-14 + 1.379381186833780173077140779502961762900060697038849\
02829236389817436196566446806357257896013451023016773519266829963085219850363\
029208574340723955338268492528711461443780067834893433881632473548616729`182.\
96203920489768*^-31*I) - (4.3907066858512266247598818348810707657237835942812\
71063343927471086715518860853375244302386957353080053521005876581255701225890\
88632115997261650524555151481369068073977220759246209710736139473446923520595\
745388167534771`199.97572094541727*^-32 + 4.882574197414736441105074227320887\
04049791598404100373601849097244318137367813829959278327153981707039362563469\
44601490347311702347554862664349532160478935574945577204732061414606556807517\
7920487407834018310348432539332`200.02183537140385*^-32*I)*Log[-1.`200.*z] + 
   7.770858185314989209320163087058598246853652993401630388669189863158513018\
04442814510973345157845167787079526225082825382389172699516932213142202839634\
36460935005752873397523984586477813429821672394218377457171425983294`200.*^-33\
*Log[-1.`200.*z]^2) + z^39*((3.3963915747569536190908633855526816805022630859\
43200857118445790357570822680880908598647171545509324433426976853724805705825\
05959549741371728194861942926965983837546176103819628067132744908799546790048\
77664057407909321`200.15051499783198*^-14 + 3.5109107353264015530401613518123\
04260029826209125038551205698927652073326972955634948538940494487447784863913\
25351708305813278154404277278534237100095111925024195408798691175326783967147\
9314094534455457`184.16491703064963*^-30*I) - 
   (1.11755759656319569289323324152472291832632430494291813412882750392179841\
95158504833943711066086490720592217069589033018447917494289296931499558240464\
076299552340550000129275218207419333638484467675377494699325793547750269`199.\
93198991913164*^-30 + 1.47228814338538519414529743826339169425074032111832491\
08976181453357769347655862620912108139735941997670405523044568142215506003337\
72347256475708376420860879057795839373505548226630304585273654869035285237598\
0771118239885`200.05171281877404*^-30*I)*Log[-1.`200.*z] + 
   2.343219356753732208921852024797652765920338781512111769528847756246010932\
61328159771725948644941043518802280216627663608352022062306073709532160750695\
2083253723812976323994881708851265136585160309035637949907072106861347`200.*^\
-31*Log[-1.`200.*z]^2) + 
 z^38*((-5.438476915572406745612836498076222283115483909152051848353262036924\
83109619163435575750963294629715903171524966130836653551027394225923303042409\
81174970757661614649162672103261013372180756866562189961690076072416668217`20\
0.15051499783198*^-14 + 5.998120364391024000575751956020366611187459336843331\
08592943496810561983661102693579023584293421797589414918740266925755769255674\
92192241899507970184628509677612750455626741015052912456638715388960299679`18\
5.19305288489338*^-29*I) - (1.90926101050598387878231670040559318330212273418\
85011442204717645480944952259567881175197625308333252640769198760904783014536\
95285292883845917611838747053037765485799324131192296095575196160565786230764\
85438180567624113437`199.96800550506146*^-29 + 2.1914923033516976483762511789\
59011204487159826041926866089171102886930870178316535489059631005696412862477\
74063445780117046786584670092511018867266766321098661597444617106131527525037\
92900528127072295396386399310641269054`200.02788015097454*^-29*I)*
    Log[-1.`200.*z] + 3.48786832826266069231985026760105193329367558080100762\
45019327593877800936520195700180365978477746336948737114027911742666129629581\
62472461374653070591866379927835575104304870533822335357676681106497958558659\
6230568531873`200.*^-30*Log[-1.`200.*z]^2) + 
 z^37*((8.7422912019516996143441202346562704460598136187034050266706491450444\
94083822865354619353917179299904661632897484839401525067221075849694774677367\
5136063007616083679989090062904915667118582095488179454528248949297630179`200\
.15051499783198*^-14 + 8.5156887099657008056530832094049963921555115907512965\
97494917622760480797052017007161068147767146003493826439492401163374284872304\
5418386821269492330697607751391548273336991413478941041177675576855067627`186\
.13910950674637*^-28*I) - (2.710627904045773433968722466079258446958922745548\
76316345213108964589273436868255358843731688619466014717517167398357881306136\
08202106566891015026729499011311787880915334990784717693151247880629846437751\
08865992753688257791`199.97197789891595*^-28 + 3.0613133088545124379448095278\
46846658954059310115740520104913777500498758391732967124833799914516618021669\
15645134459767723574273554105096422458397777772919609894514489263058527132215\
2926356686014731452110231403134485018755`200.0248157737017*^-28*I)*
    Log[-1.`200.*z] + 4.87223145457201736764835182071348692861100111393187131\
52905273896325995754345464695115323795126012941348569615678165553193421043876\
38065211356421352165475669768842326290732483921287495623424764165327230360946\
73176998200879`200.*^-29*Log[-1.`200.*z]^2) + 
 z^36*((-1.411092535402736084714172418779681177335325897137098091654068925350\
44731284741451243030465624014346179601623446694648955966695290698054703976114\
579199744247332411455099446366023044509854786036226431403659751135374441789`2\
00.15051499783198*^-13 + 1.22594375603892958848648968415919145880433840881280\
55821408978590097686075587874994649224901006372558900083956154244934231306860\
92423018041577271090860603992368141115248008611045065765301753810653712363977\
7`187.0894300493938*^-26*I) - (3.90230017452480515063089356708140089420898346\
81814019516844206770861924984850356373729387973819921223344182525140172067914\
51495787831920024133720092079356982095783533826861696943986573135924252421292\
5757732323806531014701922`199.96314242288423*^-27 + 
     4.5674961756483876623385563058333804236146640390591804971901744572188164\
27698955548081893145248111564721205199810384735821606658643472496019218293905\
5414209332630514474388514211900734529225657999502144780281752091666441865904`\
200.03149994193254*^-27*I)*Log[-1.`200.*z] + 7.269395939077687211256972507197\
69938626764576226125311382509367792141169811124576692404409852329019946650006\
01489553405173738923530477827911911634756902612687852549224692049785164011616\
28959746887526647281014559256923317714`200.*^-28*Log[-1.`200.*z]^2) + 
 z^35*((2.2875459573842827610884417168829655469616173229179861164524045788144\
39566339877794863388071003319100707641059824601896697322853457050799929403955\
56846960889741373981632614987074016738569483351304211783756798497350592117`20\
0.15051499783198*^-13 + 1.768139072744266331558693332772609190803464079009707\
93753539283980082539808410489584069095991068517295851790927324456214548856770\
81724099690416967190203105462303286508043604332766081379502098559602249199890\
1`188.03866159131388*^-25*I) - (5.6281614700234059070392017363462255211118408\
58016189531562580379070044278542788052468984098326704365795540284966352380480\
11495843340262397578165754725876010491516216695120281078822505550009496709982\
634383280768885700492517113`199.95948560143148*^-26 + 
     6.6836205238771106344460001093839370905654773891829402745356936534206873\
52395757764692048110625047084699943098386926103290006635354318117134169633733\
14685037199651474164857300593550592741740125649997693895759696601893750742027`\
200.03413083670074*^-26*I)*Log[-1.`200.*z] + 1.063731244125485234223436865923\
88080193906874851168885020417120902458549643041147669852098580846672049148695\
33375972704719311510073877859182744705742547092758132558572284861311492300637\
7242886181889062131492250010017772960342`200.*^-26*Log[-1.`200.*z]^2) + 
 z^34*((-3.725453444724784732874963935288140851356556890374199193616063094088\
77849913645683864407952520057692669021987163469275995209060259986889603142802\
497624350876063743562951263845015947083322193443004018439287469260376801409`2\
00.15051499783198*^-13 + 2.45907024904760794445911681342028323808945689493710\
18350598373436466833940528462285501540667383356442794518455437296177956799943\
04463529016760026515671151257085813344617068382359505398349592634187419580985\
622`188.97010679278807*^-24*I) - (7.82746371092289865804480905520179389363365\
14164467805126259910639093696827656835356028252160554130723010628818538514969\
94263302272351601217643667531411328643577619105372059752954846449424497822807\
410088947219009856812511175481`199.9580850571035*^-25 + 
     9.3466187395781018802334748321081369930330704903530539044037433855581834\
97472363458293076417734402661716223917160882557230734023129025074393761576682\
39434608796160934185651907507345976920002421547754382546233957653594504696119\
2`200.0351185218809*^-25*I)*Log[-1.`200.*z] + 1.48756057359919531617402233583\
91678838975671254080328653425831789707578876645893301222399336644320346728001\
77433764810510004490468185543658362789474595316425901012386647109459718648918\
227581850295684353946645701904523223919114`200.*^-25*Log[-1.`200.*z]^2) + 
 z^33*((6.0968345982473063641384325587138649449064676456797420062395558144211\
77641097395259160159678153607460282665295482556030092721616760935847013687483\
64015418689966942915861339006017302308014354477710496321790830837003362603`20\
0.15051499783198*^-13 + 3.301656150307666847486903164251382401962943511179754\
45294686378912649320270769308908636196875815871613472679017290880235943425129\
98367136893647544382777279521679306130158845837953078412583136085969218354040\
246`189.88414242652937*^-23*I) - (1.05094979342244590020138194116343621236428\
77830365389548084059934386097083344430616168849592717925939042371463441328377\
39009071861787883759229908872023511188664374678983637459187416679007394773022\
19139339790507233401380511943295`199.95557057785467*^-23 + 
     1.2672906310730075984252192128402658898294150906018937339910077872251864\
94722059599378216080372730490672200002736867890522781663246760248521719196441\
40868303666058408198207128875726683715514842310661552358142981432811644408856\
767`200.0368648328909*^-23*I)*Log[-1.`200.*z] + 2.016955682693166512251472860\
03071148764221983517051051743775410432704110031040570487054301743502174092739\
43040731109143616580581389320906326423050706490210507091220984200283582311144\
946612391754072867757442430846685521913499161`200.*^-24*Log[-1.`200.*z]^2) + 
 z^32*((-1.002947052259708773678245394264736883479517799134137417293506298791\
78966542500222492314765768951294070072408372518795314034502519311227442425597\
3145114399803102052864143623844909291428230124311292721355831091739208151315`\
200.15051499783198*^-12 + 4.3082547670559674561458920136858679035240402258115\
22215283177471065626995025125653387602220844579771726519563947426595220773907\
31451240657588302223864815915247656131679103934524699680744253631286488199614\
22262`190.783538368779*^-22*I) - (1.37136008455235859337851335023104309376229\
94675091964375748713327554829388456299134403015488485716519677104706806808255\
85840411091355962437516655376238866381306674282473313599074048158576015177528\
943384078405496392001217316746384`199.952462537371*^-22 + 
     1.6736542059911498924284302978464834462350982140526826144033122544791974\
21924255061252115356953394840826519219156884621213529853219446267268776253323\
68227594380311225336705855802394596873178900295670985317103160085868690738571\
4219`200.03897676609714*^-22*I)*Log[-1.`200.*z] + 
   2.663703399100327348544642265198673641792430021669256193876020296059178444\
01754377372958612821852785339100333241088573738594071219545563434326586889990\
14747366022064855570256623570793788338801315103555835144244585375133776074689\
1`200.*^-23*Log[-1.`200.*z]^2) + 
 z^31*((1.6589952282601814599952239187498110296113503529938824556264810792650\
29851926892998070931612061695835491462195679107417453367460525016569748414817\
10186543463425631947931878905450179462773349329817300032040393177822487694`20\
0.15051499783198*^-12 + 5.457502534522595966108359539195331646533581705453471\
58492671225773434440119594581850410643271098695872981910194809050490516191833\
12911224430122241593688283858249976918359546911928241328537497774641574661389\
1556`191.66766380703191*^-21*I) - (1.7371770106116366421349880060361693802481\
92678261937502135718254497575355854843987704172282548908486559415321549652296\
62870556734205444748590379481442548149143414374621576012449744207666405937022\
8456055426167635`199.94946354682386*^-21 + 2.14460729286291023109388259344539\
33378962318273410286832317893435647167226053508375701780333890247275611684045\
51335714294559854329350506186871266414963303607758010406879357683311715866279\
681521032968687844799459`200.0409672519447*^-21*I)*Log[-1.`200.*z] + 
   3.413248516500601919138976828623679868107283618801483019712700460896415020\
99837676543455859884631031162606894181023868294114290317238287475394716438277\
33732651333967141443290220172817751418007501645458877953818180711649068584903\
86`200.*^-22*Log[-1.`200.*z]^2) + 
 z^30*((-2.760359304462142819121803872103913394157423039862955047924413695519\
90205798132768136624155115531140127359633100389195321798635144829562722555427\
0287337380301143256857771445688295148252374719399424590457404051770302393261`\
200.15051499783198*^-12 + 6.6934076726892112224315770056001088479653828098796\
90792161907861208005521710533626945234141849678248951760358706359608795013335\
88481609127495856193546756693152670874797839303024301762951981971793392611657\
54730082`192.53519665899367*^-20*I) - (2.130577834475414028681711714122497662\
46608956758914199424870531623937220187582438567333986677789429160417353599837\
77056973771789716307179916653925776152500705993556288702741188781443019085466\
048920050885491359592`199.94647184217638*^-20 + 2.660318375929933741176921172\
20505468127878375848704061227285698146375008811593430597077067576221337725637\
13304565370104593404192718779915715376666370288962942690733212572329964158545\
028624737749838890695903659019`200.04290805197567*^-20*I)*Log[-1.`200.*z] + 
   4.234028197274520269790024444051080093740524375483221060880715247529087198\
46874621974555657991520344637053552213988634074123153680129326733650722039613\
1483560011633935493427317780141910636064265447882681500914467`200.*^-21*
    Log[-1.`200.*z]^2) + z^29*((4.6218493931563233163667352215171042241873564\
61203381057036469008654067963290478600282164922797461438406790026642084346542\
43535656280114289618091270152608162467960939014046257283873467243419621915187\
7632972076416840959946`200.15051499783198*^-12 + 7.94015860349190495931515037\
90796633711382955859636791339817616915366880790448604666538109992663773989214\
74023790555349113247530570222147045925176657329885968019741537100889675129716\
85162411030158634370222122191104`193.38552838579042*^-19*I) - 
   (2.52743098135875455137459976494156654548482732668023930823580130182847409\
12989421371148218626199071240463869176282300444977769854572870640212209081645\
8064663986041819849981396635928858187891269727197016212213275547`199.94332509\
401127*^-19 + 3.1934258643152771990302821627358177552329609994915190461765988\
74755893254069799661643531976556972026398461035016075563744537620633668114755\
38436211416968569300286956919536625799211679871929720478238025483283896655`20\
0.0449026276471*^-19*I)*Log[-1.`200.*z] + 5.082495117032846186951544533127400\
03109874025580098601110122463741726753629137576360045707265819423291891886260\
01443921310796118116811640491385759819663828343497826822611715219391713332018\
243313309784584483204943`200.*^-20*Log[-1.`200.*z]^2) + 
 z^28*((-7.790970433419930900035797877809593553052075535334924346672798622171\
30311816707624184881403203738063788966589008582978638256312806114908255425719\
6898470119508407482083321518157761131453221423981875853962763645525853966042`\
200.15051499783172*^-12 + 9.1049539082373886871790252969027519130483401025035\
25269490958862417225446000311702462067956516867389356853114905656388836833649\
71614875879692634059501687936701098352877465596194950177132028630950689527061\
9259394263`194.21820119323792*^-18*I) - 
   (2.89819684223970324706901584231297699893750415439273591497578294313233362\
31179436358384779762922298454866733077198614941330262632584684537121293077804\
85070104793814367537453179140925879992722450743775781607353597886`199.9400530\
919702*^-18 + 3.7068254110339916533677259267799720302967832557622617907494616\
55278131622475305848009186211939782225714888930122718958212555676191657496057\
268651453668535044050970375568538835344661360925841620685104549536868527462`2\
00.04692734458038*^-18*I)*Log[-1.`200.*z] + 5.8995958734470647843781540949040\
26007695295980577544015529696031410889177837761520175074881799878987989905381\
61778361777864391104521985739818428775306627062607781652490313333068990838583\
979316777661132379326813124`200.*^-19*Log[-1.`200.*z]^2) + 
 z^27*((1.3228386800546254018093059760096750650107334197849194653292454249641\
27546377191485025262206429286263338052098747888046517375015641464809153535195\
7793089699082822984511627516247640630886287213593152874813921500657084256697`\
200.15051499781936*^-11 + 1.0081344245865817809389715872635639992530011532787\
34058746792254722334671743547148340896055054710319797908788077541289040143322\
52399366034871292610841073458037689384553714906704407680200781809654134140247\
796575726608`195.0325265573108*^-16*I) - 
   (3.20899153948116146715469738150701467800952233033829422189617402929163145\
21862821633461288550835006825553603956145001262087421291088636471557066047811\
833580618194271170617889316209120453118208751609552729863976558708`199.936712\
30299051*^-17 + 4.15528481215986397315383602927992739227603998106610038119775\
11731737504964881079850640279466627113817060317840854092039572627115521886939\
32766015256631622900576860492043052632428197942495547801174872452172240586145\
3`200.048944527531*^-17*I)*Log[-1.`200.*z] + 6.613341178099201505638261010969\
23583727444156562822533285255103686721265216840704581609361283172068995772991\
72108106309295329880613899525410038799703682140492862293394744369812364182156\
36033325338118061105410093442`200.*^-18*Log[-1.`200.*z]^2) + 
 z^26*((-2.263736735059670812557290841469052599659910475382785426775755476750\
53950947545494681934814221907340956826523063184752165622056095005753030560805\
64241646711322490601399149423372424810023110659758163687510459764526391766836`\
200.150514997341*^-11 + 1.076432849619034000611864290307131141873241623312891\
21389202601904553987529261335970163791490674106713071440511857751970702227179\
81457309042162745394612304369490895505970466167716659600259163487345387937219\
32761973718`195.8276760215764*^-15*I) - 
   (3.42639217846728172461681437086134116749672318774268669406106344180050318\
40556557340012818335935351043743993145552250182373569797511692294569484386691\
033017834095619568325733653108622123943471310459963256909129679686`199.933315\
18295116*^-16 + 4.49228637061120161171183377019956002215846788971898149504930\
17147370461551247287716851159518675319722863489125964508208974336913183957358\
83997640027819918983320059541811666156104328991074598442245333648926571904115\
6`200.05094554646178*^-16*I)*Log[-1.`200.*z] + 7.1496958166712283207080161376\
49794583175008152420779245159405325489663942062817601959599555682983850673811\
89425449084152908374639172841491072263227721998630871642677585889226986687231\
91559156251247217666259292351539`200.*^-17*Log[-1.`200.*z]^2) + 
 z^25*((3.9055713129207457133130968490383376153656190211561068544065451428531\
99751800566087410645293650727218526471552219233560917140802887000009672782649\
5762648896428575978002907417431140907279080940389763262360589078140867803887`\
200.1505149803867*^-11 + 1.10699670444602316685391131451548493290259770578311\
07096777285950707396557180108756621844417699071368174195640395999329155327607\
13965770238667792705843677670216086296643871516222124235698793492922630100330\
1055538039368`196.60297673624427*^-14*I) - 
   (3.52367994998044995094857650159994894935868826988376239913845685667080874\
04656251562506341500634160366531999905383631241749378423147566515321645263417\
10294175372407814798041583887925982938287326457560246331857982633399`199.9298\
7407458713*^-15 + 4.677836078906229186804134305581607749907392850294023037265\
61410866396621493617729098090779822466393866549606743541712824771312743717289\
35912430022442373142887717822126983413782562669778967695553225502298940673934\
0604`200.05292261846395*^-15*I)*Log[-1.`200.*z] + 
   7.445007349315357257136349210664764086072085046756227717124031694723083848\
76120997740702282345963670833242580680952162211629952326172518806936762151388\
559826620055335875453659602845236111187043032385787243387541223531`200.*^-16*
    Log[-1.`200.*z]^2) + 
 z^24*((-6.810898432660217164743240814663202210034452088313956407004941604690\
38685899116852406197037687346325452375841183047737166724202914211567962826483\
0028633948738302915381304348346063487291619565514642297597408683725606550085`\
200.1505144364484*^-11 + 1.09510910204626077244437453981676073003345184650896\
73771296958397237141433625958779652338413380054109274457305698007729994244109\
98099658204028977308475097778581505585250222964743991420535927435506640846774\
83070933807099`197.3567674211562*^-13*I) - 
   (3.48584053631178470475244654842292405876509369635518539586316400797642732\
96630849273713407788119516034836504987205708492128945230826915426669655967014\
985020596222603643923580571473724608958537514157143870226549303565781`199.926\
4270399894*^-14 + 4.685273436310606628928211431585315069436680122674406316674\
91698435727575095654561380697055672188336741487703214177441707541324448083983\
82108636473628804315761086884124669985945602472637964642962243844151739515739\
723957`200.05485446578686*^-14*I)*Log[-1.`200.*z] + 
   7.456844271259835039212866738442596067169119638174422016472780730963226908\
55138973931608192029213416433752910572624124275133490543426912667694603228441\
1041023886723335700904816696842400419258231830385312072892279178097`200.*^-15*
    Log[-1.`200.*z]^2) + z^23*((1.1886566401436248847324942129730232787927272\
25142899773297881928782391645469778121471437535616526889507904628711366855130\
74414659468195368937286902425727944108031723078033295555654252058942200245656\
649366761035588299246498`200.15049835234447*^-10 + 
    1.04072466001357034175970321658659377235231395294940707277582590490734820\
32882496564709917677415743927645127233337108570235823545609159437741557930284\
32159868761470274471198046345211243828840587634888668012838646777645916`198.0\
9277777686717*^-12*I) - (3.31272948077583818088321058921285762415143631102927\
68878989710619021878533348896544477471187462637021350026150678695747868388110\
98715375223643664777415362879264103063572148736698753099292791477818256694444\
79779103897286`199.9230285782203*^-13 + 4.50682201969204228567606070821685359\
46689708508546120416783197028686242239294251877402491637233465098197635030672\
30045227501457201048221401242751103025188663372393761666702454133058687692738\
37004673725287665247076494925`200.0567130131566*^-13*I)*Log[-1.`200.*z] + 
   7.172830020693877902805622565080937689949767884542216908371155994492210130\
55832173354320804282734525540170133917067133282583012674657550208801436675498\
74237113934030709912242092706106760277260045542276118622782866911544`200.*^-14\
*Log[-1.`200.*z]^2) + 
 z^22*((-2.201907920854265410824840587820048785196668893123688947583139759557\
45210757105212292407418822442099949125356567849224736068856489841207839913192\
99250190653161183260897692043334070891685980338605320660183631857487109691673\
7`200.15011221779488*^-10 + 9.48762227036784872860382428502186141991110968387\
02629272158606421109041541786753512944815060526333972868783004992613738270318\
39458090279678811471138217042026501545666555296473069131097405747139888488682\
13503872127812771`198.78447044990608*^-12*I) - 
   (3.02000396503558757523471374501270620985351218714465218055020951472740317\
42050795466862913835444028686617319966584164039849983622908046735039689214721\
35269006067204473947577419285602470833183873478665852142714492654538128`199.9\
1974381037085*^-12 + 4.156530763811483858914000010037547696785483202679314810\
74558556753830298612866760626322747432844785709667936780562020303947646267484\
55343818871157514217089202422436524288132021720294837186589888308012099457283\
21004454605`200.05846729641962*^-12*I)*Log[-1.`200.*z] + 
   6.615324171741289664850289158145254364674762672310709582175811179037991475\
85541109777703140779321068208163325344239522650910430801210346358734452606616\
148406694262515286724109409562586993682260322830471900060779799384167`200.*^-\
13*Log[-1.`200.*z]^2) + z^21*((3.15387772359307478465997462537741795477376331\
80336374944343833764587783019673981808571820742586737775496231189741606360530\
21376784187860103274825934247208136248614247085252220348233336137385828203393\
79072992984630806428143`200.13602592248023*^-10 + 8.2846248647582018612767544\
27788048487085772855469076962368662591325902624481555327182724737509052314058\
47242949914235741359630130461721257793563072610825845884375510107462966656495\
88975103705788256296318272261527934079355`199.55545391879323*^-11*I) - 
   (2.63707799777658541936038791272809885459997291411514434862831828426857677\
01942973613688966041480434286006753234889627693553828783821974088118158716953\
399192187266113648856298430344533502675856455043006649736362011423316194`199.\
91665554873384*^-11 + 3.66899803609216327240707767725101457005155752303511849\
79417572984671094827134468157164136359036623517858648049814817097980429135645\
12439705511584206802886727441467526144026823626797272314984102937420644463665\
3131272009608`200.06008005276175*^-11*I)*Log[-1.`200.*z] + 
   5.839391736385239948287063731089090545300345071294250307200759165985145170\
53665638876212149370114332501366544839188246611732592076654249296233607944769\
6981629599535953762835991355233644460945326251569174413529684214032368`200.*^\
-12*Log[-1.`200.*z]^2) + 
 z^20*((-1.281208070689109866392784588818532418474971936853551219513872821583\
69205715982405150876983665071618463924766884166084071509442391212068904876211\
28727361414066605107212318153093653588035450310612433530885117425504359465092\
95`200.0949530272988*^-9 + 6.918379095778999420010438615432127565586131658798\
72504831474056827560299002406706900774813657725576076113063350776668396251759\
93595340936907008313811549468765176538367798787207647786375185492765235707432\
0078574450063363831`199.82733771725273*^-10*I) - 
   (2.20218846255372992654366402102210841748152074949024999277551464033948171\
26222352249979095077423064855152731489238218950221751050213267035019598066636\
8652300152291149424284280507572302899770892287840701545563956810969543108`199\
.9138711740457*^-10 + 3.09376906730280962308475416351079628467653824363507268\
97350244861338218345542113581798527024862596477693160853368424297836094963431\
91929115647459827857281697689326064420313112299673872112470820176818708027642\
14837939097304`200.0615045839422*^-10*I)*Log[-1.`200.*z] + 
   4.923886398460447765330835732904286136790444410831791468448809394428522193\
12488573531458261320446954431191537408532568624948025839807458031310197126267\
22366687450493139205285258931405169148227712190512077211992819980297958`200.*^\
-11*Log[-1.`200.*z]^2) + 
 z^19*((-3.530233262235666568509145246728173591414377368285769021289120268291\
64610545358586254181164251814530568800868258389478337298386240488697760543809\
22674104054786306751060002790526631953837664178136611018101540266218678673060\
12`199.88214136618652*^-9 + 5.51609080746665295418256163849375317030341295539\
41226324219184794037809650865729871526949915020225536046534732948056429437635\
39033482169867876298515732739184802061254532640589404430387528702506668414749\
555385494220473963716`200.07596937063047*^-9*I) - 
   (1.75582623710416428441501688574259542619556700559660261109677895949442828\
97615621022485050640522403144471043207917398792019572844618535382591599854690\
37907889920241296718524398015916512859780042236739893212501609677528094875`19\
9.9115233205318*^-9 + 2.48681103958054506304517216793904821530667473332929085\
69872015766445032104990726808096199699514097411608769428361091300701739097187\
74885078957348186411851347331060756071056260020860814610954373808181363777043\
592197849760485`200.06268457282616*^-9*I)*Log[-1.`200.*z] + 
   3.957882694847387288939068617736621202616629747170897255262962003640477022\
68058026155442663686370212913441988696720508899659441211182654016474842218773\
951699008947107269539514532309037194251581500053114898509469968716960755`200.\
*^-10*Log[-1.`200.*z]^2) + 
 z^18*((-4.036437504677947304897541670003202011404389502701579955382495694920\
88476671816029300520745985992779319797874185038361769627482400124074898434683\
09475229671903039280202187604781996387608517674885349107579487320453446836520\
596`199.99165478198387*^-8 + 4.1915995647193451507448343716804413831153346836\
00904968777996090000615159188192177614667316551127549330380307360484539863054\
89305179518210484444895306725171068894534541056202023813926894389761731149640\
33843453868362819920288`200.00803633578903*^-8*I) - 
   (1.33422758037384127574542354689913338561097407265331276229049923831793060\
78684950758030590486616446242877932223693192625740289340187284118197607740607\
075528989064495283829290470629248223227334134567038727353831666614206418811`1\
99.90976795617829*^-8 + 1.901149776058573748578529684782910169128799185594935\
51826201698866185989728619804678711669061986532354056551566076417490614778972\
06638686951892570051633405934570314915438931476205016189738321059103717787237\
797420606293847357`200.0635543750142*^-8*I)*Log[-1.`200.*z] + 
   3.025773844177718666341530318039908827128755537160998064614149353994571492\
59707031367479307110683046436282778963712323565668947054717229727491752978054\
9087669110692520061561126878255059675663020773330821107459251831285878577`200.\
*^-9*Log[-1.`200.*z]^2) + 
 z^17*((-2.790880574280615888091076165424372941328507971384672797904568422895\
94095264250013406695340547406948958203109618795686845073104766759414875540574\
35172228760032842467984375642016455720980127985325112621963293834283360904661\
7756`199.98143468672924*^-7 + 3.029764499758009143534002049633864563811063516\
75555263241306753298342756865663775238642000656383064778260761246314621142233\
88524419982665783703124760901853472453803090075651164566348521370760700752162\
5720573645787109336629144`200.0171023065016*^-7*I) - 
   (9.64403993081661370077078629311725074351398888838524165261381820001471302\
06862163956205975010854488392688181688155334675581702411681285729463929261540\
017094118304506714396421631339491921411310880192462537336252176066536545059`1\
99.9087814667734*^-8 + 1.3788471801959348027069636830342552587717346395078233\
21782868333043951549436176965625696408140442966741430645916145316271532606376\
65892191285884129344440663495278718638452376125510822103605728253287233787239\
760189405919063445`200.0640386021846*^-7*I)*Log[-1.`200.*z] + 
   2.194503444965043569546270540339321033242274763418105328287684814043116340\
71173427988783960959938240539857835789129921015421093909163492125062297113177\
43153746898952556708113860377750486210321839859658767095928723922188062056`20\
0.*^-8*Log[-1.`200.*z]^2) + 
 z^16*((-2.020275164434091816235711885579886348069806025411361802641346152057\
71084666807708052697839526311461406035231350395675873129711721120310468188103\
74105214035174979313718502441968425083857921547964398738634044783018617857215\
76951`199.99372458507332*^-6 + 2.07866776702733073207702490971545832388248316\
77490255509220685899897634882548508438397773443298209957131842613801796201222\
40574793795153380482546940270539205314763473861478716545727005710397149079932\
924931600551639318493157458`200.00609914174876*^-6*I) - 
   (6.61660500336383949017599156816944679757495124253130181712333084126530213\
01272356378769274238171406052091870221625676178963220919243875355408818453872\
169936815312132427803638301716876767558011213742849824505195836695859582299`1\
99.90875274392465*^-7 + 9.460958055459327259588720298168369189219512581396038\
35303544531507483123816897536559143178932453458995620561374821291064285690132\
92492681023714885300143601264935570600910189183880068853668339667836902878644\
8688101117524282656`200.06405265199515*^-7*I)*Log[-1.`200.*z] + 
   1.505758240911437986019949474683540207799936181648399208556571572099300059\
49080303765502476270985777488227407308655640803663866160455750317384156770972\
643470481617361006445110306822167374163491022183244434586492684623196122021`2\
00.*^-7*Log[-1.`200.*z]^2) + 
 z^15*((-0.000013455938412950457689307700139421917618801555197880052289325595\
80189580616672537752311451267846453961648284369078875183291044234414695443386\
62934551955275808123538423758163337220545458945805377078274702941761600479143\
32431552458`199.69858889448315 + 0.000013503150185547871333644592942636989121\
89710542118159541417827174582882297691274524039876388908151567858823369186668\
37943514542952890724520471746098992604967746824434802519490251709332592076072\
6165192187476985149567807647349522`199.6993494493011*I) - 
   (4.29818619868437481223225179766814363453351914468814514554617431931553785\
39392201389846274611228164561257180691367099322228374737778860324067965261679\
61098808294000102556139375410988825745531666238103829590111115495124383363075`\
199.65156869767793*^-6 + 6.12245740710587307897451207354104151909147680609994\
14718928380536232334534701570854259753519177276672658902037956872941938748059\
95181528343802178950428018356441620303597900377985614874475878893064382069630\
501642851752140142915`199.72956334830133*^-6*I)*Log[-1.`200.*z] + 
   9.744193602104883040061066468405704620447513634767150444694389565571356187\
25961462397780351728222586631166613059047792888064242510684523156018218691715\
312551351219754538752089915562812583240788308029437763336123179447139857536`1\
99.69897000433602*^-7*Log[-1.`200.*z]^2) + 
 z^14*((-0.000085075766788178963253000628999611849185846218680408441075668703\
23389425828572290755892158804631742247354262007767270021894424600465924960975\
67162590070132661882614156447332151822925443534723361546761524354152392092027\
68764653244`199.70185269200968 + 0.000082809139441292477055630038669023027751\
87315168631403341509277958667617326688794024121094552061242424159782065281652\
48306938278402848639248768113483413452243821873553930848923337796434423219614\
93329553042551838763300669054199721`199.69598835727464*I) - 
   (0.00002635896775053545941161498884144672595761855296101788381879281805545\
70244252669059551229586199215655182170715550937081688883547933291736201602635\
75149205283018370021105610698146081638685349796462839039871587497781222682108\
933153`199.65289392695777 + 0.00003723648303731199983861856161223609467853649\
27870870275713814327348006537353171346509585602626221817233466668650316372283\
22767154761264514252810024363706928261310336811310817339953717318273748007982\
506302721329022488435363165698`199.72900894469856*I)*Log[-1.`200.*z] + 
   5.926370338745717319097477309312466971703345055501394347093970706945895869\
22093205884224384103221265011945095841051984896386904881917187231479799341630\
7583789450023351304679163940355048224759408808577041193007242978260378550149`\
199.69897000433602*^-6*Log[-1.`200.*z]^2) + 
 z^13*((-0.000503649998073691213793318838969520675474669960166404113262700830\
08125123002161986123344843114404214239278478514889445014731144257143560222851\
69953816414866114063641915942017455709375964088822647371462802898810098030962\
58311033978`199.70453034692264 + 0.000477677520859020967340464039062071650011\
49289743863005696877879686697850307908637449663760896100128526880498570891133\
24317598509907292177745318570022188274797663453567431374723458475962622319889\
72524709563365672132791218455680845`199.69302930419911*I) - 
   (0.00015204947729719025852292825042557311930038767953844140766154417409396\
93517490207440472960764306526737262934001666291430106492845900446284748239953\
22932599199359373805768986859393977606947454398669166618989179528819335800086\
420988`199.65496784995133 + 0.00021199823035832656481699176514618370006497102\
85768352838744242067798845130212963927034209192727348695129256237238508966191\
23401480512880146530927597546188185281268836079607817102840905074515882639376\
700777989366789058096548222092`199.72811800716542*I)*Log[-1.`200.*z] + 
   0.000033740566288261982560021716712790278475437905760622540719267817582461\
29633396935210649849841132509287490479709514613925750692813863386484817898123\
69677722855590903229614618440784219219555823947648576996801005522829349693127\
52897`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^12*((-0.002788611498561474955837822559114385466021386642004672235226384713\
44601162663334049033480285035226578436823726226745248529418246515154265432565\
25019345673310331293465838173423425315133632265184318851322477355162682838437\
31475538147`199.70701287261758 + 0.002579882849058861219794714253340751941192\
38316807808907939999899470237922704804746046175487695984751515290394411038591\
86663860803697424715021038225772097088198180087087852301362214238272895888584\
35635350811811803417153312902338246`199.69010609084623*I) - 
   (0.00082120221605143972347997347849572093825794436664918459369269795403229\
20117544820867551354577652902949282959580720157591684127507745815959632258637\
05284555775923324090246858839183993411024779903292260197808695532190559774964\
278446`199.65775984746853 + 0.00112464667717109568912181352253221560056933844\
62555793252552087881852255924030283370453182379018621734066449196083843502886\
32780354950238288787557338726583217361362634143944109689784449806320765089053\
292213847345250048068966978055`199.72687153652592*I)*Log[-1.`200.*z] + 
   0.000178993077903654919669725211511854186778575577009576208894267830823303\
63018502570667078306819260002931445103102722694095828579646247114970605999111\
95581146045725533584596331660540917468504844882128787303922650400532175708481\
74297`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^11*((-0.014351271408735231112920379923827643597607310169468928676695456695\
40843061490666944718145584055502175576137584798766615490832660295737849709284\
744831444852604001900928414497605284136141355169242104270864427333443`199.709\
2917987892 + 0.01296802464463163129340969708535899550268591293762785281914348\
56921569757776497538710541374703008192065871685049480534104926915322111031825\
4157750175264409955588189320557325622616821297110215796555761503002396864`199\
.68725531859954*I) - (0.00412785044866128702695443983368765262944465738929231\
65359525220646897810342707176508181690636205634429005979241627944856898612292\
63564878301371745677796154260488348235984665652739718501717902368219560492955\
85577`199.66114424586283 + 0.005529273691177492321506457733391223354255171785\
47926734222721503415654017462482126634609742378229008019644190410470491073254\
90738876896517918004245991361185935248194698257899407944133707725419933673165\
345448485`199.7252835365755*I)*Log[-1.`200.*z] + 0.00088001123965886785572110\
89204237370463664742735284376323830261945065702471803547932384556621363029216\
96397857989721491815284015905729321128838180570575435104368462196007478105374\
088099366051916015830117766627421777593879693887111`199.69897000433602*
    Log[-1.`200.*z]^2) + 
 z^10*((-0.068267330429099543790453330349684529464380041189360731122623725950\
15716362319301004030727931113164795887214242732810572963676602305825501076864\
454230364101998204189428537521666710742570904587377449657540299687828`199.711\
59093153372 + 0.0601923826697712673196188472094057335800147768723811694974557\
85735293956189156079044915401699245766216564512538089384249156637982673432612\
43624875844026760816481718696299103273910216724235550731793345560344165058`19\
9.68420125001438*I) - (0.0191598304767460661789189422130837000479479285464025\
05855593499977395708716709555760596531073755293268552701394959277702326966753\
76508936152868576728860312198543442769231359767337304803803255221127492065731\
029557`199.6648772178879 + 0.025030348498934255537273452659071174705953029491\
25280347549797042570459283401164530842073015165779122025443045799412839521175\
56623676590336140411140941087453265269960327786566023709932639667224440053267\
7155261933`199.72342624486086*I)*Log[-1.`200.*z] + 
   0.003983703690918189280503929841327156351664070421759567689262415569728312\
10402567840860302064592397911209124077289620131454675970451413493808993884017\
084560391159763933441228386292749976367215737945527376909934285`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^9*((-0.2979501932975502871760516252525909797867083522353433278514352840968\
28143753175447306582080392571018980514253476481253162461933059470706584053290\
10806494592072790632876184528068889882766289067388072333216625275172`199.7141\
6590244823 + 0.25533136519981519186169126988134443544606442629324418685996002\
29881128777441977089567988735629680264849428551900450709398659100612883356780\
3120052242038777883576729592076527452301573073195767750584227226503750592`199\
.6805467541631*I) - (0.081274497795905064017292075835316271074176133445651749\
80637573617282365209880220281261175455812845412010939511381119524982961411628\
96360270500389571009019072953360889701239432174989525421625718222424956819939\
1487`199.66858122644828 + 0.1035048266587569239451816798611269898127203388855\
32218487224073592116657850912826337387410032188189521120694536006687275979197\
68188103619966452849457617328376493188842867035574216248037722354870238300852\
38043933`199.72146390036087*I)*Log[-1.`200.*z] + 0.01647330479661094948085730\
42410586811416563670425437164732492511655697815760862596278856480897179544809\
01117103886834703342784599115273594826005634273573900457131880356804942376992\
37635940200336285702616434826602`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^8*((-1.1828236680575438542975778700907917548872433475221128080861045699633\
76238204296304327443741864530432575286415010972665561868877425598680695095811\
44737761212547410016874688741741757885265417126483605442547581787654`199.7173\
9609658465 + 0.97644453981664645125244288447388481550283754784554016708112443\
43106055111353338552599348459527069878027250374941264809248943403802256515312\
8162840101843592869722065371480464406436172859966509814509774235421418289`199\
.67556984802093*I) - (0.31081195033382059049275748520473439905683500157934104\
07636318835112902379545787335398329654159195616355044038122023896444779539119\
61011505734169728787063469671875403841969201611701511942452389749767933879567\
69291`199.6717344515207 + 0.3871165705334310817577599467009120663997290945013\
25344190831676243093595153398276096819554154676689787022159840758513797267716\
44475298109044234967253413467905927293854488897976418272778971895420381856821\
751650578`199.71969111628638*I)*Log[-1.`200.*z] + 
   0.061611515753177910642453047698014326875819659641026344645465624538829039\
81260283814651506153530451297894779345011758303491564836370853527854682822071\
718885876027176573551110004048557877396784968339142120229400367`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^7*((-4.2245863734690156384899369599749038852706860462800191295550861545866\
86360269719771788884025453977122898762254201102366753024179425442427321021599\
35595329864726791413635534997123941013784533721012638528868167406669`199.7217\
1126022644 + 3.30677663883377782639702567410698773690995364030400615857905768\
30855295608544590670256017953422435422204170984889221975532197013607555157673\
5016793401049306672854537678425135537157438992941216739281594855970270873`199\
.66812710277895*I) - (1.05257969554239769194642681180637908633398097312303023\
11747773409855486788392283739978643847073571483942860456659553939875649987073\
14614552014322566131375935353487152266046751934098846604433541583717465776686\
36434`199.6736497368612 + 1.2930524837292088955074640949311916986496516028065\
24375905900751821907971415628245956695769687789101365124342823768397112598572\
51134200269494804140890308311052142735279790134843163174088059497872076946879\
335980663`199.7185649203121*I)*Log[-1.`200.*z] + 0.20579569446275616135866816\
47688498413691446917970572264584233941740573060194027884229384284640951421402\
67486727055728638135523780480272982886068842970834835714111529765229445112208\
11256528114102150646278580560149`199.69897000433602*Log[-1.`200.*z]^2) + 
 ((1.610801459940995878409716405746242471915250838723694437252284992205584109\
54464418647173277892333250863891589833100335675809530010003727662336374367688\
810793807812350175145133277084526006714505283658745582676524466`199.505843818\
55015 + 4.5528717577550775653717812066191346624965523786989181723988484457489\
65191265574736333865328910089263520856752115312136519964260434910585831228744\
37786570033009353896378951792807189277309353946131700264018559144978`199.7569\
475806767*I) - (1.44922409102041371353779096764784484506541575261105142473567\
74737411052371693659716661178336777653500658307065605848763933213057147227589\
9483650825803792205362745159301526585632876248822876033465287514315974881476`\
199.70353763757439 + 1.387913118903191055773600296857583753403488979143236181\
83937725603094380315270073729712438489792140760025364412447200463593673645466\
04753210702431109666684210767749797790496980491180370483681712348097527331887\
4194`199.6941488138737*I)*Log[-1.`200.*z] + 0.2208932334555323370794046128868\
40046545113473393562128037300791646643341066999070216033698656867606342494787\
33296516218612378594910902531316818933338403382857072310097123005226523466251\
255109839354248187390077173`199.69897000433602*Log[-1.`200.*z]^2)/z^(3/2) + 
 z^6*((-13.387744411937132345752961721321656694709716110699454849622596818104\
61639698485480532536434863904883294719800095768905342841970176736072873190619\
843151552555509391418042642157343657484238291952059185169969892849627`199.727\
5197684441 + 9.68547132727451665727417308134123655058969877135151957629084472\
95819575589084527423406130400857980986238965428189783114433194285662200806183\
3303692411867600296316268670688448308752707883303015027591642085789179127`199\
.6563233537461*I) - (3.082981275821119367281619082935402525700641020354701205\
66328311420717200453460084109132424636252580447606679579831176406019636561653\
19582893363896798473363712544555028532479683885046728203327327920126118069762\
0763`199.67341433779487 + 3.7937803427202454522951770049884289150576384960255\
53454257894044207157595019526990309658334673079562559675330747539575789005156\
08119413187050913925046429660303854166721877367814637171492523365366514231969\
330771602`199.71870543257285*I)*Log[-1.`200.*z] + 
   0.603798894548791848333715989844145573104917230941420326313190013421304346\
08047429833234079734875979173895941418081452371767241997156548176588785128845\
674437079847649262756214007952714822626704397047499414819998953`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z*((-179.7207217715168700580328194816618061531825642166721625633308324823443\
26593656222126146638145292953379078206415194050323434518005325800469939523092\
69512774320053475172179039537219865922105790402990511107117970404107`199.7667\
2611935925 + 19.1125957555697216613494595703243386473493871067833778899071844\
23420269011496230363231753203140371221451529803215934979128403387296346667831\
69666878706800656714601518626338771475246533744297646937170522323487145723`19\
9.11426556235648*I) - (6.0837281796321987758219215625644639255301203745533219\
85800955993212015217467997573470384763894722138029192953396296269127051568913\
58737378135476526541784085335719484517859111283542598775592767357967059371397\
57318`199.68437672378676 + 6.890283706733293372328070014911421156050064125752\
24615425434180084586553721460134168148911835619693178447154701607480497226702\
61449643717185691987009834196120074817172350361416630617858982227747506768003\
9359208019`199.71146259746226*I)*Log[-1.`200.*z] + 
   1.096622711232150957648276777764016792812633267471198958490372152913338313\
60213391588908593374650580353600287930822479378641914979133667185862340196422\
057751788782220624517507006350067124809337011113832103458186819`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^5*((-36.945350738074015357153213577858907508062786837640891214232063836303\
11044935239391519464204650672306157457942620829200267708601036713178648122298\
289981008302533541237416006016606639899094045414975061425274955006858`199.734\
97955502097 + 23.774170233296743528103221043762904259890274688512032876495147\
80895207191337906540090138913729261408587788512949776322287415856457627337186\
06563778316277692918916058133774723731134588033772932984223396577476128992`19\
9.63700801420043*I) - (7.5675534210747505490325858485932417245640270129018795\
83869830420235454340771238664869815025201837005494868189314476543607397912702\
73888989631192976419164287483367166253821318599152503773575191508237717711431\
728563`199.66976813050172 + 9.55765868714292436722173954341122131570277834413\
05778094240150282945301504847992853172777088713610470434601534745704302304703\
97629871033800530456682955031295140681078982841828554217518495903526468739458\
58663676645`199.7208080958388*I)*Log[-1.`200.*z] + 
   1.521148624443991214737874833398420263363584479348307040148387433321456403\
18599030302493662476503948960183429697981787683555565399086170164631776439127\
869502670651701487493602521687100686004443949439115892582923468`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^4*((-86.403377268433320993863040455666324989164798579963808762860612117719\
78503386009920677206938025092774883610804258616897542060373743283333161856185\
828677205265831456151335808564411553749478233483236461525972384877801`199.743\
63810423284 + 46.889854329499575719284791103230548404980685117722273505332268\
77456897701189571477185454458748372219822257078827130650707194121452074811052\
593145342033674463791940487778462793631756941107581135261546195124294342853`1\
99.6051140768705*I) - (14.925504194797534199780732965475453486958469066797012\
90269287009401178230502080413025774820948874258231638054120976783378729301777\
02339508973633761263020510311263805592212556877838299459475040391388475463720\
8965386`199.661041083655 + 20.00643090562202682750971757901066214238822190798\
77718693170710145988881491266817528108951900842432340741977418716743444373324\
72342342979311416994799641143373436009414686015639798686980108486763775418175\
5006224331`199.7253332483485*I)*Log[-1.`200.*z] + 
   3.184122372256209744885889358293377330559538737336016975902402001137657317\
70905312006366737191396149383846550313423841910128131707270255078950294927468\
331972158142662027616904272009302044535682976896257545065574691`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^3*((-163.41510470078200001102168980804901349354934709547267969064406372732\
37278957800247045620444613428934240047921835987960447882043508136014149668459\
4527820106197689255032838639934369275008457935643597002067302815935606`199.75\
195313906787 + 70.61425050654041048415677037686983400741657580336603742784249\
28253355506429297767514187299259685280725309964151299332788271217306891430859\
0464720508084468978440585056974015349076187561444153532951088042108182958208`\
199.5555454914496*I) - (22.47721404169056083633834916414434991755781146289489\
21103694997125252767369020391695302864259363589264185486480889219459740400690\
54274423153097899790713089585520014508668743494927621061982812752845815134315\
37593497`199.64644252457202 + 33.04055091752584012349698335721810049591625987\
92024375111148675878656504570243026241583787723080490966998230849770825171765\
37596799900582479043729009001445472816828996455625689769168459158723790608783\
73540218615245`199.73160496831954*I)*Log[-1.`200.*z] + 
   5.258567001003695306437212929563642430296770001635701672380022657065388960\
93975644428718826325110163886073761649229698734725754209464775505539888465700\
057885958589029375662521692354845688966678293963267046746044498`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 z^2*((-231.96833245027289196611771735098419772445270190619828385939806640447\
57370235350590929635289188489233100247613232942704785265621698535291467059932\
7540981079803028368446690053661124085098324590527232431891819523252123`199.75\
968392848685 + 70.52645673467869103731302644506484705025834102760831303147835\
82609164703995188172926946799530126836503472118842850719908963513163973739575\
5482089139099832031930208852245380073384131849424755456848629256859880931697`\
199.46459705445707*I) - (22.4492684161616112351622349974914580527480867621944\
47540697255266428682874072632948420709501217149167856802284072542228780376964\
22899941804323819843503714323230635184452931021725789168897298164642010376260\
391092717`199.61530581078796 + 39.2746171283797722222699990849951005894853655\
16787803079249748264821433562123227647584487974630322511171487817991626388341\
92204902629691879584443259560549178844264578823970601245237370163562048834152\
718765398602551`199.74125014857236*I)*Log[-1.`200.*z] + 
   6.250749454023260458595177633254895719032009624585834063395121271606028387\
53216332056778982235508308015521641205688132458258915381061902959415339119605\
729185196058657559749789936195382611413220577590397564232729873`199.698970004\
33602*Log[-1.`200.*z]^2) + 
 ((-12.3135920621342933505893482562605665985665513429568284097030108919539287\
99948435786562544934507995860923530421789953152014094745124453228815467656818\
7051916920470277132912837138384650167810787253586321586805125874`199.71598083\
402384 + 10.33542556009994005849210502236713173407509618862836923138151270126\
87983058219020125222336775342953976767073205241122074584005392174465575778537\
9805147512941801122257585255421322500951067774895955081257136681306256`199.67\
780768035587*I) + 3.701101650408509482062934124953556675742637277715296484905\
00601608251680840720196612566502639445708693400971766525867902916463054576126\
75228539816292444491228713999460774658614643147654623151232928260072885033118\
5`199.69897000433602/z + 
   z*((-2.7866992003497729555007978792364744819979179744298457761875312605419\
88148716814929618913371110470655343018931906064710524855917832849073625297490\
0474414767717979266115062460209901145051415222817004806631405610998`199.34032\
065301702 + 13.78056741346658674465614002982284231210012825150449230850868360\
16917310744292026833629782367123938635689430940321496099445340522899287434371\
3839740196683922401496343447007228430001268090366526745017382095512820801`199\
.76411323548052*I) - 4.386490844928603830593107111056067171250533069884795833\
96148861165335325440853566355634373498602321414401151723289917514567659916534\
66874344936078568823100715512888249807002802540026849923734785216829554874708\
787`199.69897000433602*Log[-1.`200.*z]) + 
   z^2*((-2.05186330465619960208338919465169398812755663429659952930772366792\
57756689218571412924537179081741441989091526527112465668308727411875187314470\
6727794818611392263036448634730105997793282934746739055571031018517732`199.23\
646940608648 + 13.78056741346658674465614002982284231210012825150449230850868\
36016917310744292026833629782367123938635689430940321496099445340522899287434\
3713839740196683922401496343447007228430001268090366526588932586232004402356`\
199.76576068382226*I) - 4.386490844928603830593107111056067171250533069884795\
83396148861165335325440853566355634373498602321414401151723289917514567659916\
53466874344936078568823100715512888249807002802540026849923734777209139606270\
0523307`199.69897000433602*Log[-1.`200.*z]) + 
   z^3*((0.690213726380031455686842328645065209547120151803307491597235693483\
01479921818117658019272084911869105838332442575566554832912937766331111529012\
988249942245764992390563316796533088195599047421338162813554298740109`198.981\
365083275 + 9.187044942311057829770760019881894874733418834336328205672455734\
46115404961946845557531882447492924237929539602143307329635603485995249562475\
893160131122614934330895631338152286667512060244350854242328586381241685`199.\
76723263777703*I) - 2.9243272299524025537287380740373781141670220465898638893\
07659074435568836272357109037562489990682142762674344821932783430451066110231\
12495632907190458820671436752588332046685350266845666158230933897455894122603\
087`199.69897000433602*Log[-1.`200.*z]) + 
   z^4*((1.365726389306443745110855468715924785063362975327478929180368985319\
62413696097081450606812875692673643275576964603887437308766540110767383509378\
445728842994967663500765435900901525379696782097866499487054185167632`199.458\
27176062696 + 4.5935224711555289148853800099409474373667094171681641028362278\
67230577024809734227787659412237464621189647698010716536648178017429976247812\
37946580065561307467165447815669076143333756030122164568586097186496305832`19\
9.76002570277498*I) - 1.46216361497620127686436903701868905708351102329493194\
46538295372177844181361785545187812449953410713813371724109663917152255330551\
15562478164535952294103357183762941660233426751334228330791128574100276435093\
73455`199.69897000433602*Log[-1.`200.*z]) + 
   z^5*((0.945407749845926468500456220264171049067204469576397704057848975343\
05747227235367645018903162615604218253971427285644155075040082745096749831685\
411325766834656991987178630210574140506262411045920099755505546481269`199.594\
22444618656 + 1.8374089884622115659541520039763789749466837668672656411344911\
46892230809923893691115063764894985848475859079204286614659271206971990499124\
95178632026224522986866179126267630457333502412048829957046649088766233956`19\
9.7458827313642*I) - 0.584865445990480510745747614807475622833404409317972777\
86153181488711376725447142180751249799813642855253486896438655668609021322204\
62249912658143809176413428735051766640933707005336913323163748360575833265371\
2569`199.69897000433602*Log[-1.`200.*z]) + 
   ((1.4492240910204137135377909676478448450654157526110514247356774737411052\
37169365971666117833677765350065830706560584876393321305714722758994836508258\
03792205362745159301526585632876248822876033465287514315974881476`199.7035376\
3757439 + 1.38791311890319105577360029685758375340348897914323618183937725603\
09438031527007372971243848979214076002536441244720046359367364546604753210702\
4311096666842107677497977904969804911803704836817123480975273318874194`199.69\
41488138737*I) - 0.4417864669110646741588092257736800930902269467871242560746\
01583293286682133998140432067397313735212684989574665930324372247571898218050\
62633637866676806765714144620194246010453046932502510219678708496374780154345`\
199.69897000433602*Log[-1.`200.*z])/z^(3/2) + 
   z^6*((0.444885539203379617346044000443798507332918001684978053775249442708\
80975718757066700091281798899877962204056318709658429998773432536546119827549\
360884809276658501000455684996663142878198341755174112584202778785034`199.656\
95033462464 + 0.6124696628207371886513840013254596583155612556224218803781637\
15630743603307964563705021254964995282825286359734762204886423735657330166374\
98392877342074840995622059708755876819111167470683165538568263272560381745`19\
9.7272386673368*I) - 0.194955148663493503581915871602491874277801469772657592\
62051060496237125575149047393583749933271214285084495632146218556203007107401\
54083304219381269725471142911683922213644569001778971107728112754916815820791\
5104`199.69897000433602*Log[-1.`200.*z]) + 
   z^7*((0.163256325082796015654122151529861429461545969513652233670058254071\
17829972680064417623669864743297603037142938997635045816911274669044995607267\
754189797749511139187886353569966959762817935781346825520082979589561`199.691\
1020015621 + 0.17499133223449633961468114323584561666158893017783482296518963\
30373553152308470182014346442757129379500818170670749156818353530449514761071\
3826536383449954570177731345358821948317476420194028734000767943185216226`199\
.70618433268064*I) - 0.055701471046712429594833106172140535507943277077902169\
32014588713210607307185442112452499980934632652881284466327491016058002030686\
15452372634108934207277469403338263489612734000508277459302108319406767972196\
2984`199.69897000433602*Log[-1.`200.*z]) + 
   z^8*((0.049630108090502060485939673149058807291985194962871396484963042483\
60370934670728893878998956665175917668309364270537159848355267549900262156373\
330162632481070484302500945879734338814942451804811964178414519278949`199.711\
6158211266 + 0.04374783305862408490367028580896140416539723254445870574129740\
82593388288077117545503586610689282344875204542667687289204588382612378690267\
8456634095862488642544432836339705487079369105052251631075775931514850167`199\
.68416714731907*I) - 0.013925367761678107398708276543035133876985819269475542\
33003647178302651826796360528113124995233658163220321116581872754014500507671\
53863093158527233551819367350834565872403183500127069364920609218758505710260\
0452`199.69897000433602*Log[-1.`200.*z]) + 
   z^9*((0.012943619107635283834358222354942406613033654750247550968116043111\
57477135860233027339482843506955118252104258370878851418697725129344413703003\
378293307371354425557240885901992237049043136950534160353260470999328`199.724\
83993932377 + 0.0097217406796942410897045079575469787034216072321019346091772\
01835408628623935945455635258015317385441671212059281939760101964058052859783\
7299036313241388636500987396363104566379541535667615576492766062462688854`199\
.66205712000777*I) - 0.003094526169261801644157394787341140861552404282105676\
07334143817400589294843635672914027776718590702937849137018193945336555668371\
45302909590783829678182081633518792416089596333361570970263049462955463331712\
77453696870498644720341`199.69897000433602*Log[-1.`200.*z]) + 
   z^10*((0.00296404955742519004098266672247036943099518384737413814960260112\
93908299375896240514505122561692961954600878993483313808196023690654168193039\
38939373870869498574452001725710277808563210971640055485758498004102574233596\
858223746047`199.73384662592431 + 0.00194434813593884821794090159150939574068\
43214464203869218354403670817257247871890911270516030634770883342424118563879\
52020392811610571956745980726264827772730019747927262091327590830713282950833\
497297037172843510981571380462466485`199.6403215689313*I) - 
     0.0006189052338523603288314789574682281723104808564211352146682876348011\
78589687271345828055553437181405875698274036387890673111336742906058191815676\
59356364163267037584832179192666723141925140690351605984838782991247301616207\
3414427`199.69897000433602*Log[-1.`200.*z]) + 
   z^11*((0.00060600802978233219517405937934270525811824242041336275203304141\
94902621250521880298912790296949094600011130479946182460380180564299212318102\
06592534652989013696418733592773692003735672529143758028561337223704944097041\
980968339653`199.7402561626944 + 0.000353517842897972403261982107547162861942\
60389934916125851553461219667740450676165293219120055699583424258952942843417\
30946168748382858103174510411390595950418217723504112893322892419457065874318\
71125559676016018792966073447888582`199.61919024432245*I) - 
     0.0001125282243367927870602689013578596676928147011674791299396886608729\
41561761322062877828282443123891977399686188434161940565697589619283307602850\
28973884393321279560878578035030313298450087668326796414536645276272065615347\
3355544`199.69897000433602*Log[-1.`200.*z]) + 
   z^12*((0.00011202200202498769755466196874183938756341170000444967696610794\
52549381416303401292296365407890181649069367906927854518449494779753517607078\
75161728860583327162537443416761068584479338951984119960864257104266411399893\
596620652214`199.74498114406336 + 0.00005891964048299540054366368459119381032\
37673165581935430859224353661129007511269421553652000928326390404315882380723\
62182436145806380968386241840189843265840303628725068548222048207000686734685\
656131532839090470765028054017351444`199.59876909731258*I) - 
     0.0000187547040561321311767114835596432779488024501945798549899481101454\
90260293553677146304713740520648662899947698072360323427616264936547217933808\
38162314065553546593479763005838385550047122241992506584560903808821868946307\
9143374`199.69897000433602*Log[-1.`200.*z]) + 
   z^13*((0.00001890828724391345783028302620199621868362134645316942285416829\
55883074432467406949807642782510996698294865268653973257497738113404585980822\
67448695680124663486817109994460890262910334359661812913599958113679260936338\
723749215209`199.74856566949518 + 9.06456007430698469902518224479904774211804\
87012605450901419131332481385770964526392869538604357906216048597289342095665\
28637816366302828652590798437425513892865957702853572622801064016431167824879\
957412750467212500309854889896`199.5790992437901*^-6*I) - 
     2.8853390855587894118017667014835812228926846453199776907612477146908092\
75931334945585340575464715178907684261241901588219633271528699571989816674095\
86779315930245150732770128982392109367447928555419547194827804495965780601505\
5`199.69897000433602*^-6*Log[-1.`200.*z]) + 
   z^14*((2.93771719017917906509908693287919324874599319132821578967898923625\
59581615363430193626823030566485985818973404845964185717764475955402767643504\
81427604480108595473981085601812700432128596116639411376619415573386851911671\
770773`199.75135116342628*^-6 + 1.2949371534724263855750260349712925345882926\
71608649298591701876178305511013778948469564837205112945943551389847744223789\
80540233804326123608439977677507341326656538612193894611441172657624846049807\
8050414880642945958746261465`199.5601801169152*^-6*I) - 
     4.1219129793696991597168095735479731755609780647428252725160681638440132\
51330478493693343679235307398439548944631287983170904673612427959985452391565\
52541879900350215332528755689130569509874176801108285274047418851008983201178`\
199.69897000433602*^-7*Log[-1.`200.*z]) + 
   z^15*((4.22940859649352775118871749648574077236645938532155276632570555932\
05398898777847536110795999363244821696703525667613792454590361617160483548537\
02931658234581700071888702656599223516050682427534004289013644333422603476914\
86068`199.75356089307647*^-7 + 1.72658287129656851410003471329505671278439022\
88115323981222691682377406813517052646260864496068172612580685197969922983864\
07203117391014981445866369033431217688753848162585261485959301413607968868330\
19631620788778687379177593`199.54198345470562*^-7*I) - 
     5.4958839724929322129557460980639642340813040863237670300214242184586843\
35107304658257791572313743197919398592841717310894539564816570613313936522087\
3672250653380028711003834091993049838640150354630152539207338662963517869345`\
199.69897000433602*^-8*Log[-1.`200.*z]) + 
   z^16*((5.67426457975621357746578048571247848118869167821101809235288468621\
18161616538247482063598897599624665462463051736790598203759454572029652975484\
15552941691739211276726116559694597735099373864252811477005698584001462476825\
66`200.12117502207556*^-8 + 2.15822858912071064262504339161882089098048778601\
44154976528364602971758516896315807826080620085215765725856497462403729830090\
03896738768726807332961291789022110942310203231576866653515591651709096341447\
0053562304500398960509`199.70136288100065*^-8*I) - 6.869854965616165266194682\
62257995529260163010790470878752678027307335541888413082282223946539217899739\
92482410521466386181744560207132666424206526092090313316725035888754792594138\
67900967199785042617951493670306793962048844`200.*^-9*Log[-1.`200.*z]) + 
   z^17*((7.12820404854383353593976681365529891875679654344640543180745391011\
45894603752880171525066462105654271819018723114026937710567126836920196827727\
83984534930528577175425157264924841634741588191619424933004078607864985660731\
767`200.1245759588115*^-9 + 2.53909245778907134426475693131625987174175033648\
75476442974546591731480608113312715089506611864959724383360585249886740976576\
51643222080855067450542696222378954049776709684207068377237061998889875571550\
466762485465834226433`199.67627435113675*^-9*I) - 8.0821823124896061955231560\
26564653285413682479887892691207976791851006375157800968026164076931975291057\
93910712017251602138171296554501957931841483436356627255588657514762277568235\
877365095422546766225560379425059343529109`200.*^-10*Log[-1.`200.*z]) + 
   z^18*((8.41965348882270134069733291559731482056973620830665784434078839473\
90348745040259259995626467145335190485876906248345628880125963248725857661363\
74834464078454150362340943319138662973240251952085533576735524861686656945125\
66`200.12740888405892*^-10 + 2.8212138419878570491830632570180665241575003738\
75052938108282954636831178679256968343278512429439969375928953916654082330730\
72404802453428340827838077358042106005530745520469216558844096311168481855203\
772746726852380680592`199.65255067159612*^-10*I) - 8.980202569432895772803506\
69618294809490409164431988076800886310205667375017533440891796008547997254561\
99323412446361289126463477394944661992426831492928514139509850834973545226012\
70456822100053948204816224418824118738258`200.*^-11*Log[-1.`200.*z]) + 
   z^19*((9.38559155369390856120354573638301031709299710677768777966036452888\
56134512151879652016855635579698949442005528565371415758093331150123494911726\
10682916958600154281087773354941456990588812135123700426443178681553089088633\
2`200.12979584780774*^-11 + 2.96969878103984952545585606001901739385000039355\
26873032718767943545591354518494403613458025573052309220304778070042971902428\
67418973193982535029874498505706379005586794949159699200359840995214366263314\
4607145741653180114`199.63004659804753*^-11*I) - 9.45284480992936397137211231\
17715243104253596255998744926409085284807092107108783251768000899789184690736\
12990783827504118575102883678385472887034893992475172579984298418395502297015\
610011784333450883175916952315990940146`200.*^-12*Log[-1.`200.*z]) + 
   z^20*((9.90644898649416731019305046239317175900893733497636482607186398436\
30172905205091215048746199916769476994005544858886309233017918342022906015256\
59138835726660651779281066615841133305639345016887298022396686463905183748734`\
200.1318287187968*^-12 + 2.96969878103984952545585606001901739385000039355268\
73032718767943545591354518494403613458025573052309220304778070042971902428674\
18973193982535029874498505706379005586795214915275533576502248647609463493961\
171803771832687`199.6086231120376*^-12*I) - 9.4528448099293639713721123117715\
24310425359625599874492640908528480709210710878325176800089978918469073612990\
78382750411857510288367838547288703489399247517257998429841372641582119382138\
640959981260515558212666572273181`200.*^-13*Log[-1.`200.*z]) + 
   z^21*((9.92848318182775927267128534274601250701830169734743473608457069363\
41527674641091365084204998713208091426897896956311034674684167225371733195522\
0944090474756230925838169992275771020877565984441899997055582483125192709309`\
200.1335723266123*^-13 + 2.82828455337128526233891053335144513700000037481208\
31459732159946233896528112851812965198119593383151638385502923850449430884451\
60926851411938123689998576863218100558847080413762082692876067578198264927805\
93048400227299`199.58821252377197*^-13*I) - 9.0027093427898704489258212493062\
13628976532976761785231086579550934008772105598404930285799979922351498679038\
84174048011292866941302703378370193799427854778340950885578517477840125563923\
72625651436406715536017673410946`200.*^-14*Log[-1.`200.*z]) + 
   z^22*((9.47124417561215855958017708848061770725718880663641598974167891670\
31217876420181190227152170705778634721189939075546929104463332869747596932216\
138906235412255320583808128845278936675656715822214809971164318418981075`200.\
1350742324272*^-14 + 2.571167775792077511217191393955859215454545795283711950\
88474181329399059346480471026956346541758028651258050026580458631189858650993\
35012835801124454532516938346368712317720830359154539517391839716630688919315\
473645359`199.56879761572196*^-14*I) - 8.184281220718064044478019317551103299\
06957543341980475553325413721273524736872582266389618179992941045334458076521\
86182844806085572973034397290345402532252576450080482976420161994777562905823\
22803344187920246218739697`200.*^-15*Log[-1.`200.*z]) + 
   z^23*((8.62164089423483571006186844417818882489020352536869596882680064581\
57678912654896955916934578871846680371605047298358936781569629409368649596885\
1187234742536565334449179904414120554689543845245237065878199127654527821`200\
.13638213651055*^-15 + 2.2357980659061543575801664295268341003952572132901843\
05117166794168687472578091052408316056884852423054417826318090944619042249139\
07260981180879343082891451637794514485150158020659956826413742120691888692243\
8911265968`199.5502247828348*^-15*I) - 7.116766278885273082154799406566176781\
79963081166939543959413403235890021510323984579469233199993861778551702675236\
40158995483552672150464693295952523941089196913112778111685279439001766434935\
8746171851160887322015177`200.*^-16*Log[-1.`200.*z]) + 
   z^24*((7.50923108172611526474525462051530282161656103820313760084582749046\
67718898861608298285174984093296956523062773798405852202972420803671156023659\
3459470754650267387364054321745024469345067966041538385261393944947885379`200\
.13754234478878*^-16 + 1.8631650549217952979834720246056950836627143444084869\
20930972328473906227148409210340263380737377019212014855265075787182535207615\
89384150984066119235742876364828601280284930427782696692000550558268447471688\
603217834`199.5321982057816*^-16*I) - 5.9306385657377275684623328388051473181\
66359009724496199661778360299083512586033204828910276666615514821264188960303\
34658295696272267920539110799604366175743307609895999783906672273353409571179\
60347509921931800136413`200.*^-17*Log[-1.`200.*z]) + 
   z^25*((6.26652294196821603301985614274087745951470196954756063607487064435\
99902948429149375439334174669449734721036992722099303798614971538377715950341\
143099725867939757378082206486172334399695038304947137786189478656469457`200.\
13856470398883*^-17 + 1.49053204393743623838677761968455606693017147552678953\
67447778627791249817187273682722107045899016153696118842120606297460281660927\
15073207872528953885943010918671461137401392531367865637931424697279083277202\
4723674`199.51487938708428*^-17*I) - 4.74451085259018205476986627104411785453\
30872077795969597294226882392668100688265638631282213332924118570113511682426\
77266365570178143364312886396834929405946460632935365621179151649287070370645\
776558050231831928799`200.*^-18*Log[-1.`200.*z]) + 
   z^26*((5.00889584213477781338913409661279733444743078271542939055587364122\
66133006748106351793442338155507047841969080176456032419263884021045142156285\
32475432586203172495168687756264575870417155747079527456562343788732315`200.1\
3942506006853*^-18 + 1.146563110721104798759059707449658513023208827328299643\
64982912521471152439902105251708515737684739643816298785543125365079089699439\
62101599019453491430330853212779460278584136965368393082184180497620359179772\
54114`199.4990810240194*^-18*I) - 3.64962373276167850366912790080316758041006\
70829073822767149405294148206231298665875870217087179172398900087316678789825\
12588900137033357163758766796099543035745876550099532803456102921122335221418\
23470627194030191`200.*^-19*Log[-1.`200.*z]) + 
   z^27*((3.84825280819290919255979102237815238067027142395410923347858791298\
25193088446192010855239503322513496628755512812823740601236984542284007170456\
4930769634438662038378969294179223198097692049672680274484029036554904`200.14\
018768630768*^-19 + 8.4930600794155911019189607959233963927645098320614788418\
50586112701566847400155944571001165754425158801207317447638915931784422180712\
66785112552110476320803950174132103796628834258661483753006706575403186195452\
85`199.4839882876116*^-20*I) - 2.70342498723087296568083548207642042993338302\
43758387234925485403072745356517530278422383027540127702888953567910214685278\
43629731135820121302790219332994841137400848737031417381626475098289469732623\
5674846818581`200.*^-20*Log[-1.`200.*z]) + 
   z^28*((2.87256589737621727745151592913136563339953369965232054966568937969\
92035514000574655770088370809513968445804777746769732567004138377036813998014\
581751957267936561798612078468580924481013849889285198861069926391963`200.141\
04004126494*^-20 + 6.06647148529685078708497199708814028054607845147248488703\
61329376439763195715399604078579755388751134294337981768849399512745872719376\
19893661086503402291456937798974184693090377806583241425871498868226724532549`\
199.46570620155833*^-21*I) - 1.9310178480220521183434539157688717356667021602\
68456231066106100219481811179823591315884501967151978777782397707872477519888\
30695081130008664485015666642488948193136076808045682571806802365528692042209\
2227232746`200.*^-21*Log[-1.`200.*z]) + 
   z^29*((2.07040968340212466883772835817736113117314702127321494068299784785\
83370459006940285407257569481809275289035362984082850901864691897327196173722\
86791449383228815732746886061632154538225052308106448060764032001214`200.1418\
2422704192*^-21 + 4.183773438135759163506877239371131227962812725153437853128\
36754320274228935968273131576412106129318167547158494957582065605143949788801\
371976626655407054579902698494181951346928796760912768128962137740939847119`1\
99.4473360951896*^-22*I) - 1.331736446911760081616175114323359817701173903633\
41809039041800015136676633091282159716172549458757157088441221232584656544021\
16902146897149274828666664998750373247935780573630855093259839912371657974975\
04239346620920981233033359`200.*^-22*Log[-1.`200.*z]) + 
   z^30*((1.37600031140802309448576302726502489840525585045711223072443977439\
95156715084291658346125237083824539955478689050218878621482549802887896589304\
78316953179029530178848415677483092979990579161341511434901665687392111146968\
003092403`200.14177124332411*^-22 + 2.789182292090506109004584826247420818641\
87515010229190208557836213516152623978848754384274737419545445031438996638388\
04373676263319253424798441777027136981725727373153879349017040217782113222589\
6280004849628758543303047806920045`199.4486296104385*^-23*I) - 
     8.8782429794117338774411674288223987846744926908894539359361200010091117\
75539418810647744836630583810472562748082172310436268077934764598099516552444\
44333964177789963649672925556064240090450509136181409914178264961538287438866\
06`200.*^-24*Log[-1.`200.*z]) + 
   z^31*((8.72848010383693564848719053122502744010366838639941535963957274355\
63661475007050622376396672668684629968201905047372794882687677871362987948546\
65750503596427523002636265653021116815268144674350164259782634250534677317563\
1878953`200.14147647231061*^-24 + 1.79947244651000394129328053306285214105927\
42903885754207003731368613945330579280564798985466930293254518157354621831486\
69269436343177640309576888840460430695717790095993821578689130463692945010465\
1985418475424740773369376785213`199.45568304714487*^-24*I) - 
     5.7278986963946670177039789863370314739835436715415831844749161296832979\
19702850845579190217181021813208104998762691813184689082538557805225494549964\
15689894065459825769869421188886964204620178518663981926345454249881080582041\
4`200.*^-25*Log[-1.`200.*z]) + 
   z^32*((6.95826193126073723889954190315932926967272751404939141769135763227\
33677170180070851785294326948710302063268738572075058294851208712449703135837\
67514532359160702531509673397382880987069376957057427395083817794396237491914\
748811`200.14491495779853*^-25 + 1.124670279068752463308300333164282588162046\
43149285963793773321053837158316120503529993659168314332840738483466386446791\
82933977144860251934855555252880961698281056099545559722100761665546132595341\
29797201524167795687479187188`199.35343940331882*^-25*I) - 
     3.5799366852466668860649868664606446712397147947134894902968225810520611\
99814281778486993885738138633255065624226682383240430676586598628265934093727\
59920006153395255512350315918164884792447646585247468687727940853627472256592`\
200.*^-26*Log[-1.`200.*z]) + z^33*((5.465291792941880690122336917815373938332\
50934894066788710365881411345971925714122290834463315218606045531060619527986\
73158471613982033045718809304101500985345424362140361713010908643451784081044\
9202449311107532414530378957132`200.1471633820289*^-26 + 
      6.816183509507590686716971716147167200982099584805209926895352791141645\
95855275778969658540414026259640839293735675435101995998614840015268779124560\
77597448411590811158404255973351843527594174058498403689794081308283164360242`\
199.24309130232194*^-27*I) - 2.1696585971191920521605981008852391946907362392\
20296660785953079425491636251079865749693264083720383790948863167686292872988\
28884036280500965702650156262757021159329716542908598777702671820717883834423\
61835306576843097958421`200.*^-27*Log[-1.`200.*z]) + 
   z^34*((-6.3066290553821009555864248937278551055849489125791832740438932718\
57504525694821298568228032774367442416284467487443666059372549468140199343296\
57394521132633042363153497047237473052209478482731463159466514077442425096020\
288`199.3419129650033*^-29 + 4.0095197114750533451276304212630395299894703440\
03064662879619288906850563854563405703873767141330939063760551386326088835270\
58008729420746340661506398807326348978790960996768327482651605752223112944451\
4177381342470003672557`200.1452080305642*^-28*I) - 1.276269763011289442447410\
64757955246746513896424723332987409004672087743308887050926452544946101199046\
52640371574625252194048757884487088292100155892848805480013228388376443122456\
01485800341703748311402666761757470754204376`200.*^-28*Log[-1.`200.*z]) + 
   z^(71/2)*((-1.239703331521951727809341831723531128715949440547710934336084\
34424602746264357096885177374669037323571889705377368333467877800277929856218\
41633357855711855151995735126961448791311209110098861658427057752995324812393\
1091357`199.67898194496482*^-29 + 3.45593697366577606395259065304714180644513\
71679423990543714760460958956535763344574813975678433201750169329698719818525\
23895700844928967071000679102392783790134642238452168809515066726008944632800\
05136748014559801207442755`200.12422999025472*^-29*I) - 
     1.1000589047459071582005108316206306680818659922247742245631263399705426\
15095131984836364792771714431649176463774077264285178681346198297149962906991\
22527514343838412413636520075273652177320159009934984742500602983464676916`20\
0.*^-29*Log[-1.`200.*z]) + 
   z^35*((-2.8226104141854415287829919338283609968954679136490436708336035869\
01773225099339234831244321172516292271068591347040784706663469000629298619388\
72970706901938114609841845899284061436799450450745765956775566127494098227095\
5949`200.1490889495943*^-28 + 2.291154120842887625787217383578879731422554482\
28746552164549673651820032220260766040221358122361767946500602936361490790586\
89029070252614076609228867343119322807325653217519259269080935618001744422986\
2739112364774382360111`199.05849231423554*^-29*I) - 
     7.2929700743502253854137751290260140998007940814127618849948002669764424\
74793545767225859711205782802658651640899785858396599290219706907595485803354\
7828364659704556006437971383174858005754470839245856933434723575506855408`200.\
*^-30*Log[-1.`200.*z]) + z^36*((6.9940607589506481491176728581427792534705059\
06488473754208240651266925933361410734261980744302280755203392826932941816328\
58709572629393690666895912707945609967661036392932722941416456118223024677445\
743534512447136491685428`200.15044308817775*^-29 + 1.272863400468270903215120\
76865493318412364137904859195646972040917677795677922647800122976734645426636\
94477940908971710588160571705695896709227350116311509072397470739930015635951\
864904283063730045283580539927414285208395`198.41049548646882*^-30*I) - 
     4.0516500413056807696743195161255633887782189341182010472193334816535791\
52663080981792144284003212668143695356055436587998110716788726059775269890866\
257037447095615606126618396402689230639179836525370647787342678574737837`200.\
*^-31*Log[-1.`200.*z]) + z^37*((1.0827224212584766585255936982373697499455337\
73717061904021363797996191198971909130392925511148697244656629256516660225677\
97648361213498130673918546093222555737968466815826591142312612649166041752035\
571858510993899969889544`200.1505062292084*^-29 + 6.8803427052338967741357879\
38675314508776439886749145710647137346901502469076899881087728472142996034429\
44753562647119491251922794902480903201477644465397950156748146603444099632895\
474213799303425879569360063255917133092`197.9535991695584*^-32*I) - 
     2.1900811034084760917158483870948991290693075319557843498482883684613941\
36574638368536294207569304144942538030300235993512492279345257329608253994093\
49004104119599189916116053779993646618176838104618252492668953464567648`200.*^\
-32*Log[-1.`200.*z]) + z^(79/2)*((-1.3901906089525471091605845445109429282048\
56466734926891202211359839693322524029954732907229258862431649737039109436160\
79686532172069433955688570636261026401748425564829023085951255796407232496542\
632137002818107139398318`199.75311762607083*^-32 + 3.180591191752791924176702\
80420090208729395889006317970138161789902979452659254093361804475435340601368\
88176853198621342075178907631976507569259378564172934799644584805497176018529\
9688052378488941246242501672562221572565`200.11255112753113*^-32*I) - 
     1.0124136202439983285857608661048091094890785521990444978475110285211086\
34908751620744214180019035487312096449763048357180724869502154489420997584475\
28514798632386407072197549980741246007010368142052273886670991064795859`200.*^\
-32*Log[-1.`200.*z]) + z^(73/2)*((3.32972552380725449206485670862668253339775\
05820362245052103486728981592847043675260980210675383097144097410041563020407\
40485175109934005065660186131928571586132030639494419344143907208164640343532\
7794037978213524703459421`200.15051499259758*^-29 + 5.16969506912943333156556\
32787815805421287909743704034933284812659106325412168519095275175455333270862\
72189230222791782162868142734386464134302936419113759390376543140104543175110\
1854193984614886220873242138688952116816`196.34157148470345*^-33*I) - 
     1.6455650490594937714160187180046571344418963010710152810815537019206191\
19382943564366677760313445520774379322110473743116175519502300071620652553340\
2428942317186953007218021035573760383659342599253023277226752651377005`200.*^\
-33*Log[-1.`200.*z]) + z^38*((-1.61299281571610960932400015894151149851256161\
24673800278549392636470233846610420106153055724976374120018887990475160377111\
09763211995109367799762636966304307167326804997277985859873108570478336642908\
9264302483178958022443`200.15051390336845*^-30 + 3.62123300275468251270304628\
35133234256718104667100766898142828141586855100404736216251202484963137023312\
88176645511155217115383131065688964218372123547356280350513162441532096625119\
4973067291843488621482588551944930091`197.50173794006346*^-33*I) - 
     1.1526742649518295219557096774183679626680565957662022893938359834007337\
56091914930808575898720686392075020015947492628164469620708030173478028425778\
2857750744432563059932477785786263657891467093044694018463242547338241`200.*^\
-33*Log[-1.`200.*z]) + z^(81/2)*((2.11310209656533592245472761983188202825216\
82034186739120798948222354318558868737972916063435595815834439135296473155115\
69194438388537228872637296604876003429049651310710301209975961580470876099737\
24459456453988614480478`200.1504363580289*^-32 + 4.02164612075504967460689058\
43898710121848503741919079479510446851453571229542321024193338088442625049357\
68678151212428549496357803549516471295692407931472966261496011656563045514220\
567182300224739915927479315204488626`198.42991972990657*^-34*I) - 
     1.2801297189690231370692847308681274966951670014474083315963567671048738\
85174446729730564598276427284334537225618308072564197790779340396826589515935\
683138697709596679733589832374501165559320634042477416882462516626787`200.*^-\
34*Log[-1.`200.*z]) + z^39*((-2.576831211106840067189110051861193670534819600\
83801183765719813578146222192523008900728536703998703541181714583501318410815\
86399026221589419025331180802891343419683957869759105957156732733833076001301\
97229613360136670117`200.15051488505355*^-31 + 1.8570425655152218013861775812\
88883808036825880364141892212452725209582312841268523910318076151955744785275\
98802333905395749506827234137895600882121118672049615447239414912357936360497\
2931547437211519998087959819957014`197.0082507713209*^-34*I) - 
     5.9111500766760488305421009098377844239387517731600117404812101712858141\
33804691952864491788311212267051384697166628862381895490810411146041170812447\
85877337142571129956188290157735747829996269411373316181027753313893`200.*^-35\
*Log[-1.`200.*z]) + z^(87/2)*((-5.8383851672164996136823995804070357424010713\
16013821419052460384522989047603816428856313952997649021326609743356809989384\
91766446892563324443747185851646313122691729638073746964178619303529816705391\
99337790191141748`199.55842768459647*^-36 + 2.2064001463486962840140281862500\
83114482475682407315052046254123390332448601716079861651361239272949849141266\
14389983121144021822356368277841794588215597510059244083971757307719247907553\
374040677670903364007424109633`200.135819219565*^-35*I) - 
     7.0231897946015259499158437409200335722452080624757078874856351835093432\
09758546839044022682677217292005609222370396838350936639065597153986370817197\
831175997226228289264797842244037166382150396655915339738932466579`200.*^-36*
      Log[-1.`200.*z]) + z^40*((4.2999861696450323507131618285083934485300689\
44792296789181759171005155843812737361960712296554002402475660204360275355989\
15163639381093770358476560664576500383723132722150304815723102731021732525392\
417225238933246683329`200.1505149877068*^-32 + 9.2852128275761090069308879064\
44419040184129401820709461062263626047911564206342619551590380759778723926379\
94011669526978747534136170689478009368186936829351171958030945020571650146931\
70775143165971148403685091969566`196.484839791688*^-36*I) - 
     2.9555750383380244152710504549188922119693758865800058702406050856429070\
66902345976432245894155606133525692348583314431190947745405205573020589813414\
8465220325590491114398992249158514549368566250403698129319212040273`200.*^-36*
      Log[-1.`200.*z]) + z^41*((6.4463120723904966930448018384948424534682350\
95916074581479928997626257298339821188039440086422163303588428536652404896987\
02152386310998836279167903836697214323181894808492066069584512849181852669829\
13621614022254322399`200.15051499675997*^-33 + 4.5293721110127361009418965397\
28984897650794830156443639542567622462395884978703716854434332077940840939697\
53176424159501828065432278385111185228770042358492946947717799438594670214075\
451144189803809131856142162171`195.99724167210078*^-37*I) - 
     1.4417439211404997147663660755701913229118906763804906684100512612892229\
59464559012893778484953954211475947487113811917654120851417173450253915396119\
594836778657631470608303567465228792783353271932613325894605822299`200.*^-37*
      Log[-1.`200.*z]) + z^(89/2)*((1.378497183042345638323835568009360224956\
63585401589445308345431878200238797116425697421883095980482524255319695801809\
24800930033904348458622401001019344971348049484617364709418864787417888881792\
0035022387434659208576`200.15043285506266*^-35 + 2.68135593531420904762674709\
61823323386397705133574335029475874201523168668257335564418461233422000064812\
63090395068038987855055996117487030349323969491923305436859729210699498677319\
01054633707444377737623875328632`198.43938144012367*^-37*I) - 
     8.5350210258809746411341566509124547173201196047083211136782643661968029\
27101273606960980502552329499361805516122502592672285695022973009775835729035\
76229723342919882129062820159303100625774568516841477471856286638`200.*^-38*
      Log[-1.`200.*z]) + 
   z^42*((-1.1245307663251338012377747156289057249387987134716242352094733763\
37709916682803209831675816400580268378146147550127543705757799218455309578041\
3907784041561227327588338989274352644527505463642126251803524301871282585218`\
200.1505149977521*^-33 + 2.15684386238701719092471263796618328459561658578878\
26854964607726011408976089065318354449200371146861617607294115436166753717401\
53706595770448853130969379586456807988125673393644841979045522094121320620613\
57960251`195.43336236276474*^-38*I) - 6.8654472435261891179350765503342443948\
18527030383288897190720291853442664116947680446564214066448626075940414827675\
79835295643531987357263976237644337710149333077868553806418054848546493936592\
00355052286033526396`200.*^-39*Log[-1.`200.*z]) + 
   z^(95/2)*((-1.760906131803187317139308900722743092742104188187971893403142\
91753806791719553070555158364197813645102459391009363811971313803846377883617\
89064331847347152593898109925047988536020240664989458939643534928168347247`19\
9.2143259992173*^-39 + 1.5100531912413341033350880260927187244258811053874724\
48332402351369456394596852153915387816860550741716097609205582348669049411437\
26128318795521756557630126784663700958756416705675767351068223886077693481124\
447929`200.14758203893953*^-38*I) - 4.806648594354989469964977770799676007983\
83468570310902406053686693336204851962465651335454550058698397724598260004428\
48291573247983468156166590847895600890940437589588234386377886396143284559850\
664514769799144967`200.*^-39*Log[-1.`200.*z]) + 
   z^43*((-1.6026972939363025774355866166650952494288583489812964543563901677\
31249966779031003217191087235723751739734807140541768254004259238105505871732\
006458590804497783001812407194194554818779900848225674877557225128282979588`2\
00.1505149978235*^-34 + 1.003183191807914972523122157193573620742147249204084\
96999835384772146088260879373573741624187772776100547010670304354263970778611\
80030677795282941951033961232025458339881310833546507581204839264761037627397\
289161`194.94704374118146*^-39*I) - 3.193231276058692612993058860620578788287\
68699087594832427475362411788030889160357230072754142625517491904205340822130\
15595146210790109640051562904047822043230611087494633426626165543609281333827\
94660186015204895`200.*^-40*Log[-1.`200.*z]) + 
   z^(97/2)*((8.9815450890118613256891041237531118432484489575203536430394447\
31349294727385597916469794225281569024681481895673912045558521047510408118941\
5920078454877412007665072249724265605401433829184890468302984566730888417`200\
.1504333554681*^-39 + 1.74169660205610081854062934428519280637740144200208967\
95372084623911321407478030617589773534467123672468792169667223558583572712783\
57504476982910621985008354062775083952092978604474466363055021177505061619290\
618`198.4380548055521*^-40*I) - 5.5439924716717240526111303605883582917267456\
52287474344564412618755611067161846983237768892244209651572702301624058610968\
45029480933673614956395210748717591099577310649602969435107015684505392213391\
674778406032`200.*^-41*Log[-1.`200.*z]) + 
   z^44*((2.94102728501035679913589224792109896713712401608108769133312406523\
56499444003563919405298535514734866609457917956136909452117832391156850992073\
2686142260887232760912999289569711014043827121620038708845102899720590092`200\
.15051499783144*^-35 + 4.5599235991268862387414643508798800942824874963822044\
09083426580552094920949062435170073826716944368206682303195652466544126300536\
37758222859076575175023673882230849202091078945182692744180787207637034284089\
51`194.34097351037624*^-41*I) - 1.4514687618448602786332085730093539946762213\
59489067420124888010962672867678001623773057973375570534054110024276464227981\
59755503591407463049972577253316190197634586237778532149025283621047645758863\
32522367636471316549872543062308`200.*^-41*Log[-1.`200.*z]) + 
   z^(103/2)*((1.103218850826510093699265913271256046383703097830340717998216\
81206841522657713281762225847399058455071395666820239597265426054221842115339\
80531898033931195812256302570157829123168582844596600697060744340057150646812\
6854589497272`198.18243167851256*^-43 + 1.02499049728773880937430680121727150\
95918528227495586667219383735992276475745702066708902086190876315610105456682\
63936525997738906153060886925458881342189392338536930443699095280617801838615\
9155127605982950039496743178469452694466`200.15048984349755*^-41*I) - 
     3.2626460853112714142605512973572366463327422737200424655097089155862973\
31099849958503323838581746018364339384744307547243444894216994163546211604167\
85842152477716328547851844545090845560458068758992195010731927697820085832277\
2641`200.*^-42*Log[-1.`200.*z]) + 
   z^45*((3.98532580216213522995195626865934049173562735893961021495197561779\
31125706378898859511513794845072125331998616404258431070569885544214858645266\
981672800973444398239942588711852973562113998084681339877278104475811331`200.\
15051499783192*^-36 + 2.02663271072306055055176193372439115301443888728097973\
73704118135787088537551388600755883674297530525363032458647344295751672446828\
34471726967448810373145751311246309587844787261227877585109970349608133806308\
7`193.85682621495243*^-42*I) - 6.45097227486604568281426032448601775411653937\
55069663116661689376118794119022294389913687705580912624627112190065076799182\
11355715173660080920797537906672429562416219343891810390787609488267345587056\
43151788268437454645527358034`200.*^-43*Log[-1.`200.*z]) + 
   z^(105/2)*((5.844449641966717147223514451323223703842724849095481474073414\
57866542987254685728009545021506250124170986590391819683177538075046847677620\
88282383599144249865559390295303265431073112233051786379185093253508222577406\
92216319635578`200.15043526385531*^-42 + 1.1200258432985966871053683030386146\
26647410321033036422415583387959703849151934540743555327316336581876165238944\
65706180198657781244213075341893759543565541036860364118731723057047814452623\
951370545240187995400110826698250299457`198.43291968654648*^-43*I) - 
     3.5651529870328047731199092065090900817708690461427637831106991709972371\
93588107411019741378822718146850528479089503070898017414139847732497587449160\
38016926107127665350477705114778782778408090859146649166060555393800387522042\
52`200.*^-44*Log[-1.`200.*z]) + 
   z^46*((-7.6788131371681385803830875776648929429277530563263584782004640986\
10556542318245723718852222099295951278189532378485313973291433246550298424481\
164903227205344287153799750614175294129595668897972413741215035525026436`200.\
15051499783198*^-37 + 8.81144656836113282848592145097561370875842994469991190\
16104861459943863206745167829373407279554480545056662863684105633702923681862\
3741810026956109609851786509383868123065296981085852786865341247669980180571`\
193.2102681106632*^-44*I) - 2.80477055428958507948446101064609467570284320674\
21592659418125815703823530009693213005951176339527228098744430463076869209614\
59006597272047634242629311877564095130671251098298370970279883559291371001609\
7151056596613740644495036`200.*^-44*Log[-1.`200.*z]) + 
   z^(111/2)*((8.461243523706151234657378039711587875267952450704060184181448\
85507561377073300412502965872397558128509176207232963741105979226103810857504\
72417405174323895927571840047189250040531687162564123843766328244784784568890\
8826311437`199.23504436055566*^-46 + 6.91315121787537873475027947901884416597\
42152462027606123178041325646073298332276985806623176318444014636481625025013\
90135232956205788556841661453982756678363619403648783966665800103960718138993\
326666184713961676053036323497369`200.14728622258127*^-45*I) - 
     2.2005243773332456720406369839247381908582782417117481773698038563340076\
80621203018507364377836889188199924256344100172771300014576059127419345066720\
42015981163329831113714043147275860921144388271880698152924169589088264906477\
6`200.*^-45*Log[-1.`200.*z]) + 
   z^47*((-9.9056574162327893214653003743662483208190995978134271965734690153\
41374890252355076285808282836608976707699666149124365918450541102135185707174\
76673457312626931595094392586955058269103081105790092009678152907630468`200.1\
5051499783198*^-38 + 3.749551731217503331270604872755580301599331891361664638\
98318559404016439177639012039886839487465874659815586653974917590225207156860\
81120857826835694004998045416755942974785386239898037404637312852977372842`19\
2.7286110436339*^-45*I) - 1.1935193848040787572274302172962105002990822156349\
61389762473438966120150213178434595997922397426690557393380019705398689770833\
61982846713348590848190809802114242719817704000895311374409644107688744679875\
7582457739664061913833`200.*^-45*Log[-1.`200.*z]) + 
   z^48*((2.00212320303305526733305310735717674544986688751049770298616459490\
23040732563229581020461115997773855530424946044498531074524232389291449241754\
9277621084536282586967080294402008959458065849716706013502738306156333`200.15\
051499783198*^-38 + 1.5623132213406263880294186969814917923330549547340269329\
09660664183401829906829216832861831197774477749231611058228823292605029820274\
260572217532736108264916751085751415332963334080816422355552255312453963`192.\
04279230710947*^-46*I) - 4.97299743668366148844762590540087708457950923181233\
91240103059956921672925549101441499913433226112106558057500821058278740451400\
82627219604448473072480307898078658952104274606521841018438886214762111681302\
8223363365346554898`200.*^-47*Log[-1.`200.*z]) + 
   z^(113/2)*((3.799168371334750591683260243559163752289728590111512473856950\
40021159326773104693021424747525738667730296250944226815077647269939242291385\
08548037549012719373828616528533640572012977973964015443230253171443259623683\
29244696297`200.15043795890196*^-45 + 7.1565716704032541164487221954854536192\
85825537130640870622678138389559752261694481422638949573084887766321812413953\
58701676054215715250345857304243038988404497158065437776011965308894731712600\
90713117729532230443604794840472`198.42545444281586*^-47*I) - 
     2.2780075138722005050474002487025640944742792892774687254022453473144896\
88251230309367260721721743939863526116827359459692617368063916895455496800015\
7069194307624627626418562212954022785373240937657992386044419571291085364683`\
200.*^-47*Log[-1.`200.*z]) + z^49*((2.461172140206737101707230401398324814101\
40291612258632739810819233745901613900377903944464979270787980771119839045737\
99661522156988060172153880984215831699660262442086379167461494449988994301573\
783427613495431626`200.15051499783198*^-39 + 6.376788658533168930732321212169\
35425442063246830215074657004352727919114247685394625657890284805909285400657\
57478727481330817543672804029901486305718868069200305108780184694072878028451\
461213765728004552`191.56397503118865*^-48*I) - 2.029794872115780199366377920\
57178656513449356400503637714706367171108869083873883434693524217249437169624\
72449314717664792020979928640487173782340082256655521915370554435352434745612\
76806189488460354726083423848592384264982`200.*^-48*Log[-1.`200.*z]) + 
   z^(119/2)*((1.028193467872796124905987789951264811722212981664278763505948\
51493023515238489868712799834665976981148049550611147693244919715821379923435\
61715235133300146767651968373419972636431181195436480170922064914798259397244\
21278104`199.48574996974773*^-48 + 4.6390214723397899599857938510759307446462\
78683629316767507552377458178703308899201047395255905608565985203931315507575\
46321188326965207371541750623898348023830980535605581342609887964297381968540\
4379663955361496413612685463`200.14010151200108*^-48*I) - 
     1.4766463968646395671064756427975832216360038974120895620675013824673395\
41405558807930618103508967088450974651560157464023073780169236791564669503913\
464094010396756002334455786682395205198076485317721436775158914320510456333`2\
00.*^-48*Log[-1.`200.*z]) + 
   z^50*((-5.2135655358386403945340532328522485496535628680296416874401003357\
66359422651605919157329697712213154534551836406301183299494402273514287662770\
755588644579642108320204171919567837277387386804367550000880727354178`200.150\
51499783198*^-40 + 2.55071546341326757229292848486774170176825298732086029862\
80174109116764569907415785026315611392236371416026302991490992532327017534313\
85524578780811074783067631573120552552756137736145111496298099768919`190.8400\
4217576324*^-49*I) - 8.119179488463120797465511682287146260537974256020145508\
58825468684435476335495533738774096868997748678498897972588706591680839197372\
12125225896276363845751653403720861112928343016272207745989313457832218799828\
582126853412`200.*^-50*Log[-1.`200.*z]) + 
   z^(121/2)*((2.467535933750810182922349879823687663160206903672113214767458\
60998096678448634128445854887005232451917012201036843003441450287973207934924\
19833162936218934652606466941855486370055320629470508597189964479147366799574\
26762907`200.15044105749982*^-48 + 4.5536956187347281176195229104013871708785\
43394529313019837854772385483708184279524118713785200784971044247976320114929\
89440408069062495935547997238823222605981008457051731945000707811286337354122\
08284010278239664850971284`198.41654156949096*^-50*I) - 
     1.4494863341150775471063104111607608297258057996720412515242998990611079\
69814178169960163603236137002406678397992563024824700014456213907467201133253\
0536362919657668999842875238961057069765345591138821878119407438809083988`200.\
*^-50*Log[-1.`200.*z]) + 
   z^51*((-6.1128324300349112573125321345517454251860647882892898708681573552\
86983625029796814630502406698206591593332144663519355056526003751830516956555\
2603942821663046847190883747994100035026121367654102848227171371295`200.15051\
499783198*^-41 + 1.0002805738875559107031092097520555693208835244395530582854\
97023886931943917937873922600612211460249859452011882019254609110863398182262\
29491384232668574838451566562458492696628003618690390917814606714`190.3643943\
417149*^-50*I) - 3.1839919562600473715551026205047632394266565709882923563091\
19485037001867982335426426565085760775485013721168519955712124238585077457792\
58004457419564487117270406780344104539500343304140890257684791380226237588324\
8091457`200.*^-51*Log[-1.`200.*z]) + 
   z^(127/2)*((9.638284319142015428822853857306506970739552606817034032190812\
60519339512678860448417686968828900806985319322785219778060926435043209607510\
37725169952765607519382582382323485746691526709528911607995301896354982003888\
1722`199.6230964658618*^-52 + 3.100150920758589177065846424268690938068163571\
26279486413590475149428549009668788449856996590071522427908601638489923524129\
24831229975971281552732139682904986361910754561681559521599144997940205122848\
29593747532075521912`200.13047956904452*^-51*I) - 9.8680868673924037406731281\
68614144012799367806442599564395261452936128867014057661093042348560460402077\
50949467883445954127910154900052283464052106841673156585203929646102668849275\
398027530979359959952908051989190702957`200.*^-52*Log[-1.`200.*z]) + 
   z^52*((1.35603949739257448988484212443846799671956020049553356518529544002\
72215321090201080893344864855694389341991303210914843487206685878864626113047\
79570185746258401317835923887630554242806843430178079611455128183657895013155\
8520747562`200.15051499783198*^-41 + 3.84723297649059965655042003750790603584\
95520170752040703288347072574305535305302843176946623517701917671231226231509\
79265811014760981087148895631187338005431733223412017318617373313508949890199\
25364584180107643897264771`189.60339114504097*^-52*I) - 
     1.2246122908692489890596548540402935536256371426878047524265844173219237\
95377821317856371186831067494236046603276906043124707148110100057518608242288\
50892160439270913853139800615851931988827504686265122715723814335284457`200.*^\
-52*Log[-1.`200.*z]) + z^(129/2)*((1.6014992942096909723776635654208797502887\
28962140967344029757061686674859679765909318091922389367351097625431240113100\
02925220442477150338422460619857455087053649336482973098438480258999738146860\
717076778102145104407629`200.15044432147488*^-51 + 2.889495424407071054279631\
30974372645046820411231288411959925047223156915437744931293293333193290005530\
56297048330143044367347553012643164692954426950141810942179078739466684029476\
208118992062282858804439506979941590554`198.40673958095726*^-53*I) - 
     9.1975495967159870933873142846175482272927664315483180888434813780063752\
19521678970864453390006029543424564864378774926672851481368794857420948770528\
252454859132598178188103878702426128867265532448146951622166394091391`200.*^-\
54*Log[-1.`200.*z]) + z^53*((1.5177064794028990232851524253834052074838635242\
10196732079542350259729026004344314147605808976013434050851393897619932787416\
16282531976554416029770820880367634774404778558533315531604157986851326217930\
8252133372927728011833322305`200.15051499783198*^-42 + 
      1.451786028864377228886950957550153221075302647952907196350503663116011\
52963416237144063949522708309123287665004647206764747584919916017261445219025\
4955036356131469719230354734493566504526120214860977575184729404234419`189.13\
122982229933*^-53*I) - 4.6211784561103735436213390718501643533042911044822820\
84628620442724240737274797425873098818230443374475647559535494502357385486299\
13800934900543089091642810852103219738663517427160108952992997455315663100872\
3776840362`200.*^-54*Log[-1.`200.*z]) + 
   z^(135/2)*((8.092054888529087038537724782650764037719096832039562804336903\
87931246906784918088286434441349534638188949583682735213758084938919510803033\
26205613010229134141317722601729547591506940122285200397552106901540298486288`\
199.71269119995287*^-55 + 2.0646846633685372626211880452204792660862097812072\
10706883150914721276080189870478498482382793087951934199250969696631175406268\
21595548564866730548998705852404699441505423369358422285539849187524734440896\
0338311408021`200.11948611183797*^-54*I) - 6.57209540202257252845935376572435\
46001425136179070084989461238094475486825930785420211051913668289829708502044\
10040725451599006583071818586406180351015916905911926710500232745333195922686\
47138378645439519748624436694`200.*^-55*Log[-1.`200.*z]) + 
   z^54*((-3.5232511477831005606537656656661775301715420845919968930735532948\
16451754150213214170230873842062420082111420460525292453625770834546301089506\
34186557488336183712023830034928484171612530643286257849845677716670179142566\
187792864`200.15051499783198*^-43 + 5.376985292090286032914633176111678596575\
19499241817480129816171524448714679319396829866479713734478234398759276471136\
16573176858674742455752366120514204824009413448648961053398800087266112674380\
5719013621740400720556`188.33411024428312*^-55*I) - 
     1.7115475763371753865264218784630238345571448535119563276402297936015706\
43435110157730777340085349397953943540568701667539771560467373194014662502025\
81917282089103166010874910533742516348777364231774902787786806250036`200.*^-55\
*Log[-1.`200.*z]) + z^55*((-3.76685714956708960110922417070531684057923196284\
93299945750098218706452657634019860255220341607437540639336353403737182021291\
16220621346382610563701520797964540749122666807454927253607496113029145300431\
1118644510214907957642507`200.15051499783198*^-44 + 1.95526737894192219378713\
93367678831260273436336066090186538769873616316897429796248358781080499435572\
15995488278076858784462997732130542261762751347481305188989985637167028266388\
3691791913323142198283237785979949573`187.86574200175883*^-56*I) - 
     6.2238093684988195873688068307746321256623449218616593732371992494602568\
85218582391748281236673997810741612874795278791053874515562379991523737061633\
646929645844238492053672598617042992614302901674975895577757330771`200.*^-57*
      Log[-1.`200.*z]) + z^(137/2)*((1.03877893729068787970511876470631319250\
54934110108341274193939846148250136962537795821054349259395322549771329293879\
96190672066599308761395666906245539146142551834167262822632877314212654775579\
814243182593888900044678`200.1504476047209*^-54 + 1.8301531233806583344680462\
09417063798279950977458509905975980297004376084722130894001482972597856230130\
77048138478822780217889677581033002997457071553311960755127435281819340443423\
67372633369754561224490551386739608`198.3964118969654*^-56*I) - 
     5.8255583240220636061254756200100838011418790392164841800540230224748016\
74128792470417470119259406211310441644712639303702947535944257242307815524729\
65818328500649988480501893352021263723379046959983532133704765317`200.*^-57*
      Log[-1.`200.*z]) + z^(143/2)*((6.39027572223202830204155065776976642439\
66122277154626101665498684734905889065116805719264051579563985785961613254814\
30737439003716268600540791449900004509463817192388325994714806734465621877735\
67537540167629014536`199.77627591028457*^-58 + 1.3711188832084657893568348671\
41512808845315901874898003476790532096536748972861352292058192416626985439336\
99641796082211724191162010108536840053201593914826830646994742716120438135723\
9383919105081751783550489130559`200.10783142518417*^-57*I) - 
     4.3644069565853291994807189088349996862089384015479483375066881179543424\
46476547976559768216185965199739105741924636022345860448905002130709037970219\
14284997336528478386425926610732576541039410118010290614536324213`200.*^-58*
      Log[-1.`200.*z]) + z^56*((9.1450146902676710272067650572552483792474550\
37575455661259952470024349055333609089040516681097063278585389020805486894813\
25704956599241556425502906403208992609441942086829928363908077726976619487091\
1892520877515973621005364479`200.15051499783198*^-45 + 
      6.983097781935436406382640488456725450097655834309317923763846383434398\
89193921294584242181446408413291426960099313163854043509258901526883170444102\
488454878518543565085758081320723191449536730533943481073469584546`187.033378\
71374282*^-58*I) - 2.22278906017814985263171672527665433059369461495059263329\
89997319500917447209222827672432988121420752648617409983138539497571723597416\
16088639827648437200857898939767629015573297076974793772748610737553928112990\
44`200.*^-58*Log[-1.`200.*z]) + 
   z^57*((9.34580161222841240223261623479819557968863118588977068252204652474\
18747915914363596919327312555122484003583974976647740707485689532599518734946\
97548126001682403681965098592095305074081916803660902079617775828027522397591\
50103`200.15051499783198*^-46 + 2.4502097480475215460991721012128861228412827\
48880462429390823292433122418224285244155235724373362853654129684558993555810\
24070742390961814311807305107791986479917449662733213510352929193010458077381\
86339781480312`186.56910170337372*^-59*I) - 7.7992598602742100092340937729005\
41510855068824388044327364911340175760507792709764095590522147866930753900845\
60811878376564177728653852988261120750334776460272103535327329172121547605971\
3540177618912090928819211`200.*^-60*Log[-1.`200.*z]) + 
   z^(145/2)*((6.734227579983029931316394377546601712007813164060396318328393\
49185637366370623969737395172078756752007723877014355323071874652076836347118\
383834601419835780412893201779441355816449958252899185535082045432197180736`2\
00.15045081952977*^-58 + 1.15780876558177719244860835554477486329537282066556\
21064303617387741717062613690103367869056951962260299635209230356033656695392\
50182850936889140390444908002512227913571071480389360940263841879416144976399\
2616388`198.3857998636726*^-59*I) - 3.685419763949306723443050783953576761165\
12386183360894122615274055470800820299688408034046733709809478159161765768787\
69622492794476648827153585214333597353989124905768084075654976469547498298688\
40869654978033768`200.*^-60*Log[-1.`200.*z]) + 
   z^(151/2)*((4.853419325663293834780097735207141898428086744569940032156297\
88813831970498332643184826998031102031885608460824009060563472180093268308782\
75766451216205844923354394332405196837697102886900294586640938685823979848075\
73939152508964`199.8237924723759*^-61 + 9.08304182510095899442805115027366047\
46300634306986431869145518575627283329629524052200328924295993123867874812678\
90710207292822221721473615366180162527613565888390226637813321451713390862046\
20646015081244189904421060927746095764`200.0959759712791*^-61*I) - 
     2.8912220095504965526480024307813889968939355850135225820796952470816908\
44263126353124838940097832658925327366967001332632865333409025379269674143744\
05332612656191967378222583027478412557264666715180450846941167779166878931696\
6494`200.*^-61*Log[-1.`200.*z]) + 
   z^58*((-2.3715191169203432120676555852681099279137823383500095817823449272\
38789011638584122481950969565325476130543485693299748659636519313792407392299\
56550866001512348237473904954793177278791983128725452220779479043984260734000\
366349`200.15051499783198*^-46 + 8.448999131198350158962662417975469389107871\
54786366354962352859459697385594581118674219215301159604708320580882411642614\
29786676542793552616248110199904789695908289572490082009828216823747668811989\
1158545013294`185.70229363341653*^-61*I) - 2.68939995181869310663244612858639\
36244327823532372566646085901173019863819974861255502036283268506657772071881\
40730604916938781763667995473232194659499735613681968630467152694564016002855\
427144042863106826129902655616626289873878`200.*^-61*Log[-1.`200.*z]) + 
   z^59*((-2.3179222940907842786640317917389690012273861743094243640629478633\
06629266215369376486963872703801114419218787676362600377725643202749883002187\
85347807406300412851554493984473903957610218224564719956179221004566583139613\
50021`200.15051499783198*^-47 + 2.8640675021011356471059872603306675895280920\
50123275779533399523592194527439258029404132933224269846468883325025099660982\
43293782041813334357170955532280202244282578242526613921546335482346377196042\
29438164524`185.24239937470193*^-62*I) - 9.1166100061650613784150716223267580\
48924685943177141235961322431532157227110122459492215689243561578905787078443\
24092438899030135875646589427724892940114843078668400908416101077584371164624\
37866914114799212162188169179965439369`200.*^-63*Log[-1.`200.*z]) + 
   z^(153/2)*((4.363639018012101909437399338695123394562376100265602670542094\
97578717636247833870375264226586442962785061757687473153466743398124398383264\
22593666440364947365941282045519860796897663787930395418511052297037221412661\
91309799217936`200.15045391522455*^-61 + 7.3191556730809013887452656535684424\
79041590832212601123488437643458724223716256706250865440947618272013527161996\
09960545997345826431130778454219791122550566439929337532019174971633573403700\
30089219898807851445488394054280669163`198.37506608321033*^-63*I) - 
     2.3297596092598275260737469409239729912966456430944230932014967668142592\
66782771413291620556248707965467254834919894803931142678789371552703431177926\
33900737305628051235464505500018649431578646613456987468524378882106404883723\
13`200.*^-63*Log[-1.`200.*z]) + 
   z^60*((6.14467298684885103847922428257709585139614873355839407411266981690\
54894954827256024000943205570167124682965407798033992478583126289721174509065\
68862496480457082560543596497416961452588605295489768203143309192939500290107\
851`200.15051499783198*^-48 + 9.546891673670452157019957534435558631760306833\
74425259844466507864064842479752676468044311074756615489627775008941230823077\
86796695798242896811451267218968265859963392901141930157247752287495966886342\
2282383`184.34187821745414*^-64*I) - 3.03887000205502045947169054077558601630\
82286477257137453204408105107190757033741531640718964145205263019290261405609\
62064611438127904237536467297243564404173618991652429732585545454279567819252\
182884201237616665937266833743688`200.*^-64*Log[-1.`200.*z]) + 
   z^(159/2)*((3.588049108130717919805042344466085990014774062095560088032744\
09843700389206040883544989085177444498807434474305008932780011607337004681884\
02506448894524806661470321493561450085609547184354633730101619039872007387994\
14965118725`199.86060004371572*^-64 + 6.0043889802576573786760859290696018861\
00278562718358544779956201440425960822042667840806786774851427224418334259200\
86736504459441223738389893864274379885660740693621693541649783831279394132319\
9808904629780719881244143849388138`200.0842104845277*^-64*I) - 
     1.9112563729090218536889697570515934988484509780149195720111593656752973\
07092281553663834488086888224637619336740275483339281128078621949772379966883\
42875702992039023257322684671202873647197096236200711537868752029965772419966\
5`200.*^-64*Log[-1.`200.*z]) + 
   z^61*((5.74677220724610501456172677970462692984598628404495614954004650039\
41600544400919586218614778319072146708406779872825808895873783037208206756769\
87208406447954355899470235277905700392763814131691336994115676844007921635434\
25`200.15051499783198*^-49 + 3.1301284175968695596786746014542815186099366668\
01394294572021337259228991736894021206702659261497099965992704915618063253477\
34761810783393812645051637156022522749658932920173315563712617593370807238312\
18354`183.88665317049677*^-65*I) - 9.9635082034590834736776739041822492337974\
70976149881132198166591838423199027456239882202939064001725580095171637958734\
73941129185153290475806207653033171771966653495526580392197778227587858007094\
29351574645645402393278362008`200.*^-66*Log[-1.`200.*z]) + 
   z^(161/2)*((2.826370286049499695969944380432816592334787855116179001178940\
59916814991437966606599709480710164817746166053090346076971817050906630702650\
21624658261697160975934152387745414824197658294660504981020648176350259507042\
66327039759`200.1504568645789*^-64 + 4.62480346005490405419122820009026551225\
84795149141552316850442584460120157212184211822947156926344248945728618019723\
49453906316766504318544261722096190000166765043275330313987322603402811054085\
672519383426153559075019446003`198.36432108720047*^-66*I) - 
     1.4721206629924777968842293019267207964294554111977558269955678171366304\
49625903625425324221588558124348288818497923251488851135714317780438451492915\
5804906732900698399244692051598934434735530251438483822669193736936101654493`\
200.*^-66*Log[-1.`200.*z]) + 
   z^62*((-1.5908397374767286098874491674366028196488207205443573601449366933\
79980218480841532086204998398988594025150497033074124104249475246841426119961\
86467063361028438752670586608209871671551164355229813113336153913865043335026\
878`200.15051499783198*^-49 + 1.009718844386086954735056323049768231809656989\
29077235308774881847071902959254645845377505137467648385999764130654174783603\
34569024103100758967224028471215318278431073874048219065499350358748136572281\
7807`182.95308902874515*^-66*I) - 3.21403490434163983021860448522008039799918\
41858548003652252150296252978061378891096394203029238715243806756882284240084\
27246382315396824424818016348159915840216458459644732932911743187415423936285\
667537869486134190743938113`200.*^-67*Log[-1.`200.*z]) + 
   z^(167/2)*((2.600675009742317640487537892662673749330428184935774559142220\
04600296093152149675351316858335133301845298845759175506374601934641664217333\
66299836027255659200541366754863666259056341330994834865719704089907232172983\
42520208`199.8898930195639*^-67 + 3.96192113923044395498727677696093157951263\
77880614469812254400150918943685807727553462273229733937590982579208084574604\
58921403767121578167304150756015618354780010788936883362868118507711772319851\
330743519488359462430688573`200.07271276186665*^-67*I) - 
     1.2611186668975968898002294526426893936065346190410805868887911972955958\
14632126543845284777642146438417998258046373643971935996259733799932432377080\
623300464940921832882550332722282247397184844349509298679470988442035602054`2\
00.*^-67*Log[-1.`200.*z]) + 
   z^63*((-1.4242587769504752405890559903248770132189090350809960148813933475\
63770968876069886043865956349532194916110384239529765211697823366899403973001\
80128809160016012278731396061835000163383944545381375243783213600055421064836\
29`200.15051499783198*^-50 + 3.2054566488447204912224010255548197835227206009\
23086835199202598319742951087449074456428734522782488444440703678474906654760\
91147982160315768227730749297917663305973649722409904470143160974319265556575\
46`182.50281600115386*^-68*I) - 1.0203285410608380413392395191174858406346616\
46303111227055623818928665970202504479250609619975832229962125715364067664663\
73043829942104669668156346947234197690737795148891738730035475354495679895581\
540540458150238470757138`200.*^-68*Log[-1.`200.*z]) + 
   z^(169/2)*((1.829984269050449822597680519973414119663649283737556449723283\
56765666164678063060499875849863369978496780335473478934564389531822816253075\
86342206357094599883549220975849371325150091092883767431279443959712938132016\
50229718`200.15045965515102*^-67 + 2.9216485147501122089222577353466999991374\
33592657241847331763481722828891264008894334619189806923331715901185867278471\
95480292887178570663900584383882536630994603360932309777454646503552530545925\
3169095182485149311840372`198.35364026618532*^-69*I) - 
     9.2998960619914927823249625859939459915259388782323336557662301180807521\
23414632765111136307743195249249351722147429764352288645912404746112866941804\
525701241315418846489966015462792044172378319658376620850682752119706012`200.\
*^-70*Log[-1.`200.*z]) + z^64*((4.1155951309455250690721667766059016764214168\
90607978848668383949818517102181214677641578895179158943393009126323661152655\
91090037745566991680204723542267113155343924598307894655076358188633542322749\
0875801963423170491981`200.15051499783198*^-51 + 1.00170520276397515350700032\
04858811823508501877884646359997508119749196722148278357676339795383695276387\
22038873554892246200092935904871705798282050780964474995175567229192479021132\
180667742826551221307`181.536822282549*^-69*I) - 3.18852669081511887918512349\
72421432519833176446972225845488244341520811568828264976581550624244757186295\
39558707656136296371803419144632710481491895614832303711837178262865477119601\
533277887821538979827615022657460927029`200.*^-70*Log[-1.`200.*z]) + 
   z^(175/2)*((1.856786863275754926750260942539060117691287127379486755788447\
49204336665850048671689508455264565488296943968688934826795695321135422665822\
14267871796962306543097726216386577821835019831973924318516612740451268741892\
24085`199.91370949239283*^-70 + 2.6099910687432148906712096566077144765410339\
96960611522307551538459994373308224757643206378170977233975613910728589368885\
18241334126905992857433863543842739003880654189457375601335363331341443052988\
7302238053280554597774`200.0615864587647*^-70*I) - 8.307859600323629063549462\
42595206921737586938659650996685933532280789849244265852828708808137080457876\
84178451656782689203803049527467499422372201725745879067791395026293853827214\
5993217277747076647410583932243580158761`200.*^-71*Log[-1.`200.*z]) + 
   z^65*((3.52849786680140757036859015727689336579718801435740923804405668257\
55997048893828155376129747954024939459247482483961234116066834282050897069106\
8843312500973100371793953250361677368549827635725785227097115188876492948634`\
200.15051499783198*^-52 + 3.0821698546583850877138471399565574841564621162721\
98879999233267615137452968701033131181475502675469716657047410871625669994849\
6024854806408296320782861259601172549476101581850404904092324085685129897`181\
.09178170710632*^-71*I) - 9.8108513563542119359542261453604407753332850606068\
38721688690566621788175024081531255861730536848365628817046045908800888849762\
27339987056771559710448459868594868345781407401870871591234572112784526295380\
83708058980494`200.*^-72*Log[-1.`200.*z]) + 
   z^(177/2)*((1.184457427105136061411170906256702174712353023193007683342074\
78669953812700632736723018016127328727674193681819487380177968222217751532709\
95043570673733093057272881294365622276360688827014277049763336239081653808543\
29641`200.15046228372873*^-70 + 1.8455765643004817644116003306394869514097065\
22473677822391042676332922249293418626784200792097235728463000984818647583070\
00351741071206213368331097371924071705385349894751148761746651489045665577187\
31305656490389731982`198.3430748949575*^-72*I) - 5.87465266125957776302086691\
83034689548179325457637597147663610759707411599921981144772847924102130092053\
65562351398871212155836029119668168396342732204098809372710655295542655556202\
999335868182608705887750148363132755`200.*^-73*Log[-1.`200.*z]) + 
   z^66*((-1.0639917177964758362634874399481104882303108604321874165000449834\
45973163767916474465605020570713858592733036205510363169207918331120554079251\
2765720056654303287246138044620052366428654995361035745038212954735571732435`\
200.15051499783198*^-52 + 9.3399086504799548112540822422925984368377639887036\
32969694646265500416524147578888276307501523258980966167907290414791200203952\
58667280612435589757378174901673478608345207999714932825537038890984787`180.0\
9391937905397*^-73*I) - 2.972985259501276344228553377381951750100995472911163\
24899657289897629944697699440341086719107177221566675002556530908613464866647\
71942016142130148330391063573868038792402725325411590573016802332639802219941\
09771463797`200.*^-73*Log[-1.`200.*z]) + 
   z^(183/2)*((1.310017462793279257990812534221069098961924854486676526111115\
96434183822945146476637657840820791661329272632718451574277743367952713756900\
67974555907197617250202567322910594944078471181271080935063154638039673424774\
73`199.9334156867103*^-73 + 1.71691365553439508687815344135725633811066194481\
24527044962443704553311271729160798507575382116252867196643509075572567335209\
73639536834837300303078126273646836894420597220993304370236869561443697821285\
384246070230967`200.05088705660268*^-73*I) - 5.465105902805492829061748645768\
72910381105574107263824157911243740550091336457444884204313361200396394900500\
06547046525417900842095617734673028123637978642620510087106884602125369825027\
3325028666994087443344883506015`200.*^-74*Log[-1.`200.*z]) + 
   z^67*((-8.7382069865378439180207483160084662669154362978457362981781397050\
45336488585183274367168371212709551169934189296248150926309537433996461281029\
116336801751479024686731846311508363146469442366198524866586789330748560357`2\
00.15051499783198*^-54 + 2.78803243297909098843405440068435774233963104140406\
95431924317210449004549694265338138231347830628813061329415113508511819834488\
486901346641671791382917535669183654887958964154722091616605437408545`179.654\
39049154472*^-74*I) - 8.87458286418291446038374142502075149283879245645123357\
90942474596307446178417743385399020629008165749497903374026360270154832050507\
39174248957849825380436549162908587125620934397093754605373698915060807791379\
4214807`200.*^-75*Log[-1.`200.*z]) + 
   z^(185/2)*((7.664056017034262397046591689954140219371659631148127492512057\
78530628146334671152036357528547044763100721359600469709255958764433902030318\
85017019991011823350957808319725922258081135523772883528452005599375639977529\
3`200.15046475275588*^-74 + 1.16587875844088981009240089251574804838312375115\
83455353555797130809359696166175482512176004750417336917774848383799137267013\
90950319458127278239410397173479391156862645423473391935802324652055051768018\
7975505021394`198.33265947219735*^-75*I) - 3.71110734903418813134543566008253\
04075429497942490214064562720635694120444671300593105494985189726206130837629\
38109985965375615752183679974412880846743859124782178372871946409260435802272\
15433843072428173174894939`200.*^-76*Log[-1.`200.*z]) + 
   z^68*((2.74892013807156562565861427209697460765483680657286148523993569073\
86119563910275294910869307345361953556098320740247816924390576445459107651089\
41846355970218131225235887649273758392620296151700063980244430932711749187`20\
0.15051499783198*^-54 + 8.200095391114973495394277649071640418645973651188439\
83291891682660264839696890157004065627877358989012193330038814700246175397479\
985299707986879768513005632360644235261403070030298882648470076277`178.625171\
77950534*^-76*I) - 2.61017143064203366481874747794727985083493895777977458208\
65433704796307699534630407470300185001498890262080599761512237640813798590149\
72054684071688004145019992050717942855467759088148545584869383123040349802758\
027`200.*^-76*Log[-1.`200.*z]) + 
   z^(191/2)*((9.154294268965332104790255829644451451503665969375402666439978\
66784099638627091169777823611983669915186453496202405956071845388363248829411\
924626924304865571009485377558930085740700041042915199460350351830724832898`1\
99.94996279061854*^-77 + 1.12797931252942009928762582857576573201680819835239\
32992694721246332500901779753473305634017890550397059804958801262794915070602\
65337865478057416227458846287826827260637333069645966990929314341791866143911\
942607663`200.04063905634115*^-76*I) - 3.590469665889101587808443311120709425\
50359234231348731673992305924972720732460741053027434605143158715445126392495\
55696090688563363485873898731413790666421742445739336474069777253361621128064\
4768257530170001468282`200.*^-77*Log[-1.`200.*z]) + 
   z^69*((2.16312235999971369455036728490827187326295504407107614157077811901\
77378689255583454199935395950818477040706522884832348018007155118124954994385\
054329926086249362458740306797602855247570528061075126071726132082024634`200.\
15051499783198*^-55 + 2.37683924380144159286790656494830157062202134817056227\
04112802395949705498460584260987409503720136976805779185340714579356182372632\
198213496231665430775070387407987709430916739180537381588837858`178.191433720\
68774*^-77*I) - 7.56571429171603960817028254477472420531866364573847704952621\
26680569007824738059152087826623383176470680183381849940302191810899964272514\
903872979351273782684974908572220998465892844483116420825719356224042089945`2\
00.*^-78*Log[-1.`200.*z]) + z^(193/2)*((4.95765588298819235567827757736046747\
35180188334896380365680024093172924178638331902526901536654680026486768646005\
77635105711248893944529195436769565406913987586596493102738988135317089668126\
3494258956750696529016`200.15046706802858*^-77 + 7.36590324731694754856060418\
94952629873706287378203463029866558373891788294379028763882321724123387271016\
51613626598209445807361992025364485330915211357421587307898761978853145086257\
721849199407698505745284919686`198.32241669947376*^-79*I) - 
     2.3446398242942716843569096948239286062275654737054079936749436742887435\
29436517842629448763758865012489269055256815923041329397054772021228160303654\
177775942931643731997008968971123908188774478030043922062284195`200.*^-79*
      Log[-1.`200.*z]) + 
   z^70*((-7.0977621586396322717982910151062561500905397914563396644987470980\
78977880356255802387848423497457213599361769967400528658201632142020178154085\
3938167107577618595316436995606307188427126997516445430300188827923342042`200\
.15051499783198*^-56 + 6.7909692680041188367654473284237187732057752804873207\
72603657827414201570988738360282117000453876882768676755476261561002945178116\
1347954163776334312147580503232836438069225797676465869812715`177.13132532060\
595*^-79*I) - 2.1616326547760113166200807270784926300910467559252791570074893\
33730543080706801690059652188862960415147629635290676355500240678397203211394\
851994609466855618755526068863472131250762500354899738082992781211757664`200.\
*^-79*Log[-1.`200.*z]) + z^(199/2)*((6.34657998333534649364484334048116728402\
06157117119636672885435857331945789815326265112876686713977147112385232248285\
62997920853265383907142697102275256269408906445760259850086148021355632913624\
813762050944537575866294333610412212`199.96403335752288*^-80 + 
      7.402078743351779579787770268626626413183022808971780038788084070949390\
21379436275409296622318770530430085260977095793534068226655575604250526001481\
926375615855584990156562706200085093091357601300474698446297863`200.030847300\
6774*^-80*I) - 2.356154842319761238955430994998259899346449472756403815397840\
79336366248724568394143044957135230525281352741473471135883831089357699791123\
68477918399235562930769800744657946580516672386578295551136952681459630866219\
75554290168528`200.*^-80*Log[-1.`200.*z]) + 
   z^71*((-5.3525437720001309858524395494390378898543645952287729657114968550\
70074059521938351608760161294512037690480771421720485076400156311532441244171\
132557407764152712037097040017349190429359991929670077905308357723168313`200.\
15051499783198*^-57 + 1.91294908957862502444097107842921655583261275506685092\
18601853034969581890109122141639766319836587950262585564615664193946261718668\
838960506212856947464209253505219326325232395032115635958538`176.703658182330\
86*^-80*I) - 6.08910606979158117357769218895350036645365283359233565354222347\
52973044526952160283370484894637238473913037367163026301924237489010309375331\
89657411393393499346165665309011616674501044815219221079030339824648796708902\
78883373083`200.*^-81*Log[-1.`200.*z]) + 
   z^72*((1.83160518047916516546952241524593027287646657811616225931903063872\
78912836114986325567882301516777460180508556786958606332755705453288645277104\
82971032218447383111083449964960035320715847714426893843638288114242164`200.1\
5051499783198*^-57 + 5.313747471051736179002697440081157099535035430741252560\
72273695415821719169697837267771059214687372562775858148268562792457601039450\
519940990823674107720060675469483357710408959136708318673`175.61308404590724*^\
-82*I) - 1.691418352719883659327136719153750101792681342664537681539506520915\
91790352644889676029001200730246332337105419318298351947451685170818301406831\
54442413161544648207664079004672077690736129502986409312701736094513375589889\
739858`200.*^-82*Log[-1.`200.*z]) + 
   z^73*((1.32389385451501223311891289817607144217759098455784476535990393849\
29557970108125782347142562175611567981909835887937821775597027085123683282537\
9479423892994759209225196881445783432325914732075038966605787539513226`200.15\
051499783198*^-58 + 1.4558212249456811449322458739948375615164480632167815234\
85681357303621148410131061007632201718952565263396284201227126725707441081723\
6510521961011207793933293020251551346330746417941813436`175.19176987847243*^-\
83*I) - 4.6340228841640648200743471757636989090210447744233909083274151257970\
35352127257251398261208830207055251548106666965989165347691835417393183023888\
27164191041676518479366526104992098669490565029319000852832893078322090040786\
714`200.*^-84*Log[-1.`200.*z]) + 
   z^74*((-4.7239761965112949094835726162947451851223043155847760701664829496\
48697224500055443224491490572141399253639503181187331635204306664998963710497\
9108290246882448267999830924744291977187790940248971210354732439245967`200.15\
051499783198*^-59 + 3.9346519593126517430601239837698312473417515222075176310\
42382046766543644351705570284140552505193376022831266326641502439819343838353\
44449827931341235969436022987294676156181941315289444`174.07111361999713*^-85*
       I) - 1.252438617341639140560634371828026732167849939033348894142544628\
59379333841277223010435583113257824409797327865605129972036652837940495844834\
54572849651347886933298660797315380350581168415488810018581800453760367876419\
506412`200.*^-85*Log[-1.`200.*z]) + 
   z^75*((-3.2730499803477340638765844063471162158451374182838183295491357615\
19354800589480950229207498660722271601891453806118810208555885690469903186775\
033254631287329164471467821669291782063022655883802030485804489161775`200.150\
51499783198*^-60 + 1.04924052248337379814936639567195499929113373925533803494\
46352124710783051604548188503501021696277095554256499710623873312145052180813\
072944646375267865174514008017004884378792891972764`173.65643741571276*^-86*
       I) - 3.339836312911037708161691658208071285780933170755597051046785676\
25011556910072594744315545361394075198412301485440748224349038077966476442642\
56513360484568493550333626734245451098455312918534668455897044511321936643880\
6103`200.*^-87*Log[-1.`200.*z]) + 
   z^76*((1.21776103986980622744000420466515571177506106334079789301407420609\
58704480291460641711611382268886117194521611594633618030517983743992947927748\
13735689775589967523415262745296008242763601002267394972953829053706021105920\
1339397141`200.15051499783198*^-60 + 2.76115926969308894249833262018935526129\
24572085666790393279874012396797504222495068453546999995807373889900193885025\
66019731200469656213771462768141472124486447407657793857598323655039989557080\
25698836`172.50604438079736*^-88*I) - 8.7890429287132571267412938373896612783\
70876765146308029070488621710830445001910315662734589521870320531208488071961\
70461727306652196652692685179383465332345453537384047772729913467351651583420\
5713562203336393108377992315`200.*^-89*Log[-1.`200.*z]) + 
   z^77*((8.08817761068884818479917863386287907610516751986193335029437225187\
73270380283009594505465377075436674226358608928353860309247055255203922660587\
24035129868408734082813279725521808729338583735690469097752293129642843398092\
23226526`200.15051499783198*^-62 + 7.1718422589430881623333314810113123669933\
95346926439063189577665557609741356494623198523700317743725267364545154391760\
74986147011981076907124022414918428059693490288812040692163481727907196453380\
20547`172.09829504725*^-90*I) - 2.2828682931722745783743620356856263060703576\
01336703384174152888756059855844653037317017654042315940845899948591205512976\
36652301837987738990953214160305944532933207706739471017533060362875136615837\
506932975794803532919`200.*^-90*Log[-1.`200.*z]) + 
   z^78*((-3.1376683937180015232455549110554055198214287374401709097178105559\
09791271757234052939017213548385318447121559184465105759371350576344046920348\
51514491775670664037378177332303662766184972754865963337564266772419372960181\
110883988`200.15051499783198*^-62 + 1.838933912549509785213674738720849324870\
10137100677924697168658091220762598881125435982023975641638658841047935258177\
87988921135877884109763838285943432798355762767498672249663498846331989777439\
75007`170.91847407669738*^-91*I) - 5.8535084440314732778829795786810930924880\
96413683854831215776637836050912422052538207248700996601018829842816798073535\
42176828676771230501906404683682146953026694291156481119666950387191157344270\
9793886535055620802837`200.*^-92*Log[-1.`200.*z]) + 
   z^79*((-1.9977383737422202276694125189057299559477355288932371447017763244\
64265209260280829562558562727622162179521087043891860674075500081673606013911\
69897955252142886724292150441848089505706967811629453911203925821559322632041\
8861886`200.15051499783198*^-63 + 4.65552889253040451952829047777430208827873\
76481184284733460419769929306987103546108557591055757505819103719657886430631\
91962150367519838961657644488422681793739130586075082655470940899388330085812\
4`170.5179454122079*^-93*I) - 1.481900871906702095666577108526859010756480104\
73008983068753838932558250947567203838007514051422758799624253638946179909108\
76766400663819491757328440104132929279005695815828654625918429059129327367489\
3196852523156795`200.*^-93*Log[-1.`200.*z]) + 
   z^80*((8.08078784005676174670197490241469704545931640167960077866783280257\
68340700203051306447112801222595631659343335647904375520869587493764719501242\
51792007705352154772114588978952060572875536970437796642463772282307668179836\
089293`200.15051499783198*^-64 + 1.163882223132601129882072619443575522069684\
41202960711833651049424823267461934440872209671912038853983783665709088039011\
1075660988955284692043863872167526548103454820085857972172300220739763584863`\
169.30897032818265*^-94*I) - 3.7047521797667552391664427713171475268912002618\
25224576718845973313956273473863757938964542117968627731970327645090480245467\
93618306869105154013948077780978932033132870347336921071402053402295694439311\
1929841234366`200.*^-95*Log[-1.`200.*z]) + 
   z^81*((4.93181750954918425741647104862352687686927092508062949935887421783\
22463121833630498467281319175909058942606152522081035050627100577714835096181\
16629684275684571987794772538826514865521662135304696424922807104682284348173\
54279`200.15051499783198*^-65 + 2.8737832669940768639063521467742605483202084\
24764462020583976529007981919904947570036982982717429329013337226066220992401\
7981077265359614191980836948824016346464938533223827359255481662092510931`168\
.91596201138074*^-96*I) - 9.1475362463376672572010932625114753750400006464820\
35991898385119293719219568691593929090897008248047409424403073962194168293144\
77717146904423704053432609768857397045496638992815274867011722793243148013342\
2476327`200.*^-97*Log[-1.`200.*z]) + 
   z^82*((-2.0802345494384217538966230904482409210971910570561043125147821495\
37638523198346962324138186905386838340038044268551512192388860437055229460454\
88093524552190332170567053200712997661128034748584483694450579871253034588947\
863811`200.15051499783198*^-65 + 7.009227480473358204649639382376245239805386\
40186454151361945494879995502705290291897595708917010358064344743163272059783\
498300109362212344984236531209792195419866707287061644036013682278474082`167.\
6780728477723*^-98*I) - 2.231106401545772501756364210368652530497561133288301\
46143863051690090682765524523037635187620465786383490112711121648175924360010\
00772100244938245202388420350149092158602238300483693339853932029297412337249\
45628`200.*^-98*Log[-1.`200.*z]) + 
   z^83*((-1.2168739752004983593804067404239449464694282337632666466823025910\
84154225439047146591653821642036924875737024031596506018895872563770729590195\
15608878365305173973519002468266569342054383397592071837847280224244022277321\
53764`200.15051499783198*^-66 + 1.6889704772224959529276239475605410216398521\
45027600364727579505734939119679628349527587170693498050363301814057708838557\
8415173611015445540779297704601826798173137425690180216779880033833361`167.29\
28914529915*^-99*I) - 5.37616000372475301628039568763530730240376176695976255\
76834470286769174799556921635830478567637380421135882107287835709984740731345\
35545760960396425459845388234389812692109336848467305980804456715891290055862\
41882501697100534464`200.*^-100*Log[-1.`200.*z]) + 
   z^84*((5.35293929753650397441329600277668728116560104872831193971197368074\
04750232891090688695367979627136165566379206517309437029728338329918642246950\
85580109109742242387127766257062594696086123522273042209842423050299836611902\
978`200.15051499783198*^-67 + 4.021358279101180840303866541810811956285362250\
06571515411328453746298993448519116520256721813838164954782203590377874919977\
163999655846007814176908361796461466378749399861733509058439502395`166.026295\
4472123*^-101*I) - 1.28003809612494119435247516372269221485803851594280060897\
22492925417581857988399116920936474381768679508013478300511048979063443618503\
21876428805790953912596663176650927783621608740486186362245947339367953196294\
9829777921757231`200.*^-101*Log[-1.`200.*z]) + 
   z^85*((3.00084344094265301714545355149662352073206615480505198161965828247\
32248763778849796093194164561943839161391340544919253290004883181010246741741\
94110105710818453650934720849168660383855034488569648559426534725810442675930\
26`200.15051499783198*^-68 + 9.4620194802380725654208624513195575442008523530\
95800362619493029450621784257240287468382638005748473344384188991978056137711\
564603545321736330788055199683491170959781867144929259758785962`165.649255497\
52203*^-103*I) - 3.0118543438233910455352356793475110937836200375124720211111\
74806019141315460889379631810225772766052456145507040210151498483531723931067\
09798613356965013057580508898512903168714852833167571424776607903336671962136\
262781574469`200.*^-103*Log[-1.`200.*z]) + 
   z^86*((-1.3769003910427815451658493795571709443292393329972513178013090483\
09273269596113666561266627636088581466329165089648318958955268333899836633283\
23318905164696623987606584016278567033248009094974539072963120857321572810877\
501`200.15051499783198*^-68 + 2.200469646566993619865316849144083149814151710\
02227915409755651713893500318839469361848485152286585401097045468104231323816\
121416007520751143139965878189121568921938678368555334386029737`164.354127856\
80944*^-104*I) - 7.0043124274962582454307806496453746367060931104941209793283\
13498418101779567832325643745381576756008477473111192784115458546921925008439\
63131502132387888558755015304929439203656380472935151172189352131375303580052\
3836986448`200.*^-105*Log[-1.`200.*z]) + 
   z^87*((-7.3958517342369592716933410931167195636740880736295846957474957527\
10712669844270020295891790150362393638057546407732913758210509493208070462736\
26675828297221849495161583943568504780249812016336233542835018776169725349667\
3`200.15051499783198*^-70 + 5.05855091164826119509268241182547850531988898855\
69635726380610970747218955384531221107452702145769432344358620534648284994603\
73646875224745088083067383960014577281831004812612015043344`163.98555292692205\
*^-106*I) - 1.610186764941668562167995551642614859012894967929682983753635326\
40866801814571792702813222720073948132894635043873158377660463314726447279794\
24929450739433117504252486139218579863678985080525854714504642582957555849596\
8744`200.*^-106*Log[-1.`200.*z]) + 
   z^88*((3.54038969736191794115812972658460211778467728757768342406236396280\
54917256278128247941892031707989576961776537126030772886090553162434641631866\
21312501286946975272257791146473889141836473782692323104005426611143224868178`\
200.15051499783198*^-70 + 1.1496706617382411807028823663239723875727020428538\
55357417739771119889159270366180827177625043334401280868842778180362177882508\
67291008723491537540305150145853371063319089161821259132`162.66203737837435*^\
-107*I) - 3.65951537486742855038180807191503377048385219984018859944007646069\
84981348531450671289457815393696876989577328589337120122127840210527848940635\
4515336132346115816727139446218842171512425376786580227563434615044411411937`\
200.*^-108*Log[-1.`200.*z]) + z^89*((1.82165938366690617744543806756347804898\
87539752444054492635832242321212304416320116837758663324932458899740077973793\
08474380652301261279082247184710735124958915894164464331708904556555941726610\
90601445739667272081721987`200.15051499783198*^-71 + 
      2.583529576939867821804230036683084017017307961469337881837753122080866\
11887516620018430680180307736028003535633985984191666724696668125291587825198\
304652404674681708335701441342321`162.302261260403*^-109*I) - 
     8.2236300558818619109703552177865927426603420221127833695286236294598389\
87144256883266116736802757664604625873827113418591908143659956832722634262344\
7082978573547962790276090100700518624614556305358024783145945797002145`200.*^\
-110*Log[-1.`200.*z]) + z^90*((-9.1000867312574040293901539934038879230722072\
52540471186809216818010215001020696731335197908811047235177347946205854123819\
20370121485051721474875647066238908782870365556264678445669125190076834074877\
11280884090027674479`200.15051499783198*^-72 + 5.7411768376441507151205111926\
29075593371795457547607248326258767341455840608311394838902750372444558256262\
6875600058013224053246500954460541572119236423144948263549987693399315238`160\
.9504703903647*^-111*I) - 1.8274733457515248691045233817303539428134093382472\
85193225245480867112625846191040519580380335343271221740686332182473977383574\
60929417015931041408562937218762180109232992078084158725224688792824599435016\
6997198663698`200.*^-111*Log[-1.`200.*z]) + 
   z^91*((-4.4840060382592238904531237646097156838879898557917166905169726052\
89679036464761947454980830677308576655867683870057168751710876501534632151107\
028300811613808184398865307143331756917916217437854006541993751461391384958`2\
00.15051499783198*^-73 + 1.26179710717453861870780465772067595458720771090781\
77336958069456688329818596965991242474770004615043253507752189201203992285885\
36560643084124625021552121253411270841347897839617`160.59983833647578*^-112*
       I) - 4.016424935717637074954996443363415258930569974169857567828336501\
53073590613118221326637407956669316628697065542572175876136253679094162224405\
43596568849329960278344723461719739030953090223544487954161082045115997764`20\
0.*^-113*Log[-1.`200.*z]) + z^92*((2.3382609250102789299088744983145023741155\
88499281901009745109480573809232950887629610814073324704110779226206521898866\
14574893841733405634368206540073823285555203351165665010355045391505818851956\
8650995445306784531165`200.15051499783198*^-73 + 2.74303718950986656240827099\
50449477273634820526852886381095919845577839380709276042326517319020567111101\
830656439392702273579121666267885693085561136293838794132785025335253465`159.\
2198537213801*^-114*I) - 8.73135855590790668468477487687698969332732603080403\
81645424196573560935588909333230179351333149779367018672738101318262625152953\
90987779818067603716460468490688749650457522106751233987940824932478807129522\
18245396`200.*^-115*Log[-1.`200.*z]) + 
   z^93*((1.10298590295437259699131469993247856846454647407946130144891079176\
89411003656259895155311490096099384177806791001911315268776240749550816318208\
8076513485355511595216613717123171314698714906261831347139117829374689573`200\
.15051499783198*^-74 + 5.8990047086233689514156365484837585534686509185601045\
64739451961632525200071235201865713336311798596204715257559266691084919782902\
8962505033471886954520347780737044041427601`158.8787237788145*^-116*I) - 
     1.8777115173995498246633924466402128372746937700653847780976294547669863\
34898521248353176348983448397678804866317281590307944190742705692839244064598\
8169287710465816846398659270831163991096116739885271516389182381`200.*^-116*
      Log[-1.`200.*z]) + 
   z^94*((-6.0062025860325772969522615002240996037999200923974599581820315265\
26035554221738980149869391191708685934497469247006543116165178469068975863330\
1572369419460583464465058918479319041304375008769491283517586938193181194`200\
.15051499783198*^-75 + 1.2551073848134827556203482018050550113683743010434262\
83196382369160683091677521881743130064221370426497592311837003425438348703925\
7221513801148150381218838874056682475886454`157.4705959060893*^-117*I) - 
     3.9951308880841485631136009502983251856908378086497358175294479419619760\
63303588890597584589581021461338372376493499844160556248238928171884829379580\
41141861761830742860170491105547665983230422974634720411125069`200.*^-118*
      Log[-1.`200.*z]) + 
   z^95*((-2.7112022186754626604006509644836500814950676771164225317345737858\
41012605972395274574231643914953114808335798717467101530720143911403122426844\
137491152646332255676205101352652378665299649369051796723274538419254714`200.\
15051499783198*^-76 + 2.64233133644943738025336463537906317939438207938398786\
94448057795030070460719343029054042012827054417907771834760738698384033598182\
2282496648529796519429086763514819542889`157.1393403618689*^-119*I) - 
     8.4108018696508390802391598953648951277701848603168001962977208569595768\
40854017993783575469156997169097197134037446097911762869560099101780523002994\
82537080486543812303356523295858513583474591339920609984273090613742900014999\
385`200.*^-120*Log[-1.`200.*z]) + 
   z^96*((1.54231364135573599568246321007973255815477902863412955533976000431\
86050796343509067673713325814629496176153260522215290801783563464787076382647\
04114757330482234756984808854684514879353543743726888509824836659731061`200.1\
5051499783198*^-76 + 5.504856950936327875527842990373048243790333095382015915\
77481215232126152904691603980038233014198008785821255888691448964558060128529\
0447670730183745179138557077008145319`155.70308833589834*^-121*I) - 
     1.7522503895105914750498249782010198182854551792198932777000395215009959\
73456411832594393866041688779063653885276309760476171428563358653386672763073\
83359658611204939403393733478474113804811072070391062298789026781402423338242\
43`200.*^-121*Log[-1.`200.*z]) + 
   z^97*((6.65922986536121657761398530890978138583275287191277150449483908181\
30991809094874601720582357632353499940950706458428347698262836724361471892793\
533386927473703415099085568592030428322153412939068044733540500951286`200.150\
51499783198*^-78 + 1.13502205173944904650058618358207526289834604038086357122\
61385451386382734243028640651328744449958354607379312686805352657905159273913\
4248903866172709431107952891183552`155.3820952908566*^-122*I) - 
     3.6128874010527659279377834602082882851246498551383680656448100863084390\
58744520888350234492999348453246815821375744783998262954979141038950560750572\
87132499364293214928194503545383908903177102813470678833300462610367236956115`\
200.*^-123*Log[-1.`200.*z]) + 
   z^98*((-3.9592862523367668396128312498545253453622611876795383560053613795\
13042830374081522131802873763236257393558911813243917061534016057245379194699\
9799205189177277087311601893628220061123407168220915338267335062945642`200.15\
051499783198*^-78 + 2.3163715341621409112256860889432238360583323332148360096\
74602094310941926583239326044189134085021884404344720254999268804604330442119\
191125478047821458487464739275489`153.91770631515786*^-124*I) - 
     7.3732395939852365876281295106291597655605097989618626247555804071043310\
62403090819164113513513917657745066265128504177311905085669192709972967521319\
906942223557211168631218660466834413375065330161205157821918995130177627434`2\
00.*^-125*Log[-1.`200.*z]) + 
   z^99*((-1.6343181670194216016578680683112716707448652731761620580556083787\
80007607457624982945682972891987263418456792553320381816101233732506600514811\
80788481086414448571233137366332845035719044446164510062251100713405`200.1505\
1499783198*^-79 + 4.679538452852809921668052704906424387136347333465492176382\
72600672334910523387582343507004714195887182516765567752268236024948732437220\
90891498331790390558483910831`153.6073814098228*^-126*I) - 
     1.4895433523202498156824504061877090435475794808954906319125873746935010\
17925900554522558043115185661704289811404628273822039168187810045870041813538\
61701006138329971592449136901299947173546997906827577311969708979697472617`20\
0.*^-126*Log[-1.`200.*z]) + z^100*(-0.000361753142838618150589311002595404041\
91936215341890868214455331055433881643269307556849235920908108452323050173304\
54382579072813890944009542975653454774294935945580394252250761967959138242402\
39740701153004214397218563092906151724`200.15051499783198 - 
     2.9790867046404996313649008123754180870947320903771710841928045342208244\
48815425675843566568306227502985391158924954872049770545118739524565596301127\
108828990226194713827992263649302777763148259734339669664231868414301309`200.\
*^-128*Log[-1.`200.*z]) + z^(197/2)*
    ((-1.26079009252083037562146377389373759565495004784774842663223966509970\
66204130724456612261052550685593061811004332561242927786330456316014722726281\
666900270190184374621186013565899143792266008199990983412640326017`200.150468\
17035787*^-78 - 1.85156690693373808494359292640924435758767680785576020117825\
10733413650109010217453061476559560775301022195089468643731272007627845129548\
8611403046877501758350366023586241203802128564104582253436431910115314131`198\
.317364792983*^-80*I) + 5.893720514077515045947122121504700079786574157147206\
66488812799335675956224170263842064863045076598793265516852252464917349323070\
36864025903952646651015213404186405083101804824369691427419145261179817021800\
0922764590267560147205`200.*^-81*Log[-1.`200.*z]) + 
   z^(195/2)*((-2.41253235520985266738246838177984045556516209903071822110368\
71706573368239172272043929345489683471309262636156565144528231474052470358768\
970287853725929653659281262867309906697436738263940341732212861564019093919`1\
99.95727279855578*^-78 - 2.88992610329032268471310574421211304121628875709674\
39187200910900799489742128250526678242252413419546518121199852081591476459264\
64749590917885328600383694472647775441529041415730992608543720365846031557382\
3701388`200.03568638983808*^-78*I) + 9.19892049017908297892494759218381256479\
06666443989948510258738350246725998267332621287883341514891989400817689180833\
69993935008301064688436272447030065538781828633523482248596974856511423147305\
106456180347765156`200.*^-79*Log[-1.`200.*z]) + 
   z^(189/2)*((-1.94931518750744071182460943122921060996951444500927700345649\
60493052660699362957445289247417237716129255260208480012156690194084211807832\
93382223777746686325432606406408188768378323792752512215771672516686116263408\
4`200.15046592916306*^-75 - 2.93043155369725376694728153942801815688289430791\
07959976380589088801786236004196998046040886489446103125229957429168556708470\
55345753842118490735282148482842141895485853387336349221445943746726603943473\
74666906258`198.32751544467197*^-77*I) + 9.3278533432676170821954148443711945\
31484985043455535930146262538356309411428852275277712231893470421474872216732\
92745418991716075118550836333342205296289690168916930483750319246891158834035\
14394666699236226753977`200.*^-78*Log[-1.`200.*z]) + 
   z^(187/2)*((-3.46673838648446353374975909050685363753980634671961887612321\
04260590546461958545800151484364753984394071316231935557642070531539893889468\
63520824572750907690914802853891660214101929844080466325565692938649651647392\
2`199.94203640704697*^-75 - 4.40139790523380553567171083032668827311874761422\
17503328622056765129027445383850555895659936090642386903753443615208210741234\
21491468312831452653469374352242033190176993888112939316002469842983302109085\
2355602368744`200.04570597011917*^-75*I) + 1.40100846626454732011367560482920\
55761369115709421314274811051154054032754132649174558430593657165120382825547\
36981982735511459694168645075268914968961765598888585359136424713758580115224\
2522144823267174362001938664`200.*^-75*Log[-1.`200.*z]) + 
   z^(181/2)*((-3.01304017067984528798185371755002574673181702907116291160975\
96875762405163670682946237388158209676288169966075680488505359329613968022996\
63330410390521617378243784111920201397891870640784765955188603470234055488350\
2555`200.15046353788185*^-72 - 4.63861336452415569774558670239130175512430189\
97412375507134808906795162998905233046714720454097856377957945914712385267864\
31023303772823771047859250426567760364461001711499505648541674331752101507302\
45675598235759282`198.33784679095845*^-74*I) + 1.4765164921122943096656059682\
05017329622307579243081011669288028416891808993167042447392960892621806413877\
74866437289079690781433982422684241238364629294032030720240517870961156005827\
241051278920951390464897305842119`200.*^-74*Log[-1.`200.*z]) + 
   z^(179/2)*((-4.93850207829512363074725081912183435669071862252040350207199\
70177794185835225090093579872548900490475646923392541721624265134919565206795\
87695806997127664352653601846687878702117230610879318825980779594945906731494\
7885`199.9240092846901*^-72 - 6.695256958060611080216071344305836972624799211\
93173306428422046312379503166710951038974711392503090408103612929583593566956\
80279671031177577311774156515328153562497950657819150086867869512831400911589\
120214632629823424`200.05618129332635*^-72*I) + 2.131166480291505666473784869\
33550362067806195019087515779682045442886596284895457063143559645134690557841\
28726823418597824531233367493246342034793270224953965918214300959903563357359\
585617479205704192101414388968486159`200.*^-72*Log[-1.`200.*z]) + 
   z^(173/2)*((-4.65586949198619844828846401467382853168618738577555893142917\
11129296810810244653206374222847872734649593273330955201489924970875388437994\
45046612161882121903380835851210553259724809127365366585740989202324454304557\
059106`200.15046098963708*^-69 - 7.343117473388456212165521271736501844506689\
91356535256366552636738295844215864508955942486242319768211706406461691444577\
75813735536112217463765810560223056122405277942853201752780545239867870854321\
3189410070401060784197`198.3483406674711*^-71*I) + 2.337386887188484022225178\
02228735481782331062022766701248764913639983700651640931455128977608695250117\
18104615006297669077605665520753640664336516290650169096920477906692398773070\
0921064989685334913461309941640918454865`200.*^-71*Log[-1.`200.*z]) + 
   z^(171/2)*((-6.96056749372084646337643671197835248029978239794278264106907\
57606261510514624023259033354340485768584400600967235761804658979623767806336\
08568809111174154884832135752627393939221821975127278016236363931810884465326\
0367908`199.90238841651433*^-69 - 1.01707986050137247082361844013777364176267\
24786407028083191757125281697055533196605830218619301090556096182960045666998\
47248936463865338019784629556480622722702726747053945072347902665317143383226\
37043231556089392540011943`200.06709882231937*^-68*I) + 
     3.2374657463601756460049047570535521194903229226971236738995096009254370\
84872902724006358699879157151365675998632313745755488608754643682335793366493\
5323378534710174933563904294304039581669735507724695851967758484559661011`200.\
*^-69*Log[-1.`200.*z]) + z^(165/2)*
    ((-7.19212791206443510030254072636247190799493105750401689195781285550102\
52129808951661378292400608923542084335205828675825210323632888152354160089513\
73699298724889178263846190909050448208773672112527289342715356203991210284455\
8`200.15045828008033*^-66 - 1.16243347407933838895102156742233134472049607532\
67254088221300046877816993327372474179554764506535441229328193353039362508018\
28171648028363716325159704251212309501485503280257483469333567858662415428715\
484300818442016233715`198.35896898500982*^-67*I) + 3.700140668304225863614450\
18812388105355577075428198409729024124939970677203031661016460777580694549503\
65011791718616431185588155206231117002208376409650936876240326308679765227241\
9035738290710100371299906946171264244444019`200.*^-68*Log[-1.`200.*z]) + 
   z^(163/2)*((-9.68053155509493538365005099769402772940218196180146734821922\
20178390995616714004840540501760411020572345890652121567597639803703426852418\
31662144756042919633341469292046818875366298626255561644786269113283513372977\
9333907764`199.876038594288*^-66 - 1.5426979517445464810255636135932948562681\
12569968218706583973096671196014494497786813440141406197381184208688441274344\
17019358040696146980874448085130490132194910781473058621093592160355994635059\
016617025114900355671691523016`200.07842029225057*^-65*I) + 
     4.9105600943577358402801699729129327246368365607425739923628995980155319\
58473601060389776584603055456089653067750678373642809816878831749672985825897\
5291958211631354845479739213202943070868323968726245356508144629297198803266`\
200.*^-66*Log[-1.`200.*z]) + z^(157/2)*
    ((-1.11060666738920064828064538569054458174124977019624084958248988362370\
58897625059254956159737743066745219127541185663189014377547207337500551519552\
18974529349013710837634191365375541413360236531081679955702625732527619290704\
97119`200.15045540924143*^-62 - 1.8399010622436123476406852212601912692828657\
57337478104303844158759869043601045082767070806895793561481991301882808705733\
51470083548834698534868117655858794057485910001109774471933924187149800548353\
1561199196303057119197448137`198.36968960300572*^-64*I) + 
     5.8565869771219980239850420427628162528900931044128447052917680452399755\
68407247880553699283619786432052651180318415845317117218876668934000137120035\
22399424714549086594011462814304052331167662451937597951497233376849030853262`\
200.*^-65*Log[-1.`200.*z]) + z^(155/2)*
    ((-1.32339111248410201670460765966836137383169527930237944799498084783991\
47355087315645870965748148638623283054346563512007360612541999837357570688606\
44408108351174707864490817533116608871213258904533931136243633857402288700174\
13616`199.84330002161067*^-62 - 2.3359145064387709983307825905633708538951487\
24272303910265937960888338360999247490279854357428662136250980549253417100449\
99952202352041397797328185608780921057310831815458599450859350841038638976537\
424233659695149158850496698854`200.09006875161305*^-62*I) + 
     7.4354468067959075825197210570697801907289964076486525771062360272769409\
79140960456100686477215746463057250691758573006982113000643208061604049898793\
12907937494198190334477799889191201935470231013645510449991496860024130577477\
5`200.*^-63*Log[-1.`200.*z]) + z^(149/2)*
    ((-1.71432130325226156857294535218999888876847628044061950446352041522580\
79325365068001996058455121301182824008673106511707073433018452281492899177178\
065921375287861447852721245257637591480759428319547759094905063231`200.150452\
38439743*^-59 - 2.91125424720845938669478521498903185000378171156909613936578\
13195668248585391060871552972283373055810822282497264153828382319651456215064\
6055559575771260682536214695007149467468111717370115689352430820835383085`198\
.3804402975365*^-61*I) + 9.26681008081001898726067622381780914181058878610483\
91334437447287719061213394150415308602894998598765518855939008749950950579476\
29776594880759929702790454747316820657599877354233703284548347417733005139457\
10629820304003414126337`200.*^-62*Log[-1.`200.*z]) + 
   z^(147/2)*((-1.76810591025638876843848417559954490459623125081979932445974\
54060911629102640408533272111609479801152343910794531328669564497418537297123\
166079630920736670454087146032270217782524703950488530518932013571587164736`1\
99.8016392415618*^-59 - 3.530014153642739318938311423855973312256832733613916\
92419087096498025278530639914528351694752468775374106386540402625730489062149\
61560795129539872084920080879639544328723722576211977672798418263696197127420\
743106`200.10190741239242*^-59*I) + 1.123638403473190509174794684845249561883\
02635463994541586967682270081323881584149945293095875690166321654305702186979\
67629206990330754500026568210362242668002332596732678654830636185059844077133\
28631245018738964`200.*^-59*Log[-1.`200.*z]) + 
   z^(141/2)*((-2.64504174550973667771817851646752974470718009795552835384796\
12009568617142741822216907551430532805339971278179255403000636517350559799314\
57572073087512405169676500115473938245014762797420105729169131649699772837815\
9`200.15044922452643*^-56 - 4.60376444600299856681222283205716775593824048575\
50646165285787913268011776013164641279860539716011288128350477175694483530610\
72165704527366827258363546549769946031807901676302858877053282793726618057935\
57334309792`198.3911297884494*^-58*I) + 1.46542373682419658859275142752890085\
81565082094103125585072531466081354494308434807323944278859976981896203396408\
03823339025525439468940025326058853456498496888798503071136206464271412750551\
96177142530055386911949`200.*^-58*Log[-1.`200.*z]) + 
   z^(139/2)*((-2.28749653990754518418719820861802337750406219961062739563872\
43141173427084702971176223827872879197367215475709894478148411714345189768413\
61518253106786087798107166891383519682858760474998577145440130575965647418425\
9`199.74696023153467*^-56 - 5.32240681121889095605854706618528848279534493124\
71038282531964368306560300537388079103141345143924270679869856608273244628739\
17940930727741549856795574701023484074033852299527738334441662089956514980224\
0646694055361`200.1137078519303*^-56*I) + 1.694174706302917423300534969852983\
50185649007400432298472495673721476837417807816365194507170834728486860336998\
05641318281891912657203806023838271337925196781210086454112018851135609342958\
656989506778377950804509164`200.*^-56*Log[-1.`200.*z]) + 
   z^(133/2)*((-4.07902076114781715217506867177349663602445041557259055603577\
36553836394223487693821893682802623722964802032875492639101119689176255080306\
84451818943377817550357358092694379774090793984660264367305778164014483780586\
2107`200.15044596724218*^-53 - 7.27334295792113240027032288376410207174959478\
99464581150607927987434098136323526549659460645644178597785559495317993724082\
04643139359745676010587826304389305434735768745785304765384720642221146965382\
80718865326954072`198.4016241176956*^-55*I) + 2.31517696911155103788177018888\
92847032120905402024735663410616023516838920929467218557710891277562435650642\
47434391739314904890720334291561330628939860448304478501093869761805927363997\
15264048337098107121525735050807`200.*^-55*Log[-1.`200.*z]) + 
   z^(131/2)*((-2.82007543788675881945949516535254450899044511647238495043136\
55654212363741484786578800927043381143804241174408114092739737425560614287306\
98285750181699609171407426307197741800175014650689301984660691278888090967004\
607`199.67207582713633*^-53 - 8.003644937575708749392101091859044990609220203\
28338064631355329555728048806926212597100171021212856966082436251031864213361\
68672784373312358905963382491625975388932847769597856248230062609700037113586\
524310599695457797`200.12510291511356*^-53*I) + 2.547639309135196246215095235\
22693194840213815912797039992424856932851875288453187155900033488831928316641\
70763660731120908316011424285021870399895616872350792762727011971703638109792\
038534128124362406370113290167958319`200.*^-53*Log[-1.`200.*z]) + 
   z^(125/2)*((-6.28681984210667371832377576652687316249716123965322642836968\
44353682122687500844918691701832257194220325779795061152039948691143901452385\
95440324297536725868267041577426847245738787323144347245384410316873310384672\
2598131`200.1504426796362*^-50 - 1.147397261061927313379026368610543222558192\
33934308973439388174789961074236055426157128923370369992231636410951180200091\
32320203920709976002166413342703271167907010764469193019354888203963414293282\
36209894715171331310052`198.41172547329126*^-51*I) + 
     3.6522789157621523519313093893786722670100201653435282384418583190973111\
25990282705452028676506477323910593965174035276944784245062582222585394195878\
75295233002636005999528836650405903945778559977124112092771966402713339`200.*^\
-52*Log[-1.`200.*z]) + z^(123/2)*
    ((-3.20819963802881650212993138802854168553096912724602261652133508167234\
37145922484254718189783745054187799263898645255787189204758492232162330360539\
187056102908673984332305456488714733772477881512611896205382122567216131451`1\
99.56267266475567*^-50 - 1.19979646605974334715852673997671943459833734170149\
83517516264667610325646957806352193130185709267250119179974474256328772727456\
70378130244858608790612944777723828115135156747362296658792136875108458360045\
74023505109144585`200.13551885768254*^-49*I) + 3.8190707655519117222904960454\
23667570400340751153886026613112147508992121669545308438418323210983903912995\
73024212281138374773119498668180099097034309607033661573677491699080094538317\
86715929872525464129288707297785087765`200.*^-50*Log[-1.`200.*z]) + 
   z^(117/2)*((-9.68318532572383940202231568814101720518966881436919504138452\
52396732062606309111722376691697058936318945293047554733823172438797146205776\
92853529229760696209612329235545787926631068560599458373376886696636826314927\
7156506214`200.15043947530572*^-47 - 1.80599732560786648069874612424701688542\
70755643546589342218912466100101959276456471621304055873279976077781863386808\
03349715915643928933532917906477623987908149182222907599654783817055346716455\
624716439978140719522606751821`198.42113833430247*^-48*I) + 
     5.7486680316247032144332105761831956630757688643717153376486972423953627\
85000316467327347186015159903786411502598180202337984244020870671270961913540\
41338761295969791986426941812188634747155300514685149849723173541085690894`20\
0.*^-49*Log[-1.`200.*z]) + z^(115/2)*
    ((-3.10699416008217074294715801447836784736659033224500824413387274141267\
57668415542809553842093596146948538179311054076575166019853433633729183772392\
26271031219217607164440024497207080790051058295027152379881925389641976378517\
8`199.38312447747163*^-47 - 1.79183619662323940699314649700855103840192327781\
50610671644597609441462866264050278946218555665642019685110788344760719107398\
94398202335243074035106995646612564162947089856639546120168143657687012647373\
72658749368486554266183`200.14408234598068*^-46*I) + 
     5.7035917580713969845376048883930215446052764473929755967812129196687143\
05946181999479121751755693046238067976182440313598468490702390927965297262860\
7188063958937523164483451598488997598891308948746979993647238207875229141657`\
200.*^-47*Log[-1.`200.*z]) + z^(109/2)*
    ((-1.49027577176114897512172341376615775205718750994198288592710833610535\
96106931368844956860686981710139113915813499067309508704437090920912141200489\
69980745880655714893467086169909238350874978768814261381697799266734202941589\
70633`200.15043654117756*^-43 - 2.8329806297746632822751623090506934030386948\
48665003571626487537759164016118786464365255653034097330454469994492660904095\
11172254376153432655611437128311504779697944287521541611735394186792755753312\
7819588258784301940020185147`198.42941350531854*^-45*I) + 
     9.0176574182445668746916566526433202746166982112007470260720451800918586\
91094181936371467086807266021949736780115370151668136939944264471851789288244\
61068791450688874196449823681121621044932341038903693474520769855478316963515`\
200.*^-46*Log[-1.`200.*z]) + z^(107/2)*
    ((-1.81961344072174392209789913431796160031442094989564943904727559880771\
70359725343390461217281735961944989144905578603044789522118428406957106444292\
97083818952164162535484750013412907139947531263937491513607957847930460888811\
8292`198.98397859840028*^-44 - 2.66381876098554802345616398438107255481267154\
98721707188492428980955746330047427284471649392705778767160706154240054636412\
66272023667534637918408373449070882508026149173505106283034720508502707610267\
12076168207595610730597213103`200.1495041355622*^-43*I) + 
     8.4791984662355607793029460319158207823170468027182634156039546846312444\
64174981670719638187596718678298515297482178172923473752430883603474805239201\
10377393167612406745021996585429248048550493862177115347692732516896959098073\
45`200.*^-44*Log[-1.`200.*z]) + 
   z^(101/2)*((-2.29144334230832803911811765917360476389092496048799890715514\
22960181758287178757446604600576566528052013913123091153609199357912666911639\
85327552764857938359350656452929470450500515176078341011294186728915919284`20\
0.15043417972078*^-40 - 4.421063208889865599214543108112648990256329267356183\
91025681283602448620129437535128924030965195485530106061303646132475684317176\
59853857364715796393345803555223811770960633889019290052429951539720733372675\
912`198.4358517804226*^-42*I) + 1.4072681268330774815140886972930242373543275\
39710710622770320835725363619026244102540324283335052966760893342236023301654\
30151193412408674204675810385096732665545279776128403069449645394938613167770\
3999073137948082591671275398732`200.*^-42*Log[-1.`200.*z]) + 
   z^(99/2)*((1.9962322167488917735526018592706403536911753284980760211448108\
17928506116932554589411493105429671568232308640293257718758832011669355647871\
13707327218661939007901410267883460633618394295710320383532002254224819`198.8\
549229660866*^-41 - 3.9377282622161347971703989872485320304045448709468894864\
23627215224427216313771161295430730971265163919122437586487952165273555519192\
28573355254317696601477870901356480780575690835437974080943774924706436066797\
4`200.14995764850346*^-40*I) + 1.25341783496871369629389257416996296555539438\
32157450000351586450432153687406516384731527027808957208120080327689337275487\
85089892327163436951012160636432890825582759003867168942316286690546610004678\
431064360413`200.*^-40*Log[-1.`200.*z]) + 
   z^(93/2)*((-3.519289828244603081701202517671296242085066744542755704605863\
60850734653471120086827642159959092513037974887711096396743822229146952500557\
3492787248023588630019489143146787054069642650749359004640972788389747591619`\
200.150432873806*^-37 - 6.844694287588740425325406717580716573485527587986039\
15880388279012399514708549053592107004570404730236351821978822664009222985049\
21926098347293387311820370456881058782844421738627024761698781186367106264265\
154352`198.43933189504193*^-39*I) + 2.178733859645214139255577618354557277984\
04781689205257903659679444711234216034226347424556020847014819059202866106662\
68233611095836181278356095853106242384072499059946020871500641180645121969179\
14842208432565622`200.*^-39*Log[-1.`200.*z]) + 
   z^(91/2)*((1.0844790382327971969395327236783855378329639978727745092177376\
04134051714494445648355805894208035192455379469312582364269390838551349284097\
206479769527213630176840198663396333032966366063279303003754892653045306348`1\
99.41636856089812*^-37 - 5.77899268781131638725566113305871161535596791740636\
37451932676542335326558692968144232430474858340552443335991559468526544222696\
76381718631986974060740293722573496604417752644402526853824517929909727693192\
995432175`200.1429995438452*^-37*I) + 1.8395105047141786556419713131274606507\
65729186685091925964192750394720107451420113877482174086687670603465351660257\
62411444059037676811534988160459146440125855532870405402750679606400571675561\
4875991432348536754946`200.*^-37*Log[-1.`200.*z]) + 
   z^(85/2)*((-5.397132711098088056485340682102842345136445061076754021156245\
91796274913584968445697782081469146009403223606509533278960655045914097552306\
77129732549443553537535822367185391163057614329077503534439140987045459461705\
44`200.15043323887306*^-34 - 1.0473564134283293680497106724913700548520607201\
79919167811804813206126189714406654108045378665711432676112701087574678484187\
89245401051118065202471741202334876957080901950654309854909107862227112830578\
043061069250555`198.43836463815953*^-35*I) + 3.333839007522347288777357795264\
70098907967448628868203786309019550857185838104039970705033533085165668672762\
75386714958976226747730737436223076807118217576231961047975625671141157385437\
448514593929006392137911753917`200.*^-36*Log[-1.`200.*z]) + 
   z^(83/2)*((2.9330030843702935280228886171769340877370046276096101318642360\
32029757432715702370140857536422422185110366116502834165200191498486707710439\
71251580871080325966421622258346699219990602345351387410313033172633011739353\
3`199.66840792076457*^-34 - 8.40346877134333778688172796761427131601150477068\
52014224588669162427244530473269819237947489752837028410145089977085750798616\
25865632749768805779124108885577620698439020438137679967755240802114722837517\
988099915203082`200.1255539915775*^-34*I) + 2.6749071881553370865336653653293\
50250080623187304443120408581589911370348504576248635029876077637520877249494\
97226887323221965924627091383013814734004897108528144979115998481302287982707\
7629717287666390464803111545732`200.*^-34*Log[-1.`200.*z]) + 
   z^(77/2)*((-8.232269249988369277528074240397517624052309232504411488934144\
74618462457363296692004487700217907963295448907298949494314982053907759452008\
22474535204381035610680976425095985452208723963843117921063363627220350773933\
27366`200.1504189550648*^-31 - 1.73150106826507514879503294202483838781363976\
56576290404938370798895343779263395478061233080721399722653213222339874393050\
86442061532881699527605417699111293996396172570666557531933413316018297394292\
14770374744294815162`198.4733221525859*^-32*I) + 5.51153907966568032499179987\
64191946886031901402971876616377975847602393884842793528405770603929820311276\
75878627907404810850304279362841702831244044569145510634913196160818008019197\
0353789297028838275265792993960687032`200.*^-33*Log[-1.`200.*z]) + 
   z^(75/2)*((7.1052984784027404450017469011645760619860148750834236850563607\
18191785843395331067932186701838769929004677864937712900317401026482499316772\
92912026016829156598381774297865831483132758570725829998170607141601584186332\
8713`199.84766375305625*^-31 - 1.23756468306591601073214121510082920979200041\
15909201348635487713789992001438889043282113944992189929549660171190924291986\
00843204245437598407525688987152929117720305283990970353824716943639840019653\
4005681046345595634086`200.08864933383987*^-30*I) + 
     3.9392907341179070003383178635610284425706739226257808811118436796112098\
67930819036280273663200708371207877302594667924232826089828565390723038696969\
826545282360898221072384417239699810602196787875963520044391862541722974`200.\
*^-31*Log[-1.`200.*z]) + z^(69/2)*
    ((-9.65333559560059291890966572715086784426575388736096822120025216345935\
48025717969523245567311443226817673016385186013762123843541267354130678166602\
84111073645528243124280456213806078482844999827524901310790695457978243339794`\
200.14000139299722*^-28 - 2.1500773463791842456454712939666698756364261404545\
29585535871256117433365673902424256762187519631483620913513331623454340656525\
49419985596137168350177012602700655660556888807734727929461045018860213024159\
7994034998915053487`199.48777807181915*^-28*I) + 6.84390875412304809353577433\
81146152484415032719044415480852374977803803514055054064537658690886069936776\
71271062028321005206123076434235055535754215952429290063903068128355794411061\
5825112802818618820034080809903788585078`200.*^-29*Log[-1.`200.*z]) + 
   z^(67/2)*((6.2173050218711761200012316559448081431980649632455547828072360\
64943156714316010777980358380087158958425993240024366806753354442313028739176\
88571284189501604926793715192718238053571985072286568605345102937448470901860\
1757785`200.04157274691204*^-27 - 5.01841869707719803708026223615009423107262\
56070233522966118001104584030517781411659181655668540441317587056288038720226\
77670585842829482690251621644356529100164745086193341411256395458242103503252\
1998865166628816119211906396`199.9485374650513*^-27*I) + 
     1.5974122842892499827759486221721201489597135203183539150523550713732306\
28076124405374037693274183503649202764442476760974874910666264212840142792800\
4079014065661302710547479845990277122467806183182743492261319614837197590905`\
200.*^-27*Log[-1.`200.*z]) + z^(65/2)*((1.27064733966318501076374814350029607\
01829045086046450902825475604186512097991243158282684067344299475651399269228\
85957141405469139771876050805512284696731370881751177404993605137073497970215\
966720671714492767288340826760067846`200.11354002871172*^-25 - 
      5.474589198148920755394241113359964734381481654602474098580448986130365\
90952393809480964405682162867453632390089670185183711636221719198429743759102\
65968804663205105127197045184531241951211076850209008899495940892019209603626`\
199.74786653336537*^-26*I) + 1.7426158645657928017937731704434529946219952882\
88958229956578813747416088670349683009287682809615243625928906123415138430607\
40074330400409079043092347077191730138482624286729459304905306527583807022894\
89838733909690448879103`200.*^-26*Log[-1.`200.*z]) + 
   z^(63/2)*((1.1423046398072743729904946583736747823049721546503068491254615\
57779510097778138159128486170433016148053899278837226770459955268671784174747\
47890514177439907066145747454668622185021404401902648441296739914526560682736\
19242912118`200.05663876022177*^-24 - 8.4005771011501716008159236334843153940\
80522685096890601681964013907904782988611870263102957071073105258110627198937\
05419222262075818858396116908349282641712732698732195865286650350398245465581\
7274906878055064700094384008255619`199.92316594156986*^-25*I) + 
     2.6739867409452692978613366399546517433193885807300608171188542717697455\
24176956064745797975640901979673443495585571685407546707382464614461705855488\
61777410320583157152449329008352195177174880202296705918692448464727256145207\
3`200.*^-25*Log[-1.`200.*z]) + 
   z^(61/2)*((1.6015785934549072089233838466711503928870801054738902593010802\
10313175614925811697696005893444662369612157436294190729116233777170556080720\
59894619356339172631545288962373704817115638165337948265845938503421622017094\
969892125809`200.0237897180089*^-23 - 1.4257328610972779209335212545175659092\
86253440076924883982984678332234415920716095804394363403767972314721428375627\
07473987560444076552829601664148107864148542315230107594102541737356572904514\
195211265132284481590292307223229387`199.97327962215647*^-23*I) + 
     4.5382486474436476989719750397731693458421693707712061116319150706007194\
60697054105923665262582832468508019465086445333454767534307335437624644063507\
66958975798475869514951290032761139048305334986448251671505128315848069014191\
68`200.*^-24*Log[-1.`200.*z]) + 
   z^(59/2)*((2.6111173272858755432505789450473683167292250184572441993903250\
03612255108382846264481037977078769265457752879547649113735872553038602672958\
35217492323361569396246391059028930406600471656383485798889860477763596910810\
2718745001313`200.03460828188614*^-22 - 2.19294938973431471213962914689920996\
53532423329959786669939946915330186080926266619492755985767148000873329587987\
67111774343929983623883252569806924400710164353549643627126661201688125152196\
202619491685864957959397461888692347743`199.9588105040182*^-22*I) + 
     6.9803747065314292729689535209552156999562012572776638933560015939808921\
05213253391010085182843393323207571074314293526134076761897554662443276312988\
86155357724562211082300879066954077773038883403653254125394757871293287871326\
574`200.*^-23*Log[-1.`200.*z]) + 
   z^(57/2)*((3.6677259162348670641962912477900594292211523937598893284761092\
68507200835173598841468131088248316606959787039429605036552441590163031079124\
271730491262953298112329116721395882608682228181518622184088974104450174`200.\
02765634383715*^-21 - 3.19919379309670147592874674255251038473819533420155404\
43216338258292198220988257835696519137261690698516130443504091002012487467068\
63523426784141883812753983613910015086750911438658120382359233057950032083733\
955`199.96830001834627*^-21*I) + 1.018335012160500609391611585584055942773413\
59979442190073273961467892291116396360776680484318256675071224212252092387080\
34284429034177365338033381221897977477345419564638527584797264220455838474603\
34733753904838`200.*^-21*Log[-1.`200.*z]) + 
   z^(55/2)*((4.7966318933485429850580016062484932320493711962075141846208864\
92034802585485368005873959632088922932772741099200635456036361449871859336806\
7770960035878379723915897247736602825044144810436529160055482266522466685`200\
.01107145237677*^-20 - 4.5519609481002979649899834696836196808442921836555248\
64391803184073049558162621407478848838537493002031947499506215442681347989478\
11078112325891300089102042068419062419670327434136336806521679358718528318856\
40318`199.98833358910935*^-20*I) + 1.4489341713028657212670403485621743005191\
74813122056766973226512177252145358106426894394969082360842934273857374392610\
97909120797414378649661120469680882183553194890175625494687537935997338072415\
35925036219146424`200.*^-20*Log[-1.`200.*z]) + 
   z^(53/2)*((6.1551590718832737263415761796083123558847743313774758371156259\
13384498379622948129911079721141056480685213675287770906365716730625698304183\
94678988258852901320473460599299261105553551267651245241211751236521846194`19\
9.9959066275116*^-19 - 6.2711947636197129104219071872118753365742454971110782\
36667155768539402708377011988271577507689371762989801214887034256148929573870\
86023118117146721468128821330835550023064907866440896202215500862617173160549\
377297`200.004017635145*^-19*I) + 1.99618329144417486081892381106594596106368\
41770127625669279699178648767850864443117081002821510170994680812063540594653\
99646348907643429453733204418597404321922259838142955688296405110106980842369\
42212600456853346`200.*^-19*Log[-1.`200.*z]) + 
   z^(51/2)*((7.6372313799160934226650388425461107334575582073216608894488396\
31185469827177939556202576130975106133435400017734716377008234528562720287541\
987465198542072490803303235013400565934752625503579866926241053947732169229`1\
99.98082981073983*^-18 - 8.31228410470098075207801554608301354218076409044381\
56047285307912755173791492278009797254017755946274330962713733008099660367178\
04477110225144468510622433362178128381523182609045442489453272565041698147363\
218747242`200.01761424092754*^-18*I) + 2.645882207294701524897851362949476718\
15338829120144551800899641691964279638255839534569378027704884231044040323634\
17498539745772283535437426879716457110088529570397733508495723955393696243950\
84826124156583597564898`200.*^-18*Log[-1.`200.*z]) + 
   z^(49/2)*((9.0312095270055134020598110315482668424600089286760477694684261\
84073975036558552838272995299067398802923046127616275305601505153286218591722\
5587065556765202847600763280982822632611281530014569694194028734324138357263`\
199.9625712059367*^-17 - 1.05947486871498818431109448081200955928561122469255\
79163811848601741575546294319132548095926546587896622746333020732978037140291\
94673035755718932542280418508054073594139784434291263653717413245258854159925\
44031666465`200.0319159472506*^-16*I) + 3.37241324875254453037927238671480882\
23797172935629585058456915882910433838451568146463490918618976851211350357055\
30442107629767927782098776598754721335849057297679393741435860004277089650743\
0737702740529886770973701`200.*^-17*Log[-1.`200.*z]) + 
   z^(47/2)*((1.0182263369853725547169726044800416215122084785682057250514613\
79281922839039406264801038864935936317383006703906176529154198252130855605558\
63374362362739956535583725647961718131491055177234790469551151774601744309535\
2`199.94097756312703*^-15 - 1.29785757923416621861542625863056129677000332658\
75283397461749250859566045311860447484695093817492303263271547777006662712306\
14645609316238562227722118982822284611125539492902315661112254350077647253424\
022169142676107`200.0463602746664*^-15*I) + 4.1312089832879753240035614612301\
00838532024333477866353800157096334720834333803817019122085493083965919598523\
68779446780030666857253401050055529730571908821099366593369659588439990187501\
328327113153381500014168234264`200.*^-16*Log[-1.`200.*z]) + 
   z^(45/2)*((1.0953790484293857979204854013776926249155627963201032864887106\
21477884846829107756020285452206743496049318282082355285828495745490207255125\
27050782245907664574780487443254762685733534377627728641357762953488101731227\
01`199.91642081396301*^-14 - 1.5252633410090048912568648177607878298346697983\
51321304592179446614716528472145659016424402991734443994509412104033831118597\
95476887551138564356330083248546108127435771545422408267178214083288526320920\
72141941645173108`200.06020121646387*^-14*I) + 4.8550640047688464562539895739\
45002725115481340854709906834541218144534847248307839422569666095746020455762\
00754417749909263667536273219752857681938452220146405805428166591962171289677\
6891412240529119314490873514409563`200.*^-15*Log[-1.`200.*z]) + 
   z^(43/2)*((1.1204059583102490765062141414368327525835858253481155275104917\
65948875111062562486390520894316807412198477858354947488791856007193970276020\
46955079926297284944920527573961110026205672905526520168147559802717278257234\
004`199.88823499521652*^-13 - 1.716183445952632356892805594078923318824521869\
62055935591108937736074395597479803888774771323311126559766645566778609606630\
85410528100600025459885374300938906898021546463570082199391258131135089609443\
347688961967725654`200.0734232940008*^-13*I) + 5.4627815735168807493609452513\
17723505861780620178023112000036227660354739078100839309840258099072621079953\
23111099822845508165330633801818595235112769985137818966253902299017168673787\
15353624810961395842804371593486067`200.*^-14*Log[-1.`200.*z]) + 
   z^(41/2)*((1.0847306092555025764269972155047898126326233151421049420709114\
18103515891028935091965061813455848330412720143404570840172406768799527029658\
97532230270205528228982825305536636458710739756392068075294297183859266509317\
9265`199.85534054506718*^-12 - 1.84518327695844558455459667195171822963298047\
78681950034687551755376516028603866461772855418891008851977692270070461308725\
38267999071800494053767912590205834256005404295612173502115325007883286788585\
818524254312680231515`200.0860581595937*^-12*I) + 5.8734007887687671433922822\
77684380149681763139654877532564743466734066780104296847009690811926184214199\
51406468879493654039454648485879177908642702695964384948298245863191771571251\
496556523037179448700032854986819244956`200.*^-13*Log[-1.`200.*z]) + 
   z^(39/2)*((9.9011866127044259584025452182404192062289798699494592197779363\
26162697259472439736091300105977566101742797274409196955037512005809106054420\
15270752649925616145545402153187947657820804037219150816777501312360345164981\
8126`199.8167656891652*^-12 - 1.891745743198112681915371948439547491038204580\
50223680320727195956234090971975324608318297211059142246586394268199436086196\
38799395900175647119087983586991795404961304489799961174773038694080831496630\
989955278100743431268`200.09794120859954*^-11*I) + 6.021613722060617437167305\
51848311317522792618959632304867708757191099529293209497528876189785626537723\
04486394765846600708615270459979353837212392985674201642706250715416469668602\
05110722400519189101857768400073021566233`200.*^-12*Log[-1.`200.*z]) + 
   z^(37/2)*((8.4818129946495432667832054628263815025996911082298926769461966\
72036892628769206343074581167495045565884319621295860978311626727345579715137\
74270381759407437082185883201710499410793714435769909080990453882763962961248\
66124`199.7713657997092*^-11 - 1.84504237732390155131301160298361820714135695\
34147551761148590634108603017221203190075756596350908960694925679015141084210\
90998408784463397411447041557702533236330200470547014448508110187606615609713\
48122270892851271428113`200.1088834522968*^-10*I) + 
     5.8729522913024166541766680010939471107370673224465560604749800506268007\
58702336881750355247601702346856836887737060200459104769033620416289689048298\
9183260125417479549097851565168908403805399303221162842974121688312075011`200.\
*^-11*Log[-1.`200.*z]) + z^(35/2)*((6.776090214087565771166415160988446682368\
10026983998967749341629293611771941191637081914543928912648468811785009127046\
03995559723578185307000480644012739032528045568913054327360110115336644826691\
7198381207163486324390486403`199.71740175177536*^-10 - 
      1.707382505076034471560851894889527760171420289031686686276237480694644\
38120835164851430256596341351361847782294658019359100562875992270624392733912\
885578493861655856908206088131007543770379989474485296151809877673664140051`2\
00.1187533994473*^-9*I) + 5.4347673086294793115436515723493945994375767040569\
12764591798657747828439503862879080660537236796759020596266784886171595458928\
44134758929276508764602903266914620004972758703216023545829380800653881959252\
601398426372276349`200.*^-10*Log[-1.`200.*z]) + 
   z^(33/2)*((5.0053885302078283869897983839124140920208507885230320025131986\
58401702078846803150410411843922254016519598149804102811934930903608036677966\
49733071287705390979633606778552553730395126346351218597155956338177158439764\
585116`199.65229519255269*^-9 - 1.4947898863813540578249696105252821099256529\
61978594649116018106788235045239426616186652542483500657830730246931725083623\
40062704900253005731424023536963210800584535653541014756420251054964300931954\
93225664127121384520871706`200.12743754924315*^-8*I) + 
     4.7580639860273019969779576905877417980974422370366137286236847649707968\
96916007602065805549635200002183125322611950065200275189018358069335617035656\
538345322611174253117104056148674915356725481390114468556598061508545958989`2\
00.*^-9*Log[-1.`200.*z]) + z^(31/2)*((3.3785619073661682866018966342295085137\
00219967261645412472685028908737786806316172603510963070584334546112632761243\
69654334383906021513079316833377798379641325694888920996053789362279866106691\
44042284690660544551840814575489`199.57219728344438*^-8 - 
      1.234116526423215056824087721276525976291642826822470244581240934815767\
30955045365307858113181867502938194162764152270404917314706453153523377582900\
09583313976467422724570760710034560572267266571938587377937755891484840976745\
8`200.13482157039834*^-7*I) + 3.928314910633086776383386020143112203533989221\
37215178442801703774577319903148177123056894332085189759363910914282019527431\
68641763862910704159566805682394892817666979804623964298687385281519407405336\
599254209005110393704215`200.*^-8*Log[-1.`200.*z]) + 
   z^(29/2)*((2.0464525107103482621625490494860945964629089346777577532041864\
82465036901027956024513333722795042788443447018251838319029155656011017825020\
54917502539431317261239915052314520628990854137507992585644205659486344632598\
349576715`199.35825110602204*^-7 - 9.5738759211039132620913014334685051526899\
23613536875273538094038496859077034050113837363098589282941340075324992210991\
04653830385012052410720954175026890042122182821515224746793084007453237010636\
643177744237943597486915797794`199.7636944433321*^-7*I) + 
     3.0474593547843207093691211355003907992312072704212948831712691551242360\
08118000249687973025004290678678179963990771360844553813567855959361106735468\
85389452611806623569484488071827532690763571740478893277738370425482439298652`\
199.69897000433602*^-7*Log[-1.`200.*z]) + 
   z^(27/2)*((1.0770689651710404302466319553187773052870528469214350659840313\
05100373206713518820896182185648209310025609154820999598279459615267068315440\
75166147114308760419686897986347720573758287938557568619034192642585724177342\
8470663894`199.25046825772608*^-6 - 6.950217095673647355583308064698318099053\
15223153438412730102047394603518548015704894554625493621890619556636579684470\
09869296521467122679632226072209849112498548501637130330866312360440787296186\
16533698785104633207595269406686`199.76559734329626*^-6*I) + 
     2.2123228126765148503070561559584680607121662032340034584030331464311442\
94055901631999124133899142333946242558850548442369859881268362634106143297858\
76777802443842447741899172266354226676846132108317624422608594619851823951165\
8`199.69897000433602*^-6*Log[-1.`200.*z]) + 
   z^(25/2)*((4.5850537902542939569656763613332307752680668401655082599380042\
62357350433406668307294143314819507308704160387643717102786550878508938103904\
80162202447436537014684277509294082271573317992943278590923502458095487785861\
1075782959`199.08185500118233*^-6 - 0.000046996348782382697445855493507093774\
88051204333930403770622726423561189879309498518593266593715358836435867325036\
05190505523115043238197976437979669795853934140101691682926232593757546507854\
91852184272170799800908531542146674154`199.7668860497319*I) + 
     0.0000149594024319739657349000125038292123541310777970275200772678177984\
41216136881881796141986599548434326145647111363733841009517139029015040368094\
10220911716223193951827918449268183127599821314098598455453968178151493259764\
8562126`199.69897000433602*Log[-1.`200.*z]) + 
   z^(23/2)*((0.0000122960580779568978927430109931429395751766980001910988267\
41437730350402388788977571724846533425097745244357699774630575460921329348413\
59734182798452157847743564949195151996943384875259914222432186281704736588626\
8122948677765973`198.74604356577638 - 0.0002944135392953951108822927797185087\
99669648378568868638357704065637849514804176759900436746006131994424903057365\
20992811472486533935572597150463018698736380147277860270662356145224507588879\
5649228951330789853530927141945362503193`199.76758251929272*I) + 
     0.0000937147401840842001668115496371325956172916528770157695827995541742\
79584989950174456741473419214876128351273556433245639383795476636644079858764\
00098627859789920092162311888060470247606610825117248166677444671419649513931\
3080901`199.69897000433602*Log[-1.`200.*z]) + 
   z^(21/2)*((-0.000020511845405081693314130231511748575245138947443401872516\
28173518563306624176504171777379423916317559536547742995347162464050816152404\
45020901460907795881838085423853996517327048666473597732302731063774435426912\
81383644342494218`198.2251591459239 - 0.0016981394109224052382498010544738926\
39773531310096966156586242673175923401802370261378474904297442410099548495454\
04448121243703656742454662819485048197488762859294843654042097740608180776405\
0769372758556375763445811239741398059581`199.76772618992058*I) + 
     0.0005405345626149201489312748319241122391145179831377032726127924674779\
53468214623363008093676687358441699432320802251869899972477004116381104289248\
81988325363396224271725742984784401573731669265377948505102811589611126505717\
9590256`199.69897000433602*Log[-1.`200.*z]) + 
   z^(19/2)*((-0.000568531588752764552065603960257540642580475940675798880918\
10980948180444151108125880675836401581142456822602105337581470701914866894612\
261857684552871310447211231011403496434533916023146949101465737095779329474`1\
98.9151912941493 - 0.00895207416290185509622472770622056322373057061408182916\
88276667060984475192622173506238291197514494251032294956015784645079010554325\
07598113284521196684638596652639767204378532311908548185846591220982424104351\
32`199.76737705106706*I) + 0.002849533707902142646923442143649825229784410222\
53357720923191624021957470069050862909164585663530282822789770946074303463337\
27717171641519691886179643866029228889908483478562530583983205056708376615921\
00988482318195232757868499267`199.69897000433602*Log[-1.`200.*z]) + 
   z^(17/2)*((-0.004784079353992624187543433184519537745290730912064780858498\
27720510046529339421941552169671362631625086970672756452240985290328280333806\
851288474472659967829676963394215880101950972955940951811305014477573343346`1\
99.1331857537273 - 0.04275580674693961371218305218179205814049950791714494148\
67333119542589543919462834746055690134919797847062951511741895422044079894566\
72554081527327916487693754686219070863130189649235999079839191808839897552665\
77`199.76661814253458*I) + 0.013609595979314497723768067400051333622333413943\
94169408375000986042764354579063150783525438742297081308313900360915497638810\
18313207389157587870920062102737708755429988385465189151996802941884761588981\
139934462`199.69897000433602*Log[-1.`200.*z]) + 
   z^(15/2)*((-0.028604360091440343804765154232545098098117183163219221172698\
08685354129933204353362719951802056490523180518499768577946971834938512067664\
871785056688347855623477558659003256515278034769891051886018741969855046043`1\
99.25339742797058 - 0.1830351768421828224844634001939113558122163103812705165\
93144645143852644636286554719660036351944441106832475511130376669462298335900\
77505443504824807811502056680961532496557627783352011531391406506956840776365\
005`199.76556131781382*I) + 0.05826190630826521228304659809374933010890003783\
82425635604085715120518306186935544337350477359997215177330927974245840264045\
95596744092535069572919516921675359928786893915781573494215192065503020897926\
17541188984`199.69897000433602*Log[-1.`200.*z]) + 
   z^(13/2)*((-0.135222899189595603718502690909103026632605179316034116653222\
39669244700598888642440142363962698882731171957273344665570838445903815434413\
654691220259622844944317359334563895580990887419485360565171324300959413061`1\
99.32862733131915 - 0.6929968163067469569658038108735935505563589845474088424\
36564353367121759354017970663618316437747344942372692517225250216279197157380\
61830533174429317537265852359174100956677950065634682297413959049676787927750\
725`199.7643598340064*I) + 0.220587737724329915145183865932950631935112429276\
75648425557207845105918953239428207344677467362671542453316498256635699471279\
60737474113587810100343516882192976681727728923977702788184051459449329373038\
2379467132`199.69897000433602*Log[-1.`200.*z]) + 
   ((7.1563987775314511632449766756762429885310961590274129958267423930301324\
29995585968803800632494605334258470458666624166110678934565577953399852980986\
18165414847600300075527097395761427013331790200987475938477261043`199.7620992\
6545454 - 1.81199768301249943392664483200851212249899950054811390406807586204\
03988541160259625823568358389529488114422576069495616080285170380289538913972\
6183931759488307245622360042599148283469286022434626195632104376379984`199.41\
10772062638*I) + 0.5767767762450011023740009336489712326455740694165233343196\
18733744013168341608683341865768715154305449847500258297923485989885533784677\
2066058277038360883301568880969804340253592238410049945348435384083799285828`\
199.69897000433602*Log[-1.`200.*z])/Sqrt[z] + 
   z^(11/2)*((-0.515473288125991509708185692335479255268877834191139553218732\
91502302529753589909553643547029349787521016998568518831965111512428166448260\
637780421497561218046618945484707706242094237922201804629187326409218467136`1\
99.375936674557 - 2.280990304084913381975928791582472071202476343564422788091\
53429279085817664699065555024452869522976361784687080822844123704528418167110\
96924596164027249968577799314382735719751922999510353025170054145197859736797\
7`199.76322653247635*I) + 0.7260617640795988526955351342001045622512532797006\
41902759186331356240332257135463974213419990901242437430026786226951478302484\
43851604681998900837521481083799016080464873736048410822962421868100623728458\
327860313`199.69897000433602*Log[-1.`200.*z]) - 3.289868133696452872944830333\
29205037843789980241359687547111645874001494080640174766725780123951741060800\
86379246743813592574493740100155758702058926617325536634666187355252101905020\
1374428010945669122350038438868`199.69897000433602*Log[-1.`200.*z] + 
   z^(9/2)*((-1.5627826260475361557547234076007332998214958300538266809323328\
39093657341402183155577166947600134161984089092019778112207309808386941022035\
66068643333616118237707364737364409637187760348362469096018199969407865843`19\
9.40100858409932 - 6.37945213908964560631777832435684800343608626075759841613\
53988646436939071019648371748473962593615059743476671814525928071689673847180\
67801230305311499673311635917478812530600046796926611533584352453125503811518\
1`199.76245255643136*I) + 2.0306426843085650294137463921631673261268470923998\
47013699762300377272456431058961768834074149007537250204982902549169027780553\
88921932520866411777433638923744958592945861040201453651489838469123379632591\
699039932`199.69897000433602*Log[-1.`200.*z]) + 
   z^(7/2)*((-3.6078736837177372920279400356833654204173799309337823969495076\
52096985127946998214676140523422244754123529362582533371465779014658846717778\
32152683042597336197530896042737054820028373480910477871691073781331571274`19\
9.40192443262532 - 14.6837835097946192763611268276322443627525471247477500154\
64314326628846378095191854747626030417607465876297675800748462619867527468585\
32679228973473541868842732315789752649712695031319737779590985276261613970792\
225`199.76242150458015*I) + 4.67399345775014757725226286564879696016569356810\
96538916046440651132607197305651899924261812485285751311467170568171425943347\
51338490652020040357937116470064054396305148209441581232838585278010291672411\
75446195111`199.69897000433602*Log[-1.`200.*z]) + 
   z^(5/2)*((-5.7325557222054133938025947318945396294370152314341301957479020\
93287022002198898568370450594997474877472296888001900282520518442850260156916\
85931376829564315612717436610572006097229417745794062923225053515956500003`19\
9.36195680197272 - 26.5097089398572772708593856620638653623657887088397667370\
61702396640315932484223534716939245694223694640452506287961696151813806336117\
42038284037452226769869502954079116233806969778438272676809160701339141349018\
563`199.76360118075812*I) + 8.43830243541138799268477041728350416363887406010\
44533384532515525551706338749020916054243211792665496248510000489022744549740\
03382220346709033479642499643378645155095057432250826635431700758133138135807\
46252235304`199.69897000433602*Log[-1.`200.*z]) + 
   z^(3/2)*((-4.0347434379081732130239277862290641453876844296084117938548427\
11630984132951288329780491708468883380817222555105608142547411022712279475192\
35848431354179772889347637513794625377846220544761675663723043773553429115`19\
9.151125883497 - 34.348573986544048629630003257232279404856736173547657709717\
17298439775283514222944481157822582393440369952573298055518340467237110703954\
69819381510499660895864690170559882465196721472117986590332962154593106720014\
2`199.76650426123538*I) + 10.933490676232349132627605907647988885620604022285\
39737562095822326463378235385000497729605942598687867034721769924072733404482\
26211099371394943806408839938477604959879068075503064867455165892887135685313\
2000950083`199.69897000433602*Log[-1.`200.*z]) + 
   Sqrt[z]*((-1.6577121336475046380902618136779483998949263306312465678703638\
11263199835081873425319086646806637669198586803509942174008772722446175608878\
36402826207888603505424342464673723987715334449313450102258995915544160322`19\
8.7994565961892 - 34.81830654192901172904257689165292575812572178579819935343\
57662320262811728411903714295961141926464233049742319420494218563990308504233\
82620598980821993678271804511211470951606616349648262872195552791492128435129\
05`199.7675355924273*I) + 11.083011192473757884713182834079300946447533647697\
82204909373763643748707784075196049196856108241983211475582278245344996350245\
47382826936641678328729141973015519055869245633862244474767582061529744847616\
5726478161`199.69897000433602*Log[-1.`200.*z]))/\[Epsilon]


==> anc/Results/Expansions/SelfEnergyminusinf.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
0.767995815148120076378677626617533585521638328762380923565719681868807550458\
82185738501205405630097873671083958576599683688892437924828482804422994901509\
125384361420309892247005428649872268693943024226167176549846`199.698970004336\
02 + (0.027777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
777777777777777777777777776654673718902168081491500129600576101988`199.698970\
00433602 - 0.1093749999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999898920634701195127334235011664051849179`199.6\
9897000433602*z + z^3*(0.0265893485654372072297932049253178904737400851293355\
70808362670225735230855675672891344976576137166162265122928175892542873966716\
42228591865986173901537711547883988242275447365978601324044237019447890351278\
161636`199.69897000433602 - 0.02514648437499999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999526190475161852159379226617\
17524304303`199.69897000433602*Log[-1.`200.*z]) + 
   z^5*(0.0028442892775512485744344497662828151512011085761037155112044437741\
35624313660797918027276716198589128502260137818324642296342408116928493749926\
99315814109876847362049940595786496689273514731709242330516831283708558889563\
700929228`199.69897000433602 - 0.00288581848144531250000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000005334620998764185841810130984712384077396\
713241326539460903887112558789299`199.69897000433602*Log[-1.`200.*z]) + 
   z^7*(0.0002755006202011776854165658940251081346065447060794621571479278071\
24079662678275284424522793089473271598503688809527925199970840678414923399352\
12570693646887565982923810045131815421877475867835229140405201162333213975533\
6959694477`199.69897000433602 - 0.0001180266340573628743489583333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333334972645695562946539656353698180180185255\
5981469088287516830200904798091423`199.69897000433602*Log[-1.`200.*z]) + 
   z^9*((0.000012676630472965449614083894359826246376965837529611941293812007\
24131044688221194417764964719258164063026913755428440448640078837235289685487\
52330029118315573319974521020280755378776558087594496880968084933716115347516\
74008126684`199.76773931249411 - 1.832681163535269222080537183653764201473962\
23899307890114087105489821252216712276`54.31059808327103*^-151*I) - 
     9.7862024121380672252998150214947089947089947089947089947089947089947089\
94708994708994708994708994708994708994708994708994708994708994708994708994708\
99471517455318215331281218906602801012508999676439384265795116219644911656614\
5`199.69897000433602*^-6*Log[-1.`200.*z]) + 
   z^12*((-1.1435934070201659214239002131297273107301912911638429519848022363\
89902987915443036584221681636564097823043028780510497227779198543545065652476\
98985572696716592813703274488652980848314144109810586150032603929163116823488\
408804`200.15051499783198*^-7 + 3.0697669462887375608972777156776695950993995\
32597546499427920598795429833824712618`57.57934876042409*^-150*I) - 
     9.8720815553081851884453730595678235991278526000748222970445192667414889\
63711185933408155630377852600074822297044519266741488963711185933408155630377\
852806027620017539900671064977902960995526272014917428669313962559539939182`2\
00.*^-8*Log[-1.`200.*z]) + z^13*((1.13670494624232115380620612582637537015570\
09354053418547854050726048722287445714468467461729766750454095793029091207876\
86110245898762408588903833010926287541625139430294679992414090362948160103087\
79324676036234457486941928138`200.15051499783198*^-7 - 
      3.800488156236898191149474986338240655094443074352923015324870781727079\
298305519902`57.674706631494324*^-150*I) - 2.42826213974183566032950144457629\
76786638082210998877665544332210998877665544332210998877665544332210998877665\
54433221099887766554433221099887766554433106847374697982593582903477116777171\
9712732944887295890616944329499060622`200.*^-8*Log[-1.`200.*z]) + 
   z^16*((2.89736471842055915724724982783824459527990947147509361330082261921\
67509397381677827300669443068028320129041642383752123967013718507032611468608\
86782745068080167196043016233070805859082048801510519610233745280476478458738\
345`200.15051499783198*^-9 + 2.5607471364119083595150842348117053636629990992\
86409099239636750536889636436148633`59.09687852620907*^-150*I) - 
     1.3017378334479921035747035860626973001429196718061741881599685832490065\
29429809853090276370699651122931546211969492392772816053239333662614085894509\
174424248909082122569629563875001559428428222025102446558099465136965621871`2\
00.*^-9*Log[-1.`200.*z]) + 
   z^15*((-7.9641612285383386869178095283787518728078770159976331582012597820\
16560351131749961198142933462223971656113249428741308907633738208054579791119\
90805873105362653528665657254850983304208457452009680136039744464507995874454\
9349`200.15051499783198*^-9 - 3.360093920736408177001725834805266224367836462\
342801376234147002747816613950098754`58.77572637129804*^-150*I) - 
     8.6296670106608900716440633272583859434776963323009019933623108226282829\
45743263203580663898124215584533044850505167965485425802886120346437806755267\
07613505809892572185491447339269586422181542161074515835781537723106070726`20\
0.*^-10*Log[-1.`200.*z]) + z^19*(4.531892776873021496566419099933497323599636\
33669163258228223785187233780693384752875821789856685030318364858161095351776\
63613207688952742899899735089111042042257493680224302332662325309706055562678\
390591971928939881708541`200.15051499783198*^-11 - 4.369621808469046895191571\
10921178059007312865455104838283869883104448168899875508444862112254995334152\
92311443364457162568999896523498556904511879094507169075054286474394968666374\
557908498049178513727349249259542234360733`200.*^-11*Log[-1.`200.*z]) + 
   z^22*(-2.66063107002531710794715343376466442165380754679995359361518823540\
74046976704854715144014427442058387670288145220090585129347217225095702566908\
7867053868348840001857912952719269145365449183769921952971339928420816009409`\
200.15051499783198*^-13 - 1.0146873640071572441966373873694769666950406842958\
70462202670990884809742742952824357252944999304298729268866968540927162909438\
79772153318758642519270138617277731206964803592095071762839091970502196119968\
0426410630446521`200.*^-12*Log[-1.`200.*z]) + 
   z^23*(8.504858369384231504948324705262818908085969333572870717296453832736\
97896420984291235614241915456912366671979626867440460336371421345613936247931\
136033767625128798764754951957664113775585501007892429331943657801104352553`2\
00.15051499783198*^-13 - 1.21448988286257353788538235701766683193438446796907\
46652017953535334417793591809976982651699652919184975613194014973771119835192\
57870902953296475416884323737211846737415722895592008003273223869611688059191\
43968444132927`200.*^-13*Log[-1.`200.*z]) + 
   z^25*(-5.07266281374623521874703468729367987303055194025666564958770383965\
84730448023109558764155720834170655006288248537922966466078660322617996018039\
654706285849851356499544449232037484133869305403707484528953878228102152448`2\
00.15051499783198*^-14 - 1.25876238259727162655178374152920399305910719655502\
92740114220268024117479522061303501477617747983762844575370194983154998841068\
08102773044381435335172726599460692537591317854525235919706481050811260026946\
5229276902574`200.*^-14*Log[-1.`200.*z]) + 
   z^26*(2.381992698221310076897917934402004912796461972235848530250089905372\
88260877853368483793501027706549514703963808352249911483232389216938136234575\
59358724969516422442256690829725401616241152604680322097936118500821886255`20\
0.15051499783198*^-14 - 8.706276391508400509306104949717712990179645129870053\
34340048452432657202293648253141669605806177966068996689944839392650422188811\
71094386140965739393745436102078610928123414710658948491197728668816140399757\
96045298082`200.*^-15*Log[-1.`200.*z]) + 
   z^29*(4.479041968907250398346851205763692742372159730530806384728193471346\
37548347424872344808587373528934866988421043597421401533972246695302362442328\
445949585725526138068406209788425431577797845793125907219742054653025805`200.\
15051499783198*^-16 - 3.18709330921629500568896587721092389865324365572995222\
21866799142350451068520172582792418136772503914121934499284777950801341888436\
07540079132310454360459544179668849847459502327296495842624160507831908020322\
0911776`200.*^-16*Log[-1.`200.*z]) + z^32*(2.13157288979802994348129682793778\
51542251561153243054009542353615016722115983352135766585939731895733857721837\
82951201884221572719223865227503382416698816974297092531775261832310168141913\
626572464165006318783558882`200.15051499783198*^-18 - 
     8.1993261955415639999602522578222463246155791378942665404590990877865803\
68834965031578448306402888040267097633966480192806772009414549652825083392707\
511513619849399899905451418161782881155881272482734963031567622354`200.*^-18*
      Log[-1.`200.*z]) + z^33*(5.65133944519955118151761077838245830272547682\
54517013752268081965768250053482989898075289580128618073376777689254860442672\
98898068382829527925040581410072858900927180364035280014284155707468128474400\
222572768405483`200.15051499783198*^-18 - 3.285239620905724291921979928740761\
18478925142451551385365437502495728698370208381867150370120799103026689204824\
98778240271290426178614425781092643506956875486831399938628027203416906532111\
4087622805669371583328486`200.*^-19*Log[-1.`200.*z]) + 
   z^35*(-2.58431453314670299739958357164402532408980069720854372282206130969\
71712815448817151925065991322744680180977381378287281213680671539128282103880\
9297638451862733477092954202176434679281809747740635642302313476411913`200.15\
051499783198*^-19 - 1.3518813804004272461629220354239131413024389287627406859\
86523051581839620576191370438839369120278582048290517351624814396044118780777\
49627713589492448181505569474802942691047541742632002331305276058036908018676\
995`200.*^-19*Log[-1.`200.*z]) + z^36*(1.751899914581473313391957792470875306\
37680037591311658469212347099202817734108234861373897784724976429002049164484\
07057960712361431983033591153604147690012577668595327712949160814585928763287\
8867546831819989194094`200.15051499783198*^-19 - 4.97277632495038896226174614\
66971363647784813198815509439570173085737887973462191303079258549964663301784\
60296660726223212858202824261006389832371561979724842113342696714696733776984\
8824992514750545025853915245651`200.*^-20*Log[-1.`200.*z]) + 
   z^39*(3.833400952839783123361192757378398878126824432590564123905520117624\
39809070010101835500774258766051917020127959927692449680569533055675263647530\
9569737452550648617080348009410622436978130139983664167553145770269`200.15051\
499783198*^-21 - 2.1031883022600181478580773303413042107523583323644692376510\
78939706052142808379980261923201863382953372981137051707319525151128056208187\
451550720163155807651175142637885937407615394689018474419277803924216465993`2\
00.*^-21*Log[-1.`200.*z]) + z^42*(4.32234112140152393686987502369342779246613\
80903048117583143496020935026585119467752360463787217634361851487299423026319\
79710517358964697914862233578858521308344499115496478887693110314105776758901\
96881869933095238695236526355208`200.15051499783198*^-23 - 
     6.0432520195667716981420872641645907041256175179392502827385823041893739\
98948230725985745527507587843885348449007795913153450494819887382544935356880\
36246033126686738582603173502668936143342633030341738536593770705869483150088\
125`200.*^-23*Log[-1.`200.*z]) + 
   z^45*(-9.73104508526412699962654091457607261546111681090794688937565467441\
62219572599225432960525970986362310376163927907257714886206272725089006827012\
27560293307906142200971749863531009255494235324608823674877588854994969134467\
783208`200.15051499783198*^-25 - 1.205333806817812038924676962813169105123554\
23158023902569315746448761219595283635743846225600490105022145416959601679793\
36597708187440140347572751582121270091855095019623791693063775695771921130635\
518208088182413676550472784549`200.*^-24*Log[-1.`200.*z]) + 
   z^46*(1.188103146964497342462212767887578589339896687504808401720498345754\
74567188465626944326478518755729731663945759240019068493816572282350565080074\
08461930943755483842992872854127223657258673423117137811232560339434363198971\
738088`200.15051499783198*^-24 - 2.419223517532131823105295108514559221053232\
82885293744110396138594227485618744295942526017363205169645341261246747773788\
29378306421487762094852304170445194242774968900348667541964405514155568732300\
53414069559970779331760698146`200.*^-25*Log[-1.`200.*z]) + 
   z^49*(2.960296063000357934295053779825967926238321451865196365257165754879\
12286281308155121860696841587249013911621953560883513871384372114690295989260\
99970827761260015918777867689047810521752709487599668938905467254936642914666\
0397`200.15051499783198*^-26 - 1.27739227879742318131875219026183156905350213\
71319228922151520167015791256996528827616039463827632963176597554505150712927\
75716025715528396634100790598596096144802551441522227010221447509428000699138\
93658828614451357151908417`200.*^-26*Log[-1.`200.*z]) + 
   z^48*(-7.99298177802634755372651441443991695115294538186462964853196280337\
34623267536804306845449148034038578752521415879430474949761552768163570684872\
66371634706285075098211970714589115765510416625391157783252064106053097680460\
77005`200.15051499783198*^-26 - 9.5881473374788735423770795749078874065277580\
47833224947823102733587343102539473207408306152860418932739575680519932314674\
20087861783394583671878750222801184349267489391605919515980573346992546196141\
75297975540822275765661968`200.*^-27*Log[-1.`200.*z]) + 
   z^52*(4.695316903791901982077247360155892106157953288802526383091086705775\
66470145012507429807758560770093474672101595461258509965859847213698050303038\
57055679533593927786384051869550561570204774106409751048016192513099215983080\
01`200.15051499783198*^-28 - 4.1384902533546844308815183108719072405089360225\
50990840400660060224850190513721989248722720823651671239902166717519851907210\
99923591787940250343326292414670084643593837943959114911146841541210698801288\
5914199634185165480773`200.*^-28*Log[-1.`200.*z]) + 
   z^55*(-9.05822949767749154414852485409052830760737285326610309278246995311\
09591677518186161942103854483152579240642595212288252406045597275708647822088\
62856783347019344890460540139304394541687186676780995444657813458743725135864`\
200.15051499783198*^-31 - 9.5619470660918780819398147174409242700652773288624\
94316832655036536938225220491069464948903356150881344018372264665397267733694\
34910943252590544232002411590531278339243383096655020164508229408907007774387\
62898027726162712`200.*^-30*Log[-1.`200.*z]) + 
   z^56*(7.514825588471563942451653068557411117555862653326709258893945768287\
60066486673185841767405766783296070549857815520164658941752909991005656413091\
63961558075002826851659576791036548570221978113776677911974820484698903241602`\
200.15051499783198*^-30 - 8.9401919903515092661475885521578547753027316234278\
95595203846397097110167146358268582744894867412738020284842894813626662613621\
19278694377740103918536350007475211422671769866923181642411772505769436513785\
3998754835076796`200.*^-31*Log[-1.`200.*z]) + 
   z^58*(-4.06874824882659824351503300360338709169709296914209350862377525205\
32397458444245918011011060783644997635559698314895099027431224925499125864348\
81734392231504403123746569446054712870591769880157077187974482772335596366528`\
200.15051499783198*^-31 - 1.2897883163979395833008037826494443535110490568450\
68956306643693420539032255814646089582112769394082699335850132638747203971561\
16366685563440096592493213414157644834463080512368827161900788540000318606953\
1040845074767129`200.*^-31*Log[-1.`200.*z]) + 
   z^59*(2.114550563168517710105119914603771845378145075064766367784879595127\
61660327846058402694520157227772402006790924186304736213860097339173822544525\
0175966960093002695277178015428699653711744864507451519967195010529168845621`\
200.15051499783198*^-31 - 7.1266320787666721533152248417433947840159936055567\
66435575859923889574970873521838926744466505064246780399584458500190211302647\
13594390752540036250066807584400665603230681525544837653037036100934708902161\
034256297076843`200.*^-32*Log[-1.`200.*z]) + 
   z^62*(4.127851379589059359027658556102084173928825267274805277860261541629\
08936376244093205307506725042509459352702798289552096501705851563148124338646\
37341875923322370462218148029469238823744797945732235389969427267353762211`20\
0.15051499783198*^-33 - 2.657486596055178896981147226678776194473917379007652\
47302070414005212640047970558754547082151952774149364077103196035595995937198\
84062168759648218881013793814121551539487094116152564604417085633015131945758\
959120625376`200.*^-33*Log[-1.`200.*z]) + 
   z^65*(3.070179999082522405120945569551597816658798915963779813806495356268\
03842963556326122289044645229388004407287310695829189055898751539057698228334\
748681528876923604264127104073808379874659409570254434913262416511422431`200.\
15051499783198*^-35 - 6.97847733151453935347776908466535426818456999012601888\
69345124513244487197497745683432730776121814547034896954667040324362959620136\
09674384638096931474579508281703563253506967423406431086142862579877926518754\
05136238`200.*^-35*Log[-1.`200.*z]) + 
   z^68*(-1.73695236338889737213831879065421017698627179165893372045791558233\
00086743053692496900662552976368043838983599039982001356720995307853375638725\
087625840282046934240990857540361709034822250661851628626159066666599106`200.\
15051499783198*^-36 - 1.22769546356313844835884567429981907017574269789848111\
73774475256129870141702150851824926209743598885564669200023139751837131050648\
08859800729079711624630006092491341203549237897680306705693702163200136382480\
4480394`200.*^-36*Log[-1.`200.*z]) + z^66*(4.43993197772259302812454537004164\
85738532598863579539468251028440685205331713732740977266065611675557299588633\
35328421431493309201691074320395625981115923260501561726998971188771048292682\
29740281812275253039295029236`200.15051499783198*^-35 - 
     9.3219052157194498286059572400242941451660766324194684626712742635047705\
07421494754605661210463059176055851678154628552407535294956346113188863591606\
857831447600529857390807043769028888471828956064604330532255872754`200.*^-37*
      Log[-1.`200.*z]) + z^69*(1.41597603635188204915734080712189482262817037\
17726748599988925323947965319317871569414036691579191759112002009651185852182\
32345829039499608459059779559397331179909287580135327381848302951390042575589\
4210287908224519`200.15051499783198*^-36 - 3.57600554318183098472231732028674\
45232857048698467843248309034463720316871405681831921117242524557606792099218\
68869612527155982058034724356618735205026442763961924364571391096646723809255\
0424998874924726440288777`200.*^-37*Log[-1.`200.*z]) + 
   z^72*(3.225464115714804131608386203116855136607285327975696643744607621440\
73610637281144640589584794452306272605612225125363387914930025663492896572502\
900913840356698087405623285787808453994805244106181148265557718060165`200.150\
51499783198*^-38 - 1.60358340155095929550431311904811978621748998125818774918\
86695522735749894390955055295714852847175603346186410093140328825307337590606\
71599750871656144390252056102211681176985705852688880159622287736589334558015\
67`200.*^-38*Log[-1.`200.*z]) + 
   z^71*(-1.04983613304666808221234468460710601371233798541926599939178182564\
33690518157069199528664876586890461920750272345105731235041202963963800394786\
0997122532801767455302487769363287845844427804817860247789804467107348`200.15\
051499783198*^-37 - 3.9292355216894718245126542144909992564950618831740238959\
73122314458652101737160303351851000488645182456286223027381279412534415873612\
37792741521986140693450854573173942608285723706345582243353448764371654794371\
19`200.*^-39*Log[-1.`200.*z]) + z^75*(4.2483193979902348248850176588231698699\
09738927910750621364310866045264763519715782357472494581571293481732880303336\
00006855439070719042456607208507983501138800384066870082398822088068128120508\
5142110119381037357`200.15051499783198*^-40 - 4.76600399666493305182472412541\
64146029104376610569091285060334068124771715060687156977076169060307884055837\
59938169229203667132333864579213501781039324088236414994851178475733496250976\
109314432853649062455501758`200.*^-40*Log[-1.`200.*z]) + 
   z^78*(-4.80555752659873916852198274143300290126195139363531252065750378134\
67138568880183364857174392944743652261466908014967580737699802129792086459338\
47830657403103684837742181641064686170892011030077268459832291345990876822307\
328085947`200.15051499783198*^-42 - 1.002515468612311492371445094633119975477\
12574085394474205261907288846171257388799262688870950260323298558289911956638\
97197340460763018449438084076547529393570111957670820528089230595856986258602\
065539076213681313348757581834882899`200.*^-41*Log[-1.`200.*z]) + 
   z^79*(8.943185864611862016431756580033220026645010053655138451220253998169\
01826147353997167108605564207513750376301825665935591940823406884596098813410\
67581357506597740658735682845854676736182736081767198889723750576675381534350\
72310591`200.15051499783198*^-42 - 1.5145450582949070895070788108062922964483\
96816825308717905187117070959159916757219922182966768869244550274575539174080\
89606241313772600038306179297547824286595062738614148411566255558314422841514\
7018360148026868385716078165417395`200.*^-42*Log[-1.`200.*z]) + 
   z^81*(-5.49248571625258470665791604275872820090324574425582087067968292109\
88018289130068317232538293202118608210679539291549784133635335336120668760365\
08321113182580670379728860960134544635770904246642582796415126200850169494297\
99837889`200.15051499783198*^-43 - 1.0453775074728531778533575538079113609028\
84766358432851492790188209369443038636278730750360976246905649703555351018981\
65762286353276460870896756423456569610800272446174134719820477601185782442404\
841166770399725052558821688125611`200.*^-43*Log[-1.`200.*z]) + 
   z^82*(2.323757980226589377381393529874175190501902612554805682573628943902\
52920766463551277261539289352816692699514648760044833203000553929889680021342\
48080181579362257343099099956972419833999279554009681460431061500942282611202\
5015595`200.15051499783198*^-43 - 9.04848716203162076739910952343777268608382\
54435805006140286351756481000525458025941485133440904991692332796804867057713\
90466167978999509768104954928886185010080271891045954701639491357514079962103\
0604852386433176331320410125431`200.*^-44*Log[-1.`200.*z]) + 
   z^85*(4.034231565516575801099720932438784165216902681643778160693361885438\
68512215478496884707289782579052544191846139679626934157872866729410831219657\
45380835646066685249688326708781356556398348195391563548745407281093504970315\
67352`200.15051499783198*^-45 - 3.0713831249396406810248602223966168128527358\
43692685863117810986841195765377610450724000693457314004759160963302184848211\
10992870545076523713678108179600156717046061014462719810768159792083886273997\
8010181819607671795957659573`200.*^-45*Log[-1.`200.*z]) + 
   z^88*(1.133784365387567229632458184327410991647013581441264347751619731288\
33407363214770614066405382776165231025093716477584972771950800227433447880163\
13477635507827971662314190335559949605984996606420245710633078419089870550655\
795`200.15051499783198*^-47 - 7.446088688940502342798613828350935665911434276\
70094085933566567414020100299410049523161153309453768930642104911275169748185\
82714336580708922848832585722357543144693727396083264758617356521305780657594\
702992778428000396007983`200.*^-47*Log[-1.`200.*z]) + 
   z^89*(5.329398288730218241549911939722677213288733690510892757898730779806\
57352463059448226025233692001444358029319407903392696391616788593670243467688\
56387415178804279943694746051318859555491195276293134912795677646067967294622\
636`200.15051499783198*^-47 - 4.212393446318983264378742137750519174761669029\
69266836841387900011407796630776733914964861770952605926687390889581200633299\
38771815752927809637178805645399861902409435463436025729399609399376083606002\
60043793231808707144266`200.*^-48*Log[-1.`200.*z]) + 
   z^91*(-2.54036976970540170302681288750410087122835228428201512367323615477\
57860645765421608546949914309984902625542285422041120690335849576732364329598\
47607397952773189958830151920879498450770783713300200899694330343119544970378\
059`200.15051499783198*^-48 - 1.137559297598738730263113972409492993437192997\
41506192171909792842427258144844088874865596156078962159798390155318710008147\
19835485505469289989023646527765661733038230520495477254940374078567416926934\
82633059809053854069909`200.*^-48*Log[-1.`200.*z]) + 
   z^92*(1.570290865059529133217547390185025481777007523537208025645844354975\
84767330960473403972845252535208120595100639881440955294887730344501151779101\
24042511317504845901121945909124816969012038589798625954716328045994557686069\
4`200.15051499783198*^-48 - 4.70154768539318001518738592194884412662542142500\
82109887339363314541761809136359765045550255709426787579612984938706871021967\
03149077227382804845399869980474211767668836385878327158046284471007573880232\
49489742005437556448`200.*^-49*Log[-1.`200.*z]) + 
   z^95*(3.273400471439961449054511464628479636376168631646006952648172962847\
16153707192245493690301668782281829047835639744362401973285342106275142094836\
17664977519387858159385429611452901924923593090854044900463251159052451710012`\
200.15051499783198*^-50 - 1.8721927783998712363667041000069177285012118947905\
42119730639662465459563388345350948862652388256347204572452550932873424555584\
22137671743126050995677890671925817709542345735179772104847561338598783114025\
37473322266013924`200.*^-50*Log[-1.`200.*z]) + 
   z^98*(3.338701167610381161404694717841064935016978549513632247704697515858\
75353096845288621442244170276381507470143217905036251259436984467484985091494\
477685952993642351046051737554487606933180406668734484392219656393818899873`2\
00.15051499783198*^-52 - 5.15740523853211985112072399430087941329411573333632\
11807610603574122233419199660852616903293469425705602368880052955231728763526\
33807009763289971610655495341057556912706694886834519658931941037570232695875\
82614206506877`200.*^-52*Log[-1.`200.*z]) + 
   z^99*(2.978780304850294775064716112241544011698512504940085681291796165796\
96980473877833205904962722855790674467904519783693477837248966975003707643895\
699551076999696715748092596277745220541427034044929231821867456767838317934`2\
00.15051499783198*^-52 + 8.97508888881417711887136129098666161890548773505259\
14640792210637047781734568453951693456423641511835012869607211592425353962926\
96899099102578401203703927961293140954439363767044752741101753262882944319787\
12147762923`200.*^-54*Log[-1.`200.*z]) + 
   z^100*((-8.979572235699389566430197704498122017835400129290510065278558874\
80016494220981324890190215810471363168805633141024647975238110951152556453937\
86123452309126179581621200086022310437174985927292682289088234358048254753582`\
199.849485002168*^-53 - 6.813040212517097562139632311281106686050188580592156\
7789890200227846924229936843916712141186162001364965377771729195215`101.03060\
030164933*^-152*I) + 4.523685379324708973472208831492432241762378710935543792\
38879213761765062275191363264363993944500318130402038658561266391232188538581\
92183791700643663194425454259455452805194347528030214020893000273830488092075\
061804798`199.849485002168*^-53*Log[-1.`200.*z]) + 
   z^97*(-3.99605545486100539441336683954346781954310071965170743405283845046\
53747591893639105910649457800676283281845020622865573507164297054136623196348\
10011418625635632356847901933404425054431588370471435436862595287043270307635`\
200.15051499783198*^-51 + 1.0284670860700076849638135179509589479195869396962\
02274247362557972888472470820069828879556378981717349551130274580151531178784\
91124926043189973267078846260754340895392626271418296465498844728445045395990\
6638354084920481`200.*^-51*Log[-1.`200.*z]) + 
   z^96*(5.070309674379021476960393053680958584212878628817392129859643083993\
37649708283022288776283245893272944877409187719339018098037478463910853799707\
9301413530958125556557948247949011527529043775470178514792084027459708952577`\
200.15051499783198*^-51 + 3.4081230063314008140432509153648500994318588382965\
23263144069541341901659697588660439861144520605030274782076552406180941831443\
32323357522402093140724866688259921498189077837320472241197820134505474304631\
0649636185093529`200.*^-51*Log[-1.`200.*z]) + 
   z^94*(-1.27096291751088659695806004369636069113200162621036223274386305832\
26083401734782092814388161769159904215004113736418884614398338552194395163319\
45882293713617326841755562792284745125661262314601273011622818474041591571576\
38`200.15051499783198*^-49 + 3.5366344375905151955988096732031718266026173076\
27178958961400024816351726324390743326332893136416970300423612246647465294369\
23821579084132411789102836441074665298287493244393965728837113913720368661683\
821800753754335783`200.*^-51*Log[-1.`200.*z]) + 
   z^93*(-8.11655278111387516099478291613556198287918530609102251949414242178\
61970875332073798559573538984909927291360739275942206405642935263941167622580\
07721149942551303996825555523659203302102449069447653339919859066600330999309\
7`200.15051499783198*^-50 + 1.97498454595091073564000300884838395136765794512\
15801705565532900978404212288063844307940482259738117600442326008492080499096\
09448178056709163185482679682263221740050376322805377869638196552312141138961\
61493281692704358927`200.*^-49*Log[-1.`200.*z]) + 
   z^90*(-1.16583805402148823162024862404345362355221144769577394039816244237\
18097575975523139155356931180408630993838144878903938912618497238684057452145\
44745789414518002741632844807160497306431409443793824920210172331127413600150\
4583`200.15051499783198*^-47 + 7.63634727198366586057497243185201532272323665\
88657069237582716406194275362954415908721610330978962832454107416304906272316\
11216905937047042605282548679673679459980623057717354050558174343060637895221\
056728720158228185331662`200.*^-48*Log[-1.`200.*z]) + 
   z^87*(-6.08522855465961467078979365835618039798865893228807611771734213967\
41206841623801863894215410056871635787067212472821789834879145324967561975594\
99417271549274456762957524736090890108789281499876221884760114883675291636169\
60606`200.15051499783198*^-46 + 2.0872611396516441680479680911463779699389133\
92671067781633416772727293225100581459713884195773268770635594913030782674574\
78367116835651019795230034644377165267343552948584287492940534877753832154159\
760925750901370234332948862`200.*^-46*Log[-1.`200.*z]) + 
   z^86*(1.204474428430219636422086066799938537190039558893108064962637583503\
90077892885976126511920493696589771849886489925745059185028941013870007157262\
17151374468642522934418619549541646711914367696858881906960096997288972056568\
66505`200.15051499783198*^-45 + 3.5983520464844203488940191975735894510816530\
41678782604915566600070625278126062606698960624466716128690941909101600961645\
60166957622455254809297304593159407122578772651937972217718740086460901224986\
761937210889542977918386214`200.*^-46*Log[-1.`200.*z]) + 
   z^84*(-2.19952533613234724074819563640789766496893110933332871104584853560\
89981465968238903010904819156907081027103564921031324853099338040388442583403\
53020272099270973441588185448341436269746128076876087272873862479226536052626\
1590146`200.15051499783198*^-44 + 2.76450286020512391491389206065294920126516\
70140647190277620307655642682444216536531011483499513969426984060569211613637\
02160270606207050270768502038008263357691211467064438744289111520117316158459\
797289700143178609741035314799`200.*^-45*Log[-1.`200.*z]) + 
   z^83*(3.845936273376255736257376023336337783807014172536723559918717800133\
10349929031932386610111165123955664034409903124705696719734821282107070149997\
08935202848577084045547620201631878710566914118762536380728564022721082988393\
43209`200.15051499783198*^-45 + 2.7592445906322816174292225191693910233553308\
16307771537092998963583569013933060297065033821919745722450761138172753703807\
89517313661886007122260891729494327688967651193697707980112875270472994042155\
95977551335837679427985010381`200.*^-44*Log[-1.`200.*z]) + 
   z^80*(-1.34435083422316317528531388757562907582519361938294366457972108956\
76464820896824675041961178440609215763618401296499809096953930070174834505295\
03385986912539434180311539513373954027880094839654917850363243215161600962362\
320873719`200.15051499783198*^-42 + 1.218363335812866564885206375102272816712\
86576817381623994746800689480464703667682330504927093409881961336936147109322\
20091272225733080450320233415619905768551996315710012962171291368100516304084\
119752093402756869452872200615525`200.*^-42*Log[-1.`200.*z]) + 
   z^76*(2.430806711416916634435327516341308766240099752388182846063675016132\
90933416139970630099327195211690215824994757538693680019601466460052510210017\
197406671464087412761049414944416983922984569099710131746550266337`200.150514\
99783198*^-40 + 2.58024576152753863049754835486581733002719479466304369965636\
83401710423756348387339759697075907188981457154696484502579425529701296501202\
0119448329278752308088137919758439031249446891713372958970336603222176075`200.\
*^-41*Log[-1.`200.*z]) + z^77*(-8.7339470916017975361900704676647168832365843\
24402075684973048285705966939291974273056149486029608829979194897932527547095\
19911889671600181579093214280963177522269173412728228768086190486025274750980\
528458638143`200.15051499783198*^-41 + 3.843739025518864656826579532767364236\
25286544515188034983476540710789833594548934241924358111424001027485347542317\
21548748497225001940749794964588377539203921619033621468065197176969177236925\
7992017352044781646`200.*^-41*Log[-1.`200.*z]) + 
   z^74*(-3.58412616353402535537323050924830906597229016752830724581968301487\
54886485483578310647644732597266196590739993249523045644908744626390746218195\
072727313670599358111281311180786344474329231571302727270232522885922`200.150\
51499783198*^-39 + 7.57271358204828922725414030892898475023520087683908221028\
72061734588462332985822081303600193279762053642450101676440074468240475511462\
79384275615548671122929366721273322056215511329835973372903327979098682405179`\
200.*^-40*Log[-1.`200.*z]) + z^73*(3.1720979229961957013804427995092381888314\
48327601913484704115565619982757057163257675618220742736742716812927797586659\
19769667774281063650353296409243378645497866655954711961022930195051122027394\
49714341962285157`200.15051499783198*^-39 + 3.5587042149811049116431276096792\
61710655363376626780335501271081131607971385520882627790511842155517793007709\
27073901464297525472287619796804190930622996551799479331619656926298078835566\
98038367193006022330631084`200.*^-39*Log[-1.`200.*z]) + 
   z^70*(-1.23525910334901104126765095403136494423007644755596195387739652948\
39250926342628158212112031915502408203241852908790689873569417001396230711641\
46243320424441570231018997223370270589682941428996140805690214058968408`200.1\
5051499783198*^-37 + 1.837665891415209041249055974814640909796221356685484595\
96009988853065709586262781795758794358259019051365506401768852053143773072557\
30854351838598735239363284334744780067097018465460949051040812542982445970871\
84474`200.*^-37*Log[-1.`200.*z]) + 
   z^67*(-1.16754394058785398172670511914210068358099986050199777086105736610\
91455236230003956196748483772133417966643099672604861580313474828640079881118\
5516448857510750917555453844240146753013773333952729140661137029772230411`200\
.15051499783198*^-35 + 6.5797692129420540796950606878775311700226474403108228\
74946189236750091277418559534386205479961100996814820811259247453691583165012\
30108792616893616680105523896102086141158773103536595083030772439632711119359\
65842973`200.*^-36*Log[-1.`200.*z]) + 
   z^64*(-5.51334877094679211058138164845934644906611642934820785474318018757\
14739344788182338245912697237804337486508401221590443414164370621366156533832\
66740910922833527905126273445509641977911419872006786934067849597811359546`20\
0.15051499783198*^-34 + 1.621619312288378323412835485867475739687346949250621\
95083114507370628740332728894312688748522362415034995474567072442134388332215\
37887338367038560754297685015927107812453291925764337969202956272265526304243\
78375467481`200.*^-34*Log[-1.`200.*z]) + 
   z^63*(8.657815810934780167409884537306823799787457787147172676370889462142\
50597151609308276953685743461099211516919112369100998772744053551413869554978\
3800613421163774289347892469626482464461772268540481054174230728768263712`200\
.15051499783198*^-34 + 4.0819927146869873451612091748095666338541312188369044\
86086572971914588376987442291476208083755801170333928407369118969773463989823\
46161277376212473682273656850181427933960086110720803294916511964327473640961\
4864015254`200.*^-34*Log[-1.`200.*z]) + 
   z^61*(-1.84270238928479022378772284176866611085207965410142843679946420742\
62190051867062098590499185893995630701227256605645077913700850982803799013242\
5959870249879775920714426357688359896251998958010639856018012393044571797086`\
200.15051499783198*^-32 + 1.3339461035369111589255871025663368430351193209723\
32197220411604388564817090405130670665087441249971574613159403969979468780358\
93566436528817586766664065869172576070733864494463986337934542534347420476283\
64916287429977`200.*^-33*Log[-1.`200.*z]) + 
   z^60*(-4.88670076727222802479551780238759620607021975283259173880804857733\
82076486850637051891961724367514669765515398913673661086270509752235463456069\
739324433145391571488494069875956317192424826932583057519896977318107929111`2\
00.15051499783198*^-33 + 2.60678675117398179605068432402975421596279788247953\
16572370105404657627109340972028243711325302389843493829218493732487144447907\
25797113366801529058519895056819269505347809366654294713685718086552498224402\
11617076668275`200.*^-32*Log[-1.`200.*z]) + 
   z^57*(-1.41802868544571492404864119344069865923710658024337400913932056399\
80239071134882755797662483110874300073341716740434799660429144446512194047015\
59161422607774976458689673172163925995125725340777622562077252108944584239186\
2`200.15051499783198*^-30 + 1.05687755770604559079872913657477298942263452814\
47401514043392912080045593825600726678436055812285010118394723534461443349357\
82112632053327447409119609255253503473742922035716695508865042524875898172150\
9617266414773738691`200.*^-30*Log[-1.`200.*z]) + 
   z^54*(-7.98099392027528856469736999644165782993503945386980335140823509483\
83264461252776719469666845000748365027701192713909955445124593115364446992500\
66929508149673142352975783391594899852826616121537445459328438227549039529818\
13`200.15051499783198*^-29 + 3.0517210616010918039959125407889934429832682329\
07811826484757265854642002895631821133801494312761963579966779413883292619168\
58034952700125226653838696082718065445453115282840929958282027005822368288220\
750465617638502535626`200.*^-29*Log[-1.`200.*z]) + 
   z^53*(1.833370839121655212993913375514727548887638979573920930045826079322\
61187872994493527232416288237040992255449170668316176602558753624397714377692\
65589642582443966184446219218729440682526941425309569679645512143005188048121\
17`200.15051499783198*^-28 + 3.7705600658408447994040849052745139518094379010\
37781986749315025075363296885318901885468126002513463184892027118752496016211\
63181139925270168865261946356281039293824509288813344446028362928851053256550\
253101954385416038997`200.*^-29*Log[-1.`200.*z]) + 
   z^51*(-3.01329233245880943217351026464599991339260925665476532307474061565\
90535561212808318413236319690407158202958266854979065661078257416852416340458\
57754956360543448325271406635796588802685481404042500267421570003409355578253\
9912`200.15051499783198*^-27 + 4.89086141345656984856104214151187977591230597\
23143118200304249288885273821174787035681287668649961973342754037124639319952\
32092735221178793967953526674601369301021394330489432043204389345560459115168\
336066809552588471518047`200.*^-28*Log[-1.`200.*z]) + 
   z^50*(1.442462656270130829703606226441581340902304814096920835827466078030\
35753568849507139336848642087425237872513176289958167546428929476630091977238\
40155758361295520976027464649982960875555495464373991973969476954043654738830\
765`200.15051499783198*^-27 + 3.435842118178629807978608052541204929553243022\
16583856333567850738324424203981227950048902018421909708302360207928996631027\
28695556355152762352414732525339328685950962777956975042844604710335626187689\
338623084324295326359499`200.*^-27*Log[-1.`200.*z]) + 
   z^47*(-1.47871925728754902789532458737988120050073373212291755416815720220\
87525443911042147979332568054427633957310433422221946948576797686935876797774\
76405789360151745406956256853523320075570964970376112372160753998620148580717\
338861`200.15051499783198*^-25 + 1.594848151829132420915032478505088171605171\
39868324113213917433441206440880283109897609883464610346299022467036549500734\
23892985844472325593653528653462252210125357844727117657500741787739935360847\
86984166982783220853504082173`200.*^-25*Log[-1.`200.*z]) + 
   z^43*(3.388733912903272927438563553383729856093069036834650872072778501142\
99755255491281879080794498159764758898463118446611345028747791047236135696656\
31806125914755820374412313399818361462459278837328183767543347718622663069418\
4395615`200.15051499783198*^-23 + 1.71579351509019315734754597955480215073594\
75119965522973222265765251901690559987920582671663687036895480547579820182142\
15617849401358185552825627396658313982672603124198830721075381959867640796016\
420096989835135872170898883474`200.*^-24*Log[-1.`200.*z]) + 
   z^44*(-1.07701343262035480027082085838110804868930357648587047945050234526\
24274818211396533581630075563096823818172876383277021970087393673030136157487\
78192882503805076354681602461433182733903767311669015874537470676472309541786\
27177122`200.15051499783198*^-23 + 5.2359839514846058034624032609512041680767\
29694609403392159428138148600060320546780854331187646410235912796432874605139\
56524578234361740655907631650902833531035985283676017837317553048734612871619\
98952610652744242013725769468203`200.*^-24*Log[-1.`200.*z]) + 
   z^38*(-1.40084328579772603352279328461414669307711973427888449107818176398\
76401890929972786679023773901809440520495521960986260742111535761153588612487\
464798910579915700672676293301818429906668192699416923711958169089675`200.150\
51499783198*^-20 + 1.07111475667169738741445265342517299706362225033521310244\
97511908883118795040418567089931636731534135621930356005729881879054462679105\
34815483178428165580962361290034849628342039162552310581545473470832282307045\
21733610730501484`200.*^-22*Log[-1.`200.*z]) + 
   z^41*(-4.60425198166788864428696527357675040474536859706564277382448928469\
91321322674063158321950629331180157867207525726637984947215374741303004283528\
1275901656425439281740639085040139102321726639323106983462325362071`200.15051\
499783198*^-22 + 1.1228197160895976310980041284056389738571378827132680691033\
07145266880811505592908509216935236654499081566573225551329784261049045449163\
72720552815518295195046463571365117190003740138950899869702786297113509592830\
1656811390110824`200.*^-22*Log[-1.`200.*z]) + 
   z^40*(5.291107290343019901108903375901507155771020517978569774668821682288\
70960134189225965893442794408775295263643958487735317353858849413766630795322\
773808169074199337407668172533102473628801933482364826956392901842`200.150514\
99783198*^-22 + 4.10884670920780632187188498709985184381605703592181337084413\
97366450298287988034976021704645179313702963204816877216005607666098816704670\
13115072606513687149116718476060065613050770318074846798334608785953131466175\
551038078976014`200.*^-22*Log[-1.`200.*z]) + 
   z^37*(-1.11146258874642981612818415353505199192318564236612495584480057190\
10689139444782172669107602901824752845268178388637156749197554838825034448415\
160872749594062270357226344071740006849618787547790868311102751189145`200.150\
51499783198*^-20 + 2.24855388284310708420041162019460015167743172501218755682\
91291782705460595469339627304135107501337020116174053672189185509726987366182\
85176205371436599321007214262802288672577717724033958483827675915069843007131\
3`200.*^-20*Log[-1.`200.*z]) + 
   z^34*(-1.33016946103708778605732841837364414113677476704600760139441876666\
86159248686280722276028848556898084232081623931953718034976470557905548477855\
41171814096482537818829572439714574341310155203642473247932681988331619`200.1\
5051499783198*^-18 + 8.276779314978841727311857603464604724236390924864828235\
47935304283999738230585786975419947375656640022176526842061749383542140815386\
51164994558949519286020425917350604489451682567932618211014053701725433750617\
9342`200.*^-19*Log[-1.`200.*z]) + 
   z^31*(-6.53365643323586048314871304397243730771228751919979211554895333980\
26618322144806010007819202793962907299284756910017146394448188367192986479679\
179182142306125171863436421137550342051714687306747545111262335230211108`200.\
15051499783198*^-17 + 2.11848689376606915460794929771603918607416812267008906\
95320811286641197713840134548295119086069372779706223024454601729951629018069\
30451671361217348616485706482478412881509150825326759013451785899793687405469\
0005861`200.*^-17*Log[-1.`200.*z]) + z^30*(1.17695212872902712426768802285177\
24831537603250470833659871549344937962332098012055075384937847166018260642160\
98633942152052339464005443044565002334921116157734504871334871990962120758877\
58714674947743201263335435358`200.15051499783198*^-16 + 
     4.2508050603383198236674000573486380466121003020691832956553776175098952\
48268405961775352572558842299907168609535088067886474071833183915145884354979\
2637188433192560325386735793641484657061918144989108240803440882856`200.*^-17*
      Log[-1.`200.*z]) + z^28*(-2.2232608813965920894458617211784919377536442\
90843697615964239749323649494744782517154138569338525556681980173624809170879\
29889231985337847399442366126185683065724996985122000783467375527350731628490\
0414214657785365795`200.15051499783198*^-15 + 2.28609388721054876911554209454\
22429350680270619731540283019653535278984145517649234105831869883921429483304\
76143024905621688167253746733013794334674637049548779513412110984319474771411\
10388533561394349920752958985122`200.*^-16*Log[-1.`200.*z]) + 
   z^27*(-2.42368198922577732423553050435233916348467554820879174856740278951\
12128013298053230712496543134404167494719994329948937655114478216093180293153\
410549979507758739664425178239713479466360018234650818234791683948128717`200.\
15051499783198*^-17 + 2.92250670897933923760521202957767501576266866892122444\
71234600171085588756773187132493725724668573002212103465329122636458570175323\
37998889698355126034038218444107610462110277212746479200664555690084875017071\
417587983`200.*^-15*Log[-1.`200.*z]) + 
   z^24*(-1.45507595780808281842404039724574919632691578390702222473807149807\
53833349732819962879824471781169381818017706642172483264379819847167695750162\
141321451168103034891948703616632053337674969311592796327207768309623352585`2\
00.15051499783198*^-13 + 1.19761271564326845606520117173114655576754852965910\
60859869517133158166759311455561631917662663875196845996137138295489206991349\
32229236582487772376878348942723471372875222423907307002450066986752384486179\
86227743977929`200.*^-13*Log[-1.`200.*z]) + 
   z^20*(2.075795157927971500452403465784140604227894058565446965677285213917\
75066509044666971317317523052287431472650675022457997815316108884693006485899\
99827404613590766273403230560361864536202501456414550764081972994886198323207`\
200.15051499783198*^-11 + 3.4375064933400446115867563425387421675948120008204\
78999135695863266216138826359002798649482534212514573729885065595438113516169\
94991953812389069012847408984785931518414202427550600832588219388058187820193\
5902640179631728`200.*^-12*Log[-1.`200.*z]) + 
   z^21*(-8.45400659885181975920760844770534136800144229337133630304162708620\
71472510600380654843819432345572192004731711375460664010972710710751323466932\
098190695132028260070298082211729484929866156679639504102327801088557598436`2\
00.15051499783198*^-12 + 3.44602802290747817587295316092022036356433739566070\
93165784084394778155248339403060420772248843308326230799963632927877755113392\
70826171499371253606873514226863597547301936350098843206535414440612142050889\
18208432926304`200.*^-12*Log[-1.`200.*z]) + 
   z^18*((-3.1435541024126974560368465550013838782606698909011473056241928796\
59136433264617634829929526409128269019083706507891138392621843604156481999466\
51626569084949757841173427777116082150709775488460185047817669195573762189713\
731`200.15051499783198*^-10 + 1.077678887815970070310208406855734983061613491\
622818066843345791038341267530512246`59.68558343354663*^-150*I) + 
     5.5991520691174405853368014661849031500910638303821943909757705221878545\
52899336244773184981367019614417338939246467689943845838302386353705646855005\
3964648182982841598399367813601855767042539266249075874552383867275094267`200.\
*^-11*Log[-1.`200.*z]) + z^17*((1.8612650324420054568210674132285497372910201\
30508276391150426716665631328373897456352308134845673057360540882575551145683\
89917923686147597609548519655500705110960933691131642182290758830798356520081\
282183215557161018764265`200.15051499783198*^-10 - 1.744431518011971460323217\
302859156507130314012063768067121171109946974215062191106`60.12236070430457*^\
-150*I) + 3.41526104906903582785896271004635419600085421469291306492137345311\
94848655166115483575801036118496435956753417070877388337705798023258340718658\
17897559376634939851030618830929867037443780624465417361967716819874382224489\
59`200.*^-10*Log[-1.`200.*z]) + 
   z^14*((-1.3833821350035954359394747268662854224652896014176151445602014353\
23558071860437742147273410599850794890034497122687699960099886836953096194851\
83462949070246165344651046781452939424548429590376164014300967321225461747724\
6829`200.15051499783198*^-8 + 3.866547024366886897207573701578432616924531714\
084001667460127256802449001095881581`58.596896131302636*^-150*I) + 
     1.5471924434344833488628443011896839189039307815659502167438675375183311\
69124819918470712121505772299423093073886724680375474026267677061327854978648\
6294217012513680432083034942040700112429434987945122241401891611987661876783`\
200.*^-8*Log[-1.`200.*z]) + 
   z^11*((-7.4990189863935864835709998699687364181066305971423780750771525864\
38150167751746417863973581597315382041900413671423728323562101283679850531593\
85012372648715226639118466588662625458950332361372197098890989692399940507503\
122096`199.76773931249411*^-7 - 1.9151436587063897732011294250984750113791421\
58818965523180694761618022332940012694`56.55771190147485*^-150*I) + 
     3.6267922549269367847098875298071159887566137566137566137566137566137566\
13756613756613756613756613756613756613756613756613756613756613756613756613756\
61377584614174893855752446316992066500765167939550322180220881460090737306774`\
199.69897000433602*^-7*Log[-1.`200.*z]) + 
   z^10*((1.42185589376560607587622465407320809991585701131203078012185111068\
17148893435511891995185162047619548841350149543903172726024362679597541046124\
52541440423382030968425188900467836633283436734898500952890565853347413680493\
370096`199.76773931249411*^-6 + 8.2281662100659640112170950755933778510632723\
765128919943242672616599808217020991`55.91296247122001*^-151*I) + 
     9.1290437052604566595962228388172398589065255731922398589065255731922398\
58906525573192239858906525573192239858906525573192239858906525573192239858906\
52557956462043848720500091550505493799854792491705993091318506554881743631504`\
199.69897000433602*^-7*Log[-1.`200.*z]) + 
   z^8*(-0.000084994398712538562765094161206302174355352857313495358135305012\
51684616011589512002371203967474944618401734440960529621827773679919081467873\
61719793237210541001076290957241736755955910256126493146546901242247588491514\
23060757375`199.69897000433602 + 0.000036431668651482415577721974206349206349\
20634920634920634920634920634920634920634920634920634920634920634920634920634\
92063492063492063492063492063492063492192269154520727187732003090937421621813\
88264314943259932266519998941169273`199.69897000433602*Log[-1.`200.*z]) + 
   z^6*(-0.000757772936455094411081200140372983681827494704453842244193651096\
32706633379288683939467283721518016128162250520679576131360252734270640772655\
21261262849200172182319423407104663023137999093936737797188588667048814469789\
36328276268`199.69897000433602 + 0.000568808449639214409722222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222353942905716707913483034772763490528586\
25912585775861173879539636505574292`199.69897000433602*Log[-1.`200.*z]) + 
   z^4*(-0.011010286608282179701375633419750753321895249039976674013513615312\
52426493157271231315621650029530958990037221950261908332118199244658392057695\
072165766009434531316160898340315786384813953454256826496395359500321`199.698\
97000433602 + 0.0106302897135416666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666639027777717774709297121552668555844177`19\
9.69897000433602*Log[-1.`200.*z]) + 
   z^2*(-0.014377772569993163677154015182272071009437516795031906765085001186\
67420274621183945073291587455233594275018512757133571671069002946976631962908\
384395438450543829116479132908543362290350045246574203227448192131774`199.698\
97000433602 + 0.0312499999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999952619047516185215937922661717524304303`19\
9.69897000433602*Log[-1.`200.*z]))/\[Epsilon]^2 - 
 0.64173186149731737259474806074740433661826420447853191369072934261300960553\
37855835700969783835317234659784165936091829299552940122091915485868453666207\
5372723864164172818280928408182700765412724697117568829995983`199.69897000433\
602*Log[-1.`200.*z] + 0.12499999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999738958074407992764672155897990670449819025416973433184\
28386`199.69897000433602*Log[-1.`200.*z]^2 + 
 z*(-1.1169080669767868313610410779937988298166255181256221645803880865864173\
83211380470508981003278464205272419278112416575493795039013469991146450949349\
34855539909691808587888791539926530933352188159210174935909741491`199.6989700\
0433602 + 1.11598577345478465583035147824157023679728177904350506310017753738\
02373865056729426980868500483985821966308315184970750763867359282976390683161\
4108456311073793732723552644619881412107723410169655135804198790818538`199.69\
897000433602*Log[-1.`200.*z] - 0.49218749999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999781472343043595794329304646208266078676828091\
09016586191182`199.69897000433602*Log[-1.`200.*z]^2) + 
 z^3*(0.054411890507729558922940691659222991499977958483777050818363527473314\
83037592627492163573252145250807642667775106171288155464036494920209486262982\
119981864719313892703350889489962638978977929056568129631234228182`199.698970\
00433602 - 0.0836075922252258331413126951925254670866855878252235573902591562\
05568309089574852694055629957329687715769746944541227884151021440935931952640\
6173866117680844403189030612825042781596697817331474188981977570351984`199.69\
897000433602*Log[-1.`200.*z] + 0.08122967530470051349268252819975921041287896\
24923480580073487544279644746872880201608348214842845027926092927333259303805\
10744273053509534644261338134004755222433989736810130386740123694182033217553\
03734551075026`199.69897000433602*Log[-1.`200.*z]^2 - 
   0.036752206307870370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
037035297470899978031729361910441203026675392178863046525034542`199.698970004\
33602*Log[-1.`200.*z]^3) + z^5*(0.0000909766935059461798766500427183422904789\
51699723217678829897557723188217114966170035417676696402132240652497597817960\
64293725510441558236612737735951679260226506545967265710206273755597590078657\
8869485905302128503029939867521748`199.69897000433602 - 
   3.474006227008239543814958931469990393705913686443221211037725530251544051\
95315019979796732231615879857843780208000591990965051053596843343200488980527\
6045909032698513134415576646114473334469673330545495593724420505911516683106`\
199.69897000433602*^-6*Log[-1.`200.*z] + 0.0078970777674800206041591449532696\
59498728662274570338079643831006046116794019951255444754117751016610323644008\
72217240315242307558778396448941432525422152269756069633123175278459226914602\
018399435418106199904404`199.69897000433602*Log[-1.`200.*z]^2 - 
   0.002964324303615240403163580246913580246913580246913580246913580246913580\
24691358024691358024691358024691358024691358024691358024691358024691358024691\
35802448161453937087969786698480091874304530778748210487904521401400206461862\
99576`199.69897000433602*Log[-1.`200.*z]^3) + 
 z^8*((0.00022442843353478886621236851320617184055709225446606403300698492757\
26379294271331297386364575356206957237244464922423182992561290421224585072659\
17977052914448459258870695560881332150488565951880048607916655148276301423380\
881387455`199.76773931249411 + 3.24425564218209653853838260352696365390197749\
83774857671060197663607691393290314937`55.31055218824789*^-149*I) - 
   0.000166906805975644817474521003529211524952385582832165870609331863154768\
42637939605121776862532470519536132849598108343339114326736855716662300055181\
48777277933959642849594873138983436874779360491803009682367116990035191663330\
39641`199.69897000433602*Log[-1.`200.*z] + 0.00003447796972245408604923577166\
26101568473643101091395462317953635666732577909119634291174367625081185403317\
76430522669796768194946184588668160921834633458733475895838707247887647637445\
51846086940025280581645817543138308898995254`199.69897000433602*
    Log[-1.`200.*z]^2 - 0.000053074641927697961649236345086899053602922650541\
69816074577979339884101788863693625598387503149407911312673217435122197026958\
93172083648274124464600655075178387371992086371774033153468984098230380555260\
12099574178342775264377267`199.69897000433602*Log[-1.`200.*z]^3) + 
 z^10*((5.9997980794998912101295730333504820780159344353122730818142653791928\
78729667016008477829174035364419097909415382079062526817088653223957917760827\
24937975435121654717621442336977389495935155887764891919208258599612330478463\
8833`199.76773931249411*^-6 + 2.721142612583928535166628555094336766684504462\
4858668990533787906684102318698254973`57.80712966653838*^-148*I) - 
   (0.00001194463351109887488371728459854640511962031311915223497730830010332\
36574708443444975718977524221173656004425615702036524094926413499744394971611\
92635288337951755947170412882355194040694908257614850181912258040278323219687\
180945`199.76773931249411 + 2.33479872054884766385942278151205393804828846313\
561094833986209169294829660969374`55.44159161534614*^-150*I)*
    Log[-1.`200.*z] + (0.0000176414223663934434051510295144575392804603898936\
03183202781766393468061165274328788958592696526167448227780002723937456562037\
79709996282804047307498451956697995790256358422907619688184499473488744534017\
7221824912314985338679592`199.76773931249411 + 2.2561868401155616584940644125\
1087379927936641596205876149299718272493942172118342`54.257356461717826*^-151*
      I)*Log[-1.`200.*z]^2 - 3.6513444377821804376479924524951612767047190961\
43258400753991582915745173240764069688231945727536556460718718214309043233205\
49070108153000569226318785385610865172650217030134679238919181510214178633507\
0008788042835250898861642`199.69897000433602*^-6*Log[-1.`200.*z]^3) + 
 z^12*((-1.746227463805708156705646666305843105556253495070470183602702962632\
81961934671050616821996367598673271723389134647534725527791297373427810325927\
12723925078004246558631005211238988915769307589384844852368012949530204144248\
4108`200.15051499783198*^-7 - 7.946736249901578440771669896666313083402547142\
52785712641580918906208528246323684352`59.80860298266041*^-148*I) + 
   (8.78301782865189830659460754528761577572097236298674078192612246983562928\
35524832246136506094317083005760787522133657235421190936826519635723952182818\
122904889185392999206757423681686297660107996310507926393096500884209944331`2\
00.15051499783198*^-7 + 9.514840255232308911631894987459277841137454181275097\
15050599141411192818905202715304`59.18527273481336*^-148*I)*Log[-1.`200.*z] + 
   (6.88993532481736432350464759964092343043685659989226033299758001164742466\
65093130647436170320044988420640512745756520886221457604145213152135992077415\
2046524707529356422358093799363139024163290748023021627284433109008414804611`\
200.15051499783198*^-7 - 1.22455186987208490451086196447007163189005871646136\
092306266391872305660387954514838`58.40027703839101*^-148*I)*
    Log[-1.`200.*z]^2 - 4.423292986349225550119344699608905910464413034361391\
52763063831419344219301463703152549285839863574885754352378263446618959418916\
66331835216448545506313581974091125321804696681402025224978984311359724424157\
9368565736116351894`200.*^-7*Log[-1.`200.*z]^3) + 
 z^15*((-1.318656503667879175128468250029005921675514160655700179934064151164\
96836812461743136884159926105695482792011709611023142300907707047065971749410\
41152894877355902065782545183324980093483482767763050540010144986656886074951\
46`200.15051499783198*^-9 + 7.92107758058955423413278891404089323808154951494\
2358098782714212166364419902616938865`62.92916758363454*^-147*I) + 
   (5.42819898650997616893376858659425290124700079760380999183945505991018552\
05044145088465197437954653963977132673315508615238600660434126979063964461067\
33960187463603347290563592859329562311333536163237713601731588189937820646`20\
0.15051499783198*^-9 - 7.3492006977732553268268053612776412900374391497457500\
76747478369523272713429677803049`62.282099345816114*^-147*I)*
    Log[-1.`200.*z] - (1.5364184826953265099430431501537039495377630735617401\
36844826621112255379017061457186664840011082798422949114784349672211383456282\
11880965949037838780415534860896319089069265999676321042827360297961769867437\
90431721504120082`200.15051499783198*^-8 - 1.01138583537368870670983057633839\
3987311490832658012372039548398214733663271685710829`60.96892234183612*^-147*
      I)*Log[-1.`200.*z]^2 - 3.0421283789629015680580414944054256835719126304\
33730430641129436748867288932749633130968432938655543798783862658847168752313\
57809332450799155757924209132596655101488273455899356579375387466890610730862\
4029534006446602665738`200.*^-9*Log[-1.`200.*z]^3) + 
 z^16*((1.5679765169202060504438181509912286870939187810463453107676616712138\
73138423497988258303889267054148741765129791256094444514880685309599683093411\
93081218528332813049887843094791451884812451948643081275650360311472971552288\
18`200.15051499783198*^-8 - 9.07349955416425552501691536900669052560032016408\
4213804400506666966074761928547632922`61.91295026594708*^-147*I) + 
   (1.34035679734734269994437509213300835498783464082835744093275576534708070\
17375374440330069153492613135779331462661379221342630560545887468129283753228\
209529619381061420807137817358364739709168589841701617114100325271052339494`2\
00.15051499783198*^-8 + 8.783628211142628849286500844496260053960848756870731\
527173440879368446581540890750526`61.96696852161471*^-147*I)*
    Log[-1.`200.*z] + (2.1102349929430469719655279662456526848765775259631416\
74786211252467279935125822708044783014411122055717506265886715961354937787799\
70826404609514221239340310833497515994839774462326165157332338758919471884400\
437100002369994`200.15051499783198*^-9 - 1.2367550351292343768710721328380234\
02337109682630782993204534034531837408486222896536`61.91846786454716*^-147*I)*
    Log[-1.`200.*z]^2 - 1.108136526146453440348043763929102843471173751188878\
66733747397890475098821817750547261287354038028799285571124353545146547950132\
76429958904842437927016495707728034342631502764784990665876010429081677483551\
87532113249154144`200.*^-9*Log[-1.`200.*z]^3) + 
 z^19*((5.9947249388815720684832967539837193585670357358925432456726150127622\
00431348075676703319351755316605449313734942183617531829177644027258897528215\
05131366638803199780555725782421292420858168149620829575144912546113350475862`\
200.15051499783198*^-10 + 5.4776479018367212319067354987707849572464663450032\
33511034811786664267830232474179836`63.111339849812765*^-147*I) + 
   (4.09806520683509224583410885160656945426535860478320193550464114595031809\
37246120195234797014502748218310634660387295995477478549129924559232349542966\
6782043728251317188706887492816480378930084186495715585436418805497620207`200\
.15051499783198*^-10 - 6.3027510130109870833331489503048794529931076113074416\
24074737649004145977995018193902`63.33746628426607*^-147*I)*Log[-1.`200.*z] - 
   (4.50554778637304311660394341136392744409092066319377279466105977255928533\
91190506647815468671348991412776206987440108866326218268945625180165855206980\
480152390224664799116699788705073683570444195376646638505421374513986684`200.\
15051499783198*^-11 - 9.51689602198842164497304180361762353565527837756134939\
693362537225450794306341022271`63.47526272200304*^-148*I)*Log[-1.`200.*z]^2 - 
   4.461381511873982550893059561834074380016630227965420559010339424436945862\
84839691192768418405113678260485935532070076854905636800656983861840670999802\
05638837198096716648683970221538430432199360737863447567738621812454076`200.*^\
-11*Log[-1.`200.*z]^3) + 
 z^18*((-1.524846416809856450185825674915821262574138610916538103337139933913\
26925674329715770804805967176542465882716929911046986284603147431955082148955\
49609048464444940308654815153328065520855699529816940362089021980031323094622\
35`200.15051499783198*^-9 - 7.36033377283120384281005126681781912081948421116\
4199900626259588106848954147967897923`62.834186403233076*^-147*I) - 
   (7.34714506054258929127703508163320814545248191503980412453249982882277731\
48434910101583194460947947078733211433879418979539783239254747926083367296110\
8192163683815132277364654585847612128470904836583542318116830423781575141`200\
.15051499783198*^-10 - 7.9490660410099929330304276872682631955965534549090898\
80109893204794367079993458763204`63.18471248840728*^-147*I)*Log[-1.`200.*z] - 
   (1.91636790869696718631982939398525611495930483903279836938243775244227701\
27465047637522945107339102420043653396850348989124015511386279276162098550165\
5930743334519089770361686261548908294085965186810467913139765036195671751`200\
.15051499783198*^-10 + 1.1723403527539920234248177812844317656639440322827202\
86750132023981582167813036085278`62.93708982219182*^-147*I)*
    Log[-1.`200.*z]^2 - 3.705762978635068831141519292012837778205043987886107\
06451859617814900298266937671684494416666698971307263681759124264632088932644\
55957242021584406348816729998295943840364496735733818129672874188959368978870\
754287262272612`200.*^-11*Log[-1.`200.*z]^3) + 
 z^22*((1.0942864601976610367739352343577616929821251357635509442213509512932\
72775218191012657345553798970389403318110929038156144271778127966124470746824\
7982114839552911944136990841915124862687904778153642134079316074142711258812`\
200.15051499783198*^-11 - 1.2439877279990301556631995752314075815458699733414\
76939819681836176373257118634144904`64.20620006821923*^-147*I) + 
   (7.51669444687461034833058950760086120623930085291620115677210959293763888\
78776898891413836944643124153199140655409166156804920392735865554609290492108\
48666640515066086571339926061597823788274445640897906697126558408049968`200.1\
5051499783198*^-12 + 1.795485553290605540812524925872684106439975597161133602\
747530730228184672797823696093`64.52867001635514*^-147*I)*Log[-1.`200.*z] - 
   (2.78280967839339417018901194167266316987130320563092079314433666227078519\
67189750852416211622952288900760953194325476034923322886098332218662526256763\
82238005576582049790579502286129900432571892404808681593586296826000896`200.1\
5051499783198*^-12 + 2.915432775630814136663827103532093988127363217330071471\
29362314795207700258037999949`64.17073452456431*^-148*I)*Log[-1.`200.*z]^2 - 
   1.412483952929086800017133670412984643829598168346400664589742060101851790\
64926142982679743204503300847930607497915122352168954286800871197199034683361\
331937589970962751936024157553848275805092055114621591755843100001493`200.*^-\
12*Log[-1.`200.*z]^3) + 
 z^25*((-7.806748444381528147451477666418938203224260077522921846724575551047\
45683944479369566917731596227697266369697919284921053285790724505298016345427\
20487485227635753105420586085461350005602318069195370014324429543031728494`20\
0.15051499783198*^-14 + 1.344159870684554024788369157695089462234194691636072\
40343115974276024457260670016853`65.38649573802724*^-148*I) + 
   (1.88746889700617419059809938417115150550191558873250981046028544697628061\
34563734457271360667626621921187220045717213759382325652788018795113447904352\
25183489360886613767616556429840858738125657667891054489661386591967`200.1505\
1499783198*^-14 - 2.640057452331580362991743500518773132825318758728461289996\
00103768734094553449699038`66.2962485720618*^-148*I)*Log[-1.`200.*z] - 
   (8.76131285034438906894358977702074480194256775672494034646234579321368263\
86210506649136436101425360747032582654341604451796870645655508075663355649004\
904915603720214116952563636099759501497370929413924774750956772085583`200.150\
51499783198*^-14 - 4.62795054696803863287374110203701883210021474809302181639\
23757709382499333947925908`64.8733345189156*^-149*I)*Log[-1.`200.*z]^2 - 
   3.195660183629263276853047765565990190005576545144065409910628905535376945\
10415981300822865197899736065119024382729953175470191202816181382679932176221\
0304512687884848201573292238297280906438670038493591638425156948739`200.*^-14*
    Log[-1.`200.*z]^3) + z^26*((2.3992135844583024223475738535471392613827448\
43855712972506144081935390269449377647211651609835752846263793898299522313042\
60995090231422858028595982866594520895984166120959975373984950691554331470064\
113061135167511244603`200.15051499783198*^-13 - 5.511130869153874210728140716\
1545380819003848156036797687931267751643107876976834525`64.51168681012783*^-1\
49*I) + (9.043613559997470219557658861456939343694461430037554899660765511108\
11453083055886108068695334028573668874193374690129576985433142165754055099090\
22393178637859462162233230063217253490174635046268546753606898285426283291`20\
0.15051499783198*^-14 + 1.235906869750041164157133661944607956653191626558608\
43872487693205670941973523478131`65.28615874772893*^-148*I)*Log[-1.`200.*z] + 
   (6.75409870759939931031516926321758332439226856763357295580255213576141592\
84862084213063197743164534071324580793733393775090822623624807229056521926422\
5384156172650866579287561510538030992986217090605334116640855462837`200.15051\
499783198*^-16 - 2.2249059649156970447576329310327903455993163219358082346401\
522990926913326996170216`66.66825925485993*^-149*I)*Log[-1.`200.*z]^2 - 
   3.214055690663663809530115144323582473066366515433118902925492713932105792\
00052277422696334080742191529435721416565880990178483468554221984840301647021\
7585956667601287384546077132025496532380359928503820972005897837216`200.*^-15*
    Log[-1.`200.*z]^3) + 
 z^28*((-1.567731851101869339513932840619619965024051151436940450439791432204\
06354446024461306727926667711456919706576161584348385994446651944614374276746\
11876847815653866497375270033647035504025804989072509733950690868035941983`20\
0.15051499783198*^-14 - 7.316548017435157389587797610784995881563583299610608\
849429769353752558668485265462`64.81954944313306*^-150*I) - 
   (4.74762439839723356904904341557949726538349917332294935400863851885314434\
24927063672707845885800813208893468471500160210570309423159275420786409020850\
59068181067001733675549660317056365386206892639605364133559724120224`200.1505\
1499783198*^-15 - 2.317030663500743258616365033120338019332565581227622499695\
2572159011698504266619115`65.8389704260509*^-149*I)*Log[-1.`200.*z] - 
   (1.62129363621740829791172032458612008969192400779946252994047760455532284\
84381573497165892304291736290436239339136997528209164258618324564512247930616\
18198773924642120375851634653156873067850057630327424437184691070769`200.1505\
1499783198*^-15 + 4.407335127917820275230237465988207008974012643697459004395\
338846342824605819234407`65.58482939472975*^-150*I)*Log[-1.`200.*z]^2 - 
   4.211621020780021845579467697049736213202305051050325241672765763130333064\
72965591861123471492305146650886213710443172719931471459325868253946209237515\
190858257240220998040254519095477541650914534620972740256942682707`200.*^-16*
    Log[-1.`200.*z]^3) + z^29*((7.3295869822660595336207342827207711163289463\
52298988732929802458521755767815666845409713383395753909075855234128467739134\
60470181545230326876908677792709562174410256857183694095674134733937010735002\
7126565589460996135`200.15051499783198*^-15 + 2.32409955000803272111445441571\
0493926899690458592132108208105785453794852432413973`64.65169022132757*^-150*
     I) + (2.5385884751398155994987294048072195807013198990663080168487782568\
46809248468447490352723277130672441830514775142200412402311767102827203141722\
927770395590603603000390835277824444262707957195548904428142994053917584165`2\
00.15051499783198*^-15 - 9.33857634065736254883449286771992659952457442725572\
9016559911790672315238723954783`65.71620336714315*^-150*I)*Log[-1.`200.*z] - 
   (4.85499216333868327598013161299731986906039456823644855190903887953532590\
01050751198321318500883327318110653157755718055630888519516647360580898310288\
640541078570738324171777693356341536681527401305503531274111411706`200.150514\
99783198*^-16 - 1.82743385797788829779889127039024373958201097587941798068860\
9375786600314969739917`65.72616813168982*^-150*I)*Log[-1.`200.*z]^2 - 
   2.416483635440261879460418707489512538306781626382099850670129040873484701\
83469852445125246507872853494308977210117460860392180400608555551461168151613\
859209722966526619178810293918136029191017411611746277223280303496`200.*^-16*
    Log[-1.`200.*z]^3) + z^32*(1.44204212491992298658010145024731114524708625\
50882018612284311067661456998652581828084628630593212397754521765998731691668\
55401632573595655095124566363910601170889864853480761261564064778875641126181\
06585451394947273`200.15051499783198*^-16 + 4.4589493903902789699612045911651\
26502257186742362878754223309552661415753639049716115793325984623271387339102\
02283706433273842604507152777493117539198038822410877645209734956198362224020\
24818573017112181490841585297`200.15051499783198*^-17*Log[-1.`200.*z] - 
   2.346759379147625619163769438210566177432408292219259189378407343794230638\
72114854046460269042726829000629886301419856204174206183751264933080729732878\
83262966864602346775547729085662984309206280400960881953281311826`200.1505149\
9783198*^-17*Log[-1.`200.*z]^2 - 8.824809447393412136381334681952224997216576\
80526350501905333834618648219588676313947006157789460392213203767881566277812\
16840731041932702431287017792626502043074938355116700453234806500454591347250\
72600501770194046`200.*^-18*Log[-1.`200.*z]^3) + 
 z^35*((4.4701048165891617213552384521149072124361060941998901901020915433106\
59018615552954723354446904408077999630976672423811210251643602061465316817574\
57232715067171007911206583763842492327479929531623365643918942822412`200.1505\
1499783198*^-19 + 7.694853411642444438912842125818640502380614274427347370776\
016588670150700846749364`69.38639764194836*^-150*I) + 
   (9.98578252993876320152528303188388284643091458924343172987699092775561741\
14445871420663420404028229943066156912193700857093782442049747648009224024786\
989165446203177490758062157300259061286800770591192100167909338`200.150514997\
83198*^-20 - 4.54205144953967834691654652495513947497424327806088051566414062\
8145590496614326327`69.80838494339153*^-150*I)*Log[-1.`200.*z] - 
   6.959187861988535855723490238958908056181589182715126753078255327833396771\
94296920164565946855109331495053821348030927640260119552572417594911480963372\
393883013129135977253034696247517389060325571168514428993979518`200.150514997\
83198*^-19*Log[-1.`200.*z]^2 - 2.28784465856847109738371890287767839942704200\
23988627287588148606620189091529982060796571489201144065578991706088410504693\
87153467907861688543173472417166326617800370108968340488652869684775761644441\
12239251688073`200.*^-19*Log[-1.`200.*z]^3) + 
 z^38*((-1.092588961605662019227092735242420901198748044663029175271316003149\
36270838954738581921459485366373549831219314082113201344745930392882395361972\
389213529924109527203337162756751544638713781925565434672796028629475`200.150\
51499783198*^-19 - 4.38438261670750233234694704192824490713781548467666480788\
34191586896327376330146162`70.75396663647682*^-149*I) - 
   (2.77349145222055251036417043281919186812438119078918684949073121821955596\
72460097996595631979482327966764612251848196398955080669062984030427565088906\
22706483142731076822915196626221801418011377796993756858743125`200.1505149978\
3198*^-20 - 2.141254290739295781865998671123959939155959926072053917513677402\
1871860628658961841`71.03815641232445*^-149*I)*Log[-1.`200.*z] - 
   1.324909238971310433795946756872282348847796557744491042959543571912281968\
74449915314782358189680182642235954061945479091490980925719151873359120590479\
17431939577127198849970045685326964896384995475680568634846502`200.1505149978\
3198*^-20*Log[-1.`200.*z]^2 - 4.000859738785379634742367098290078981917247341\
67029285463104131365008775736015178940339234024605512376066111307766544639505\
46643432126556828107120512206963341633494003921898942130837612209830781563824\
99010994475`200.*^-21*Log[-1.`200.*z]^3) + 
 z^36*((2.1262317473245155380918520197281014252378421992810449165051853395700\
51078656859717701846361881343229535219563344565887266188956019948713656426466\
734264262218007120167343809395750809715194289666035254111959157291823`200.150\
51499783198*^-18 - 1.50472262083301879637223068099547971326164242626489782165\
93381158171367145414273955`69.00036084927164*^-149*I) + 
   (5.30009992023586787886212815445122760070913645073809491823333407386543763\
90944963314867571706636730616750620044140803287418281490731325625171387239453\
2788446169780551597813046632686381509147214775033908389463726034`200.15051499\
783198*^-19 + 8.5758809014093010802405769657095545465206772325052830316615926\
85768842628973295637`69.35950968168196*^-150*I)*Log[-1.`200.*z] + 
   7.279198922341056471889528776072327410486188188009271582709168965950193878\
48290572250366715630708399800256134141501400941739058913212946166201739989676\
5782098334997311389310322050589825944347734154452795704938089`200.15051499783\
198*^-21*Log[-1.`200.*z]^2 - 2.8792794928906218054888302260334826534025025462\
33833851526839271847243683069063589070772868124496167684304571723805620888750\
71931713492602911245642442872635080893764975546247882152289933570489456625717\
1372934166`200.*^-21*Log[-1.`200.*z]^3) + 
 z^39*((6.7782407469138788336140822050609673040555285771051705669061571899319\
15601942745399771404881185341974719850671647752049310999035252478169595745956\
494067474928066615548304988050772464578067944911554040266250105913`200.150514\
99783198*^-20 + 6.75185532239260134282860967223402259462087275297975102104336\
41141268933131646163976`71.14882113568349*^-149*I) + 
   (1.46400065799567036895294660036401855445480303403550398127526053218376965\
70026186249854331883086674609455491893122196328271401806214623917604665178971\
660704841527773469895157838350408031815250298340945018940572375`200.150514997\
83198*^-20 - 2.82619164440072221548585957668945685658193719138349710885671034\
10261313460038814533`71.43617533398867*^-149*I)*Log[-1.`200.*z] - 
   (3.46775445478220213795289713041125857476233290229066960839116867264767398\
18988489697693183356747909804220553744434757028670734896276707503412816360442\
55717207217131261976701108011849136393271811205126510789365143`200.1505149978\
3198*^-21 + 1.905353089630238546185042648462723941377384883720433412443527612\
070721237288707221`70.89044212807204*^-150*I)*Log[-1.`200.*z]^2 - 
   1.148810033306428743908104524843457683959269613993848314186221567677932743\
58245475649012000839694373733430826993311910989108530857685287375636878733195\
1286203405701387307306209561214681078423664834630294524850207`200.*^-21*
    Log[-1.`200.*z]^3) + z^42*((1.4891251959059587534023718141795799506796228\
15541493769454507122688640023220811695288551657257986922359718305395434396956\
35095601596132730173994588526134476259789976229719095273412300833473608159280\
8772211819933`200.15051499783198*^-21 - 1.89529512746539956112476704052858151\
81766686637817911287245727151492483796685982935`73.25526063200381*^-148*I) + 
   (2.52137843087096167549618238425514851226795584468493047475611288589353933\
66034907760269567523161388174390954915634164133148837265015098921441194751285\
79471323503809875530043592104919982484395911168511133103459828756555357785727\
9`200.15051499783198*^-22 + 2.12987664862592844174734413746797738895554426234\
065611155808604870904658882105657842448190719658390178`73.07723141658023*^-149\
*I)*Log[-1.`200.*z] - (1.7011011769253812798490612483536719169414716468792449\
34517121182126661393221422350788192047129965426220200602442808578116351567678\
66872077522080963406868029428832025349429527062959755980401573933433801302947\
9061523887260957471243`200.15051499783198*^-22 - 1.24321002092589631873795992\
935709457571401936833040389863052968796159876232667943685750090551430507546`7\
3.01432935489547*^-149*I)*Log[-1.`200.*z]^2 - 5.12713532649226896880139000461\
19666218724791617042307467255006992819504057153853904052768687322181684609113\
71566640933793443550509501998215221967055516414176776927139667362739496530934\
03858341465328987652169079991639954220488898`200.*^-23*Log[-1.`200.*z]^3) + 
 z^41*((-5.851143228896451828595949029179035646904824947489135141375120899021\
98934826760147199411648057889237619897735218921427560910622573730260674265485\
622917773163425169385278058358013829002790514508201536004125238853`200.150514\
99783198*^-21 + 1.39186971271395749049887777858111585455261885145305603797427\
591086597047950229200875`72.52687285321821*^-148*I) - 
   (1.26951568090271720357507149926094420703752896864353299898513686941246994\
38199275108800763902859640021505524101353379792810707965823544570066718968871\
09588022067671624559775017065318113640364764838508629843114169`200.1505149978\
3198*^-21 + 3.117092158474431394862054195035772408578582515958343494860026647\
5391002427988699083`72.54062657084886*^-149*I)*Log[-1.`200.*z] - 
   (5.07349479778404036110468626068450920279063160660421246979306045197598302\
20941060335230548469976556300454068118067453031830681327107689020119778020789\
42995092866816573001555957721501600983493249803887449957627616021609629112334\
2`200.15051499783198*^-23 + 7.25293728446025260896115119481581254355957462988\
36194375506281274529575354379576369002169233163421674`73.30572170060432*^-150*
      I)*Log[-1.`200.*z]^2 - 1.3826071765320816210814805317499448176752612957\
27797204275022176404747502249833533088861279589241146941184153007260893405838\
54527815613300191916808877283762162820518541901110109073509709654885489750010\
228495923594978140070201355`200.*^-23*Log[-1.`200.*z]^3) + 
 z^45*((1.4575436653466683334367742834169650092879377136102996851268857717995\
53475087407172186650176132777875464249170657605659595685869131027880422246772\
51560702960276572520546624710900918914242803548037473378929854863294816177835\
117127`200.15051499783198*^-23 - 1.578089590411874596283965089154619376554406\
970404275028992526637714806935803426255547823152731685159590684`78.1850250786\
31*^-145*I) + (3.759659655636371263913373732866907947956503721128828589361401\
71871543203753246591607388315813180383114653275310599317435511859180859815082\
54430049681562396830429723058514515872876671506363656793362921405863104540869\
13838826277`200.15051499783198*^-25 + 4.2619135346464803852377915062261101808\
1609864469472273678293090845620423243459559067178951641156469782002`79.204971\
10030503*^-146*I)*Log[-1.`200.*z] - (5.20792716147552877570445309884930371321\
41880245358659904862444659181327803033835486759541235651410339448377381081771\
69772010834225383581206513283920544840455086731738221146245432083599220789192\
392251617677121632612897517335029`200.15051499783198*^-24 - 
     3.1814164211674880759080462303748846262535199204321628959430609126619968\
74507845640837677008071532684233`76.93647061470332*^-147*I)*
    Log[-1.`200.*z]^2 - 1.519824672611663723578211697623197505018271720814810\
78040491273184011235133666085285115519813545482131106953238729202221196983409\
60402819472428721486620374449490628000016825628982805872889277148554762076262\
200493809185863173991`200.*^-24*Log[-1.`200.*z]^3) + 
 z^48*((-5.611611221644695540333827387537315602860745251551934456987161863762\
37492308544892307521418744474801452744104735213871717744428673834215021952547\
77409072550542751478294857674099176959278013736826417219527593788715502709001\
77592`200.15051499783198*^-25 + 2.7118701367737461680293444006144367515100389\
5990757035050992622477790032570026029800887191249000912033914305`81.834696311\
46303*^-143*I) - (1.651402121417096606248677407246492523613877889867991154750\
62805052102095363737949886002594560308204486972643866548624047369336704959056\
27692274370436990145190035556715130374721727123995694464139912163558442692414\
11616666623794`200.15051499783198*^-25 + 7.2943858044997264590663350128676366\
519670148409345418139551130608387029508643008090223784843831837149041404`81.7\
956508893546*^-144*I)*Log[-1.`200.*z] - 
   (1.08115648775473776306216654698076861319125188057708587922260880658270244\
59825917678456888341816867854112610360289474196289289999732472038710384109021\
02779616861159031476304574842446463418921543042019318416571166718829022558228`\
200.15051499783198*^-25 + 6.2489531914136097985659834223587889150724945024090\
29533579194296969752074323630538262736022358954906441427`80.91243371061884*^-\
145*I)*Log[-1.`200.*z]^2 - 3.209159931244990002691756446911837641643904601156\
18585153117098472267829009619565206749116138930822505354323129564484867601452\
31950682530336504538174867555846709165639397766036429309800988007539730038564\
492950036592328799311`200.*^-26*Log[-1.`200.*z]^3) + 
 z^49*((5.3971605940787259743281245165696534904730764384544103091371576529302\
05590817039214537914181000594409922111232405771683936652769922257238899550132\
83304559707085152770321689476293077904925304034256441666517757419270609170459\
6209`200.15051499783198*^-25 - 9.96908886125428463439007915141251705130646640\
763902884132451045061003992301138896099139069321615921410003811`82.4170051241\
933*^-143*I) + (8.33693373855618731971806301218343475742403725838086127772716\
70484295981030503040948900895890529402864798644888020751023540304798994082212\
28305805895665354621661727422819485523691541449647491529132761588516015806503\
44036710247`200.15051499783198*^-26 + 2.6794069986824553264858533707464314140\
9384994669647281411182220530285797366723879215552605274701765581481026`82.657\
54733549296*^-143*I)*Log[-1.`200.*z] - 
   (1.96479028674473483225426237296225497697007988202650943374499918237709765\
90380638888697250335763303988764432336680048999218225799767807705571716981242\
1634222873318497280197998786221880396983324776091804406992270575209150247641`\
200.15051499783198*^-26 - 2.3955037484075664481163571122010904876724401651455\
10555716581199374205789147728389343276914076214630402951`82.23659565013469*^-\
144*I)*Log[-1.`200.*z]^2 - 4.577197924379193766857956471431380793295441537388\
28260984473936562118298826576914792140275845139092653866096175449482320706409\
13734719993931462654307899534936242486486015501356163751284444963586196344710\
455672755519791648122`200.*^-27*Log[-1.`200.*z]^3) + 
 z^51*((-3.975544081813579741868973114287625648407429221925895496903422067789\
22956728903759620809801626084602830159396725916022778459071771551067868597993\
96275767623055137889926969943764026951897904315040808461854755508840279864389\
5858`200.15051499783198*^-26 - 8.83735476074960410705964991935055733658775121\
5661269184445230535423057509419381810710038420319105803761231216`84.497440713\
81242*^-142*I) - (7.405093842234181538573983513585734264914650250732161901254\
62913870837044061680715015017466571503000696367437856147783728368492461827950\
16398316888448596597276953618683643904750294843881471297334327736839017544149\
941346405441`200.15051499783198*^-27 - 2.368698700225445760936076363844017120\
710811002985311559945274333573703737698767397803570336585046819137298713`84.6\
5549425301317*^-142*I)*Log[-1.`200.*z] - 
   (9.12944394124254534800049044951713954527983379866089769808924483847044008\
51923227200868474345884416490822803610624185751530094812349892758647602082468\
39437072370460790839975990461970814777430990511596672906951206539533950471`20\
0.15051499783198*^-28 - 2.310854193163711077998143773929248487095269002906681\
0708201590078255872092173810784566833984678063957785029`84.55384321550059*^-1\
43*I)*Log[-1.`200.*z]^2 - 3.4866279883953326381661165513239936170503078096109\
78118272489818147572801407783187050582579946503127559139870096913300678921916\
76986507893832336814068764935393806487502301990374192477330704965902625732309\
5781362479797129429`200.15051499783198*^-28*Log[-1.`200.*z]^3) + 
 z^52*((1.3242655812054800641546409058158517619148625385088562857586851635129\
26180911841745553884344101040906627423661652588692108642295869259782718601288\
82000851920039731383522480908977238427159614365866885725612393215999787676067\
086`200.15051499783198*^-26 + 2.209406155849524904860864801209413206988620506\
3464036972554942131626773920795271750149373398162389654401134289`85.372815466\
02514*^-141*I) + (1.392545417107944758660781755595661764324609831678166600390\
20064185975175745937705302610501256808465286762351910047796832280802334237305\
35810024285793462670821730286376940182048739825765357773800750478471418342115\
453264597415`200.15051499783198*^-27 - 5.909821095817454512210981275219366899\
104429410124036258816453613817521037950008735188738119722360381836914877`85.7\
7827996344296*^-142*I)*Log[-1.`200.*z] - 
   (1.11215790946118958384503573093597569867339211050460573620337936128881018\
16831167268694542580881687336154738272370372965068255108703921640799198809334\
060539194676121759127277737248650503959349196247646789432171337502781043522`2\
00.15051499783198*^-27 + 6.02900718918773887741430194633154327658759508259651\
33446942580956903393664336728373139589644641908470146376`84.88459434474784*^-\
143*I)*Log[-1.`200.*z]^2 - 2.789770942092119676879774943210391890170542923389\
17664259984145491823326587378281998502808186567238910914082790462112700509865\
54628179066957952629353769415344360519862208173547565401350093506850870960024\
3203393916326646346`200.15051499783198*^-28*Log[-1.`200.*z]^3) + 
 z^55*((1.9252112446045290394564590305069481914363131800813954672604826146063\
62910301162331030958216721704105145475694903331172193312041736852779077055348\
91161361632152606067364810372250377764863079957543413118296264416140665843082\
9`200.15051499783198*^-28 - 4.15967880516820423687569534634560657652662680317\
731503361248948678592376360973863991729507156966579344736794979`88.4850964055\
5687*^-140*I) - (4.0137073787727250430659152116206474469250643819073940918815\
44765544492587373923024492288800491241325153521061107692902677034768585731344\
83412592687286047065381107111885228815495384101205556961671048547274764821747\
132863`200.15051499783198*^-31 - 1.232311295512489516637695837511887523374843\
680693948243049607907354645432422787676963442195009757975233796716`90.6376897\
2026462*^-140*I)*Log[-1.`200.*z] - (3.665899896488752268903164104285633310540\
56896768523871281236999815467376891366211159986957189058384992429632285331373\
16131288081738387417804088209358173541781764507013479626358942604698509246937\
1639929271293843746931423152`200.15051499783198*^-29 - 
     6.0475588484181303021436857316674258877944187836377372241807194851202355\
07712354724612433991176154566333617788`87.36791449932608*^-142*I)*
    Log[-1.`200.*z]^2 - 9.529792796858038629243582691287065744770303392757436\
74861718765762172405685491528637829274066522203664095274842611129733049543718\
78294320741819196384277629885252787369023655914170258475679835984029393230852\
600444814670626`200.15051499783198*^-30*Log[-1.`200.*z]^3) + 
 z^58*((-1.644023357787582681043450577734031998916144862658051547286043652684\
47406984357704658088387229072832995997844346022938990635510018742844747291746\
68533920329953005463307252493206680389097665178456002678689015328652782919039`\
200.15051499783198*^-30 + 1.8274209747889672338446197636410205494563679653294\
5121706675594463928550521835369304481449274718051607576680102352`93.196445619\
61272*^-137*I) - (1.039245765921287411648998471782614320249220721817483977705\
69156039505038044169144430573218981136401021684587044655585160553153896750538\
93778837218710468091491344617901862150405823348718383653023629062045741307814\
54573279`200.15051499783198*^-30 + 6.1561130279155832559131259521100734093671\
2694194437494233039424244682702545554018071012736616896640085113948557`92.923\
10331904373*^-138*I)*Log[-1.`200.*z] - 
   (8.41371092346588711191086796525633052780471247875398286335888165991260028\
18333678342236278236842596246951503157996488092594369139546362810309366530817\
0912197957255653712106475411497404848158523255999391570253642090350389`200.15\
051499783198*^-31 - 3.4343114428563303896432088477934326148632739983313604651\
7770341621594293196625506475357010539008272202863168658`90.76136708819405*^-1\
40*I)*Log[-1.`200.*z]^2 - 2.3327395968201923199227931603871840435062065972789\
58802401322069337683860702486409934384700648554901111207329878191156025414719\
01414399218565676096552365295873298565303855476439956511846160378635972864142\
1359010995691769`200.15051499783198*^-31*Log[-1.`200.*z]^3) + 
 z^59*((3.8798418084591332986213311881394363225915629092182583396523975975894\
55378310884784330335840806294722178076526248648902823065000280129727559760907\
9933630600676880584525862720307137598215247016352849612502552652885373157724`\
200.15051499783198*^-30 - 1.0003810147964497545283583844713315516401070730898\
49159693665926837329965952254447603257490098625452137493138218782`93.56186642\
033373*^-136*I) + (4.87056894338682476590135258346811224035863867701669422326\
73756575969632922726356139193965738165256033905312806218657630560132486843209\
67843206526317656507197495337122737082522113727013273177461849817777342791627\
334908203`200.15051499783198*^-31 + 3.417021163247799204077753098951312998823\
41555312262859359694766750546835449912608005883820293417150483384499268803`93\
.99658297122598*^-137*I)*Log[-1.`200.*z] - 
   (8.88791186186939556474205563395959095236430679230628406428955009426855466\
16494050174416567906206448420148301647363777738231478849383197587331742861107\
1075192078503393029615134088383143044865200972059315723310309770206966`200.15\
051499783198*^-32 + 2.5953528239265665152214989394622277880450590522191485306\
22779030789157268991492796319458254514942914624542899763`92.6159116647569*^-1\
39*I)*Log[-1.`200.*z]^2 - 1.0813525978136763542637491380024148343816553610564\
87305591678986186785628870217520110751850640556191786620948516627204448959447\
27056880069270185651769458348774347456751101666920675272255703492538074873075\
161748926826414`200.15051499783198*^-32*Log[-1.`200.*z]^3) + 
 z^61*((-2.373919738265314523024735160718541208283318469380878678352238200984\
97100602589797377914017884705667244951100254233311848272111436082721579393678\
041778608311510337100350305211040569092992556951292874235215570908489500752`2\
00.15051499783198*^-31 - 1.82574723484422768988111164767627654451805335057027\
72906300138405479961535227775222601740190049931792053253842142846`96.03648961\
793202*^-135*I) - (4.50410844424907878359220761850956511430478541286264573051\
31914655434492895704720001154775419280512860240343658234061460317990031561275\
51276001737721721193319723906721781082274307949832100852321834616256056121082\
87648606`200.15051499783198*^-32 - 6.4061096440782874792866833267411490097010\
99002098774529899520466252736671574872292235718798515197050260859996890109`96\
.30350052704692*^-136*I)*Log[-1.`200.*z] - 
   (1.05892128348592373351208126469413952238395055769437059443992208840806265\
92657297006024289734641853600564243542331691855191186287815659437158687880289\
6246942591101397271567928952096051492863654772884139475430271060367593`200.15\
051499783198*^-32 + 7.0955677318944820768591243266463264186261157545330105345\
616970592828289377996554749834886248758820913113121786847`94.97663847049648*^\
-138*I)*Log[-1.`200.*z]^2 - 3.67995450208433701133888655858652360463950021157\
32336933056131941565181474226186262200576122620258499050971265805898618252484\
08014566051447313591892922906626125350319582349122147923555033190586124109766\
0231880031691574`200.15051499783198*^-33*Log[-1.`200.*z]^3) + 
 z^62*((1.0604193183888113980602096823489857945885969368091109171801398329162\
53442823253632508155824895672713747627011268621741012717370088348269784188695\
425841974105575384654623936233522520949055538203571754929380578455720008318`2\
00.15051499783198*^-31 + 6.37369684641894587227182352060566981598355024261574\
02332986389776500226771670900546861459401485100800501068521765812`96.92942877\
003976*^-135*I) + (7.81409372604745532413924516053964667752314615340070831535\
20924472902945316679665136581914663412903163158905186691562262906606896262784\
85972360968887259401172153951719565942799947069549156886203291708850868471919\
2811209`200.15051499783198*^-33 - 2.26694924532008957288962882938358758311199\
91037809055090821711946165218336938191994481038522949910924535917179890006`97\
.61307817859752*^-135*I)*Log[-1.`200.*z] - 
   (6.70133577323565062112210904086649068610207328223807270656804350242220369\
09932951335856552515729187031855351200879200061941146562086813778303726117258\
409922977922865782576387832058017625938390947590434418150962025406257`200.150\
51499783198*^-33 - 2.90388430834493734057093259094384289923452425596410252686\
69940032198824845267294673147002054911265871578886379064`95.78733292878928*^-\
137*I)*Log[-1.`200.*z]^2 - 1.389895266388566353936369503078509847728454357439\
27023595398453028338079784404533809886152567201845173084103818853929414112295\
16234393441995047118044838089078036713727983435202867194068363540635167747782\
924557960576843`200.15051499783198*^-33*Log[-1.`200.*z]^3) + 
 z^65*((1.9370670003563194985399500492540744298276421571621790360421371954008\
62986697495421249145978007105958566508714495727941943689962333892793124136893\
3532852729179650840346394876626220522296772499072494761519296118612564399`200\
.15051499783198*^-33 - 1.4479550440546956371931925991284607198563855735589203\
12714821641814406896888104678644993092832798947823751147633978741`100.0241254\
3337698*^-133*I) - (2.1469399964176539522701205320743880442368113992243872334\
70306452410061416094338117684670442971130775942865612473072415049623359236118\
18884287916597044582721464597660378169994284367181173796268584048755323936327\
824621`200.15051499783198*^-35 - 5.386417621169397913637685073361774498449281\
327865483165619695514416284313806994423143566074441378735551635151820479`101.\
54999511328764*^-134*I)*Log[-1.`200.*z] - 
   (2.44324955270773553974691240762713414331614112089682774041657435706442478\
94390419673756393209044794099224911178989149233650233939113978885982528495983\
5109733432803621534128058381048374851384765828404751831935420611369`200.15051\
499783198*^-34 + 1.0005627367761228324131287483047829534172761889438398135843\
192218916697295430600551595278461886488010597113971205167`98.76279149463494*^\
-135*I)*Log[-1.`200.*z]^2 - 5.64626231381487665796566874048328939171158465585\
35614883333936391222988543909762830851835759919504582264725684190797505135528\
73022027079752232987428650899145055345389455638329536488796618913309304952049\
68219384473202`200.15051499783198*^-35*Log[-1.`200.*z]^3) + 
 z^68*((7.0290642940128728685159515789828353191866694262042078067904641217050\
36965232932291458107708070328160042365887056594101310457745500275033730926374\
0752889509462084703471494448656340500326761891664712085840892251005216`200.15\
051499783198*^-36 + 1.6309871220817087443285307602501184972062234343991898167\
414178091469561264001390145243250679859062760387252886232078714`103.516068014\
01672*^-132*I) - (6.847038007554411713148735538285619772922341081795378030622\
56958503068116127076269211966968224245364740054509038842324457948691126133176\
28556067965856619677260662391471112095212686918143892070826984444711379595968\
582`200.15051499783198*^-36 + 1.588799533540357425501080554251812503478132780\
6549162978175213801929585197667752242322019560129542438487269177475513717`103\
.51608136285743*^-132*I)*Log[-1.`200.*z] - 
   (6.20378406067913208413771774710773086002708796089513944362273201848680540\
89702133873795435129737666430711625606278282628544737197057884001246054996600\
679419118259099583678059114383932005275372166699036036843500010962`200.150514\
99783198*^-36 - 1.49081018709378355324193550495148600440764126002942983052655\
1870773683738182712354538851109838869027035463462627174159`102.53128067694912\
*^-133*I)*Log[-1.`200.*z]^2 - 1.579494406799608395076971693996134340330071115\
44596576291048035253992438392734609826844943600411815191724055508164837749124\
69309140839559912692727682852112239928363444953398296546095743562653600196304\
938404539622938`200.15051499783198*^-36*Log[-1.`200.*z]^3) + 
 z^71*((-1.223202274634389649374574800070865542857247782056043805312409139941\
29196446380057702878157120960608776452151828845863413837863933066232875015603\
52442458471575516501224972777117472639940512245110865157796153727193625`200.1\
5051499783198*^-36 - 1.255892412144781795272913149515485287922356660516420157\
53211417277073030288610117687822625980870809301878201009355552494`105.1619691\
5434898*^-131*I) - (2.8754814776331110584164171928463027023267394337844552887\
55291205565244665876290979960193482023289037407469611647208268860256365514989\
13945493502789347447544601724377283236186429815113588039081771244921165849390\
2612`200.15051499783198*^-37 - 2.93632338464608957585810770177035650144649738\
8980035583046772355565939435064650246068290782201415807477598179402548710796`\
107.1596083072067*^-130*I)*Log[-1.`200.*z] - 
   (9.99637981922729393675760985041226045299615239786389387487163938877705955\
96777708848909595146343038038217741357434157704037055756662447769247650388503\
8630368038717183659244167329775599598293987929500451373436563453`200.15051499\
783198*^-38 + 3.9954215823134926139046801729713644040387042820889914966743671\
5473915846578198958680783978985142922999246407205676547549`106.75223485998848\
*^-131*I)*Log[-1.`200.*z]^2 - 3.098527018268987220542592831180995932077979428\
28265706717561423755929982738566128840770313140337842294696830368055540017826\
23461643646079290527653320295512149193829932647212090319884472125435099359650\
4231648326591`200.15051499783198*^-38*Log[-1.`200.*z]^3) + 
 z^72*((7.8306975748872072585212480354956728186590950771178682529401343361984\
29002332123309316220299168520114484501468003472925248517365082903822156433563\
601226159438358825163334126053503171992142345768688189114852305423714`200.150\
51499783198*^-37 + 1.50593529382867864199802094465426777775911445528285773264\
32140070864091788847537211389012052729329882596026148406155032`104.4345208579\
389*^-132*I) + (4.66694472574688275143525671122554339666364181965047727576788\
49971026344829447507436078007491520872928418058702577791458360209285203660703\
3171603970817965983020076528475138319632126914663543405348681684106134491448`\
200.15051499783198*^-38 - 1.3772832304507986926736337802741133209694927730783\
419518236155615215363285253803012741269507281861091164186937375714934012`108.\
62050560023096*^-129*I)*Log[-1.`200.*z] - 
   (3.71214486409823830026385704081033495316324832765859376699389169181663410\
67464713967005062743390565607442920386090729626751658930614240035171075401034\
9325692801759557076216650551284221530795697854662890170970651668`200.15051499\
783198*^-38 - 1.8893528951612910633466018295525205766457785041418660096747901\
85688884798537110482565580649088627302906671039298938057216`107.85720316532966\
*^-130*I)*Log[-1.`200.*z]^2 - 6.026467489710930133660710837323539318476696790\
01689703459571841045416118274528112142760918879815121336752544531505894053982\
92047471895896967313646173075591187302788183137430397226513780813204997431981\
569055501293`200.15051499783198*^-39*Log[-1.`200.*z]^3) + 
 z^75*((1.6827805512573729692296376908499919051590036703774079554929787439850\
21814539914938719981857552897786761589982905934365075223040784674451680828776\
26306633664401459125053904218507732692507560576453045346206513971668`200.1505\
1499783198*^-38 + 5.279025698663862930762507426572801816330465705808714662519\
7954813850139535614164413759502946435421949099367589588255922497`109.64704128\
999996*^-129*I) - (2.14569406034127402341705892044325083213887030136982130259\
24447834699582568313551324273228562739421639467316613709710631270260737162163\
01146332635476929828271075905614716654069765345172910910611509779443940582612`\
200.15051499783198*^-40 - 7.0990662193778548889488109432690562903748734772591\
8225577052470724961773776297343701633025167117379594319061768418438315636`112\
.67014842607931*^-128*I)*Log[-1.`200.*z] - 
   (1.54642960235136882556915898605632498833166024140956912683841731403675061\
34659364903865759466754927486728864533588425264429004199247621935384144171393\
998751070139034682885187356321504877764083012162002668004719012`200.150514997\
83198*^-39 + 9.80457997931405420604106913563263790242368564680672148463945334\
33286649680139004703741764766266609072411098004467512442352`110.95261383685938\
*^-129*I)*Log[-1.`200.*z]^2 - 3.143708563916135134232369474048156569529139317\
21164208411665502979050718097017189835157337650268581314824078537472406619173\
91048770333954150960716340274844821198813115528168297043286303867660079986466\
75476983853`200.15051499783198*^-40*Log[-1.`200.*z]^3) + 
 z^74*((-6.400746648200218828611584414177680220083715515941773440893714679287\
04358926830801556603602009165988332091415406655809582948594605086642260277944\
271446759359946250975172784073895248029396982716740995297789238984694`200.150\
51499783198*^-38 - 1.08714419499709655845369682854393515554559755901936333148\
21869761368714406287883478906580519189540648620267893588565921566`108.3805715\
1157214*^-129*I) - (7.5812623023886857547453175555421383628632035271856231218\
96011167035338537046369118331212282356228111022035175172291816678237295411490\
47132996969407501435797889504986903194404745550287879864188131562142482491187\
62`200.15051499783198*^-39 + 2.1170050401887091415222058549356268150838272257\
9081613014430972187616338969298717486678884455225776106874382726343463012771`\
110.59649536686908*^-128*I)*Log[-1.`200.*z] + 
   (1.43828384738190469715667519395322113012473087875696762978142125999407497\
45160810431354247379468660636847926828566117741064074513875602445101908493359\
43696229988634075654599188868855387554409564368255963720567892`200.1505149978\
3198*^-40 + 2.920019971725027077039342345719674496678009185736577502819509161\
4832198687980103047115333640404472837962558017074203883757`111.45805621653984\
*^-129*I)*Log[-1.`200.*z]^2 - 2.538583441976767587809725986949970294865878381\
96212999991919263765321825969893061781115559456195521420732749928188056398330\
75533490762569456439743191481089435627830870868065494835936150120606173147867\
87501379609`200.15051499783198*^-40*Log[-1.`200.*z]^3) + 
 z^78*((1.7721084566235712574273779840622321609049181340483844955528987539527\
89632028617722725736799720450922519864681239716561086064035264098937765221910\
917801009218578660849878602268598029101101258669372697068492936056`200.150514\
99783198*^-40 - 3.00947154376274151327491690991132914659168348316159257139881\
0939941870154948884348742671976597821752056892982499356522100912`113.38051494\
094934*^-127*I) - (4.57888349607737769650587720988837599930284324998582589018\
12693312445237629877217625943065392750516676114840829152693261624147353114535\
1077980002766538496952017973679424634109855197455059514145253743217452087965`\
200.15051499783198*^-41 + 1.5378540343791979462845242712211836289876593697113\
935488949925930317515415908585298302494083300109074072252891535894875906862`1\
14.67667052054261*^-126*I)*Log[-1.`200.*z] - 
   (4.34881247440204020706105714930188978003855401021624124308768518707847742\
57585088336067770623445028340824866187308042411494356080606996488028141468616\
1525354089987612312321227994973987055598883040074979097148772`200.15051499783\
198*^-41 - 2.1922970861910885999270548223684556121625304803835854430740315162\
83872394715565531558675260233609943747635724488067907524545`113.85304372365368\
*^-127*I)*Log[-1.`200.*z]^2 - 1.007559243365464354226047736187666195414962451\
27288594914183427562770417377948538450964377453003444867409230994715872836682\
91702879578189331787112361318587253062351716158069680104039479591791609120680\
789765105918726145845469046757`200.15051499783198*^-41*Log[-1.`200.*z]^3) + 
 z^81*((-4.935076061490178086090924561418056820606227670665049897098449487630\
15686491042613876148810769505643236501701045892287070775664303863462240037024\
28839956100282836608913873272326210434386441270181904376758813885952175181359\
35156877`200.15051499783198*^-42 + 6.3773455123172810286802842268312844403812\
72906127478202155933176405136962039544146154035191181959802699029405060726696\
5635359004521051299538470138`117.26186109410818*^-125*I) - 
   (1.90282438642692076651948826548824044603611541892361476644966648800152241\
41012927214747686329301819210048834448406576020939494796111220443217337979339\
92268512852183556684023369202134924896068221553771958959105582838868024130111\
967`200.15051499783198*^-42 + 3.317488540035732402465493987789076894474537179\
90664599536561350153221628821009079733778294809543646100366353979305314867386\
51829956621122207789767`117.39192572047729*^-125*I)*Log[-1.`200.*z] - 
   (8.35597576009308100320173067774469536900038549509881216710324830389194562\
86517702948223565810797256722706393614030154094413137414948722513419163753557\
74909634355780528662198415176832170952483609545139437973551686730557696997157\
52`200.15051499783198*^-43 + 1.8209782185385132181375212719130656859300448869\
14438057774115420204322701299892447798423710238828095380322169089591230229039\
795130471014127952069`116.48882257742265*^-126*I)*Log[-1.`200.*z]^2 - 
   2.320152751272381436679309645839147312006439871591867432515937681514812935\
95567502039277945538435752127494788128953758904866988753168103898331283766847\
14889057355876004867039595508609087597268174922132339013542903000942863570889\
8`200.15051499783198*^-43*Log[-1.`200.*z]^3) + 
 z^82*((5.4010091971490296548050111038533390095423489346485546645273527645104\
68761703598817847553544459685376851287615215029574857962632161493294445431912\
84511841523956169676183897657402414243660914763090130647736194946350815095943\
942273`200.15051499783198*^-42 - 3.785591140194702994198410555419422482672561\
81308232988594168254736118076314913763875672105083685224513946934006790134480\
654627558602662768659727703`117.99617378753385*^-124*I) + 
   (3.06510895313297715969728994495911949314217808373943949535548753213660811\
08767605125050701346672084767126259931692108917156555204463516493889039385989\
10456282612357468149327016440064431732315468466864010900970665910701151727030\
36`200.15051499783198*^-43 + 2.8323021908227984839856867801662743470372355982\
95025956317613751343747388427702536215635601914415278227781845953192872615745\
39361310229995073914098`119.11620866944753*^-124*I)*Log[-1.`200.*z] - 
   (1.84484058470897410731686461552548121081661243848207001566535001050268250\
41418542804117712738363482522525260705337153222819205348538610148412839182381\
66784894865597471055540242110017984248445962253060428591827539324824977727150\
88`200.15051499783198*^-43 - 3.0814700040543528797294971763284693993358245198\
65191941076465673200288103082741038989696655596155522239947283195786129952816\
2999493365386998487`117.3733140982532*^-126*I)*Log[-1.`200.*z]^2 - 
   1.929762308198840623969067117019973017106795390160664610748935290053856215\
09789281002067868993817261290952402764942739237096722630726519336641893403283\
07139195401564521612680935561462273850102821327915283175949987564443238579344`\
200.15051499783198*^-44*Log[-1.`200.*z]^3) + 
 z^84*((-3.744145830591332285072679883623682289042829990746617650409577862686\
98964064614140946251656853359584969321422659718753545388227956245100840353308\
21340198777283202273450349454255755040729747789936705759838520092455654032961\
3883469`200.15051499783198*^-43 - 9.20985547590394586865820379588928112658093\
61253483259276619943315185878561985755625502635927905255581548333380140285497\
22702475367744449934367553542`120.54141505727527*^-123*I) - 
   (5.06050177057606421385860683656921897144756748297668863927566713192594561\
14642903802045515020505219114702318351219755533983678829573984789975107919914\
09527304305239778315148281432322680847744182586820035513722836477747132854384\
5`200.15051499783198*^-44 - 7.74337081624651874995467569699541828194118802533\
03974042454379320728252103605200066770213179466124204596093820692407086941191\
5171455823981240504596`121.33525147403748*^-123*I)*Log[-1.`200.*z] - 
   (5.46934262484761007536829294975520134284570031207792796058777191941184668\
90585067512248956570571172771701342674266746524958361251744402674765186227540\
53968958075345917813677082210991348863798838186484305399970783369869395715676`\
200.15051499783198*^-45 - 1.2619935228607681641107635803759064697749431741826\
08232570199247464499485944261808415884778319242764457275367670108852762955443\
49048168118493362712`120.51363699330781*^-124*I)*Log[-1.`200.*z]^2 - 
   3.217126037416884864398434161613285248039688243923101241483233846613417009\
39415976011702999558626600251716562987216676889515434840046802517378636985316\
1793885334842678824385841638809358816446821917575608889762109704529412203511`\
200.15051499783198*^-45*Log[-1.`200.*z]^3) + 
 z^85*((1.3252885427420891249935527156283639347970465716340540497549225406081\
56967545794900295460070561110796439517147948649060984759973707778303217290852\
36468378804423249934472435585074230332841704496351768654556682467906616719688\
409873`200.15051499783198*^-43 + 3.821886932988108551620809062956811480260451\
63159792111144564975674662637917942245736284435750344934457800011470604563159\
69168181152282507329217555648`121.61048238907411*^-122*I) - 
   (1.31613942220819132434455359398501061911759500989373142620503243086567644\
79174752383117352696241241341964911482720958753496552267412965286780706255346\
0710100889258434223870892175603531304938161092379330368414170252593622128215`\
200.15051499783198*^-45 + 3.2205273637000296109364903127828809774404960283974\
05421074350681649381188652088432087966380406478586235496131578158697557780848\
4986938926375388922672`123.53914009368485*^-122*I)*Log[-1.`200.*z] - 
   (9.28145418063252455226360751547944310602974319930036105997113956523758858\
23562662436813158371705094519794540031313625280604377780093426097001034675247\
78699156755284695111897659372209388197812197167680044631852037567755945377718`\
200.15051499783198*^-45 + 8.7936845297387565175115041486196969228835569760724\
05568880070109423221401753868850101782165392056379402033503955811104511745189\
43441230291087170156`121.12706985418774*^-124*I)*Log[-1.`200.*z]^2 - 
   1.621737001269077417609839896101571130408594417711343661921695321674794329\
34936664631781282099005355093287501570765539079390690756241633506578355888250\
7597064027281165419754229634740103976036387653613020849391394420738230554431`\
200.15051499783198*^-45*Log[-1.`200.*z]^3) + 
 z^88*((2.0233237093442887471655492589278328563827779309004056869833125436711\
03917547433205314709431494053709976122105702598886686752139344635882030925293\
44687569536691292839894386947795034600841679419879896718741254214500456871583\
0434`200.15051499783198*^-45 - 1.52019037451683282957096626868758128513972796\
95794345307023285969787459931085132754523012734782901056646352643819973966858\
86296242016033143486697092151`125.02634760555982*^-120*I) - 
   (3.01225641683288818728148194880919614030804299114058375484898766553495868\
94719257758928592070879689644312507036234136428530202723371810473662850798593\
8825748429254115921022510602224787395279754658451249988749955204592910441637`\
200.15051499783198*^-46 - 1.2418490029889207938346533487474864220852420841987\
25442573568567253516259249355970412420632111417582712566165548536760568584199\
122570891965918144895966`125.76569185260546*^-120*I)*Log[-1.`200.*z] - 
   (2.90773716461561856837318260687706447537005830647037754915157792027368667\
10733140877571758609234071151713185511748703253251222344377099782291989923724\
3468898037388841019126360012920545301848081808854974806229430507498569182388`\
200.15051499783198*^-46 - 9.4742640083269674119730265873847693556890792921716\
05960675678168674228223537759866191624975236613014121431983290811800699766556\
8478934080226475043124`124.66350533304038*^-122*I)*Log[-1.`200.*z]^2 - 
   6.078776154968967435065908359696269315870208577459846797213886796599030734\
03195949116941374657890479710074851655604932297765461686077616771888271526198\
9387024466581224288219064851570808661733228430738826120957336829898724766`200\
.15051499783198*^-47*Log[-1.`200.*z]^3) + 
 z^91*((-8.384936752084601331911245879129448473798909825740644495528813095146\
34757534910742904915089289958313182390680479944074095785111569447760450430061\
77751809075281982322621103954012113414671840250499630322069855495028342062376\
53`200.15051499783198*^-48 - 2.5771273153473321722273983891196388334467478791\
00194803589577575069316452427955469264855539612085098565119552459989225366892\
9420797326334117886375998713`128.6381510808926*^-119*I) - 
   (1.27789443789760696498465926183395429701913264586576599988369589829944481\
58372089261176076907864624215415433135634041217436002377512150450318289988536\
395004349357485783661246597688973646446359758469439221149787153749678505448`2\
00.15051499783198*^-47 + 6.57759497872232304613486499100022882302409265502645\
54499227224629180895447197868241645594641701492413121547115618174788589138399\
95826333642491772084078`127.8620871458782*^-120*I)*Log[-1.`200.*z] - 
   (6.42405184290151320842794180438634700910994683272883591659990302155890286\
89299420552061924740890933555232764115312406571012762172190092234127640368664\
29437728812226354164340975682981964722836715453106731873316853360214912333`20\
0.15051499783198*^-48 + 3.315117618019239247375176762163060470760627823189813\
02282181246157742512479092185362020127063787098800498529424873763352259786838\
6756104376439630245717`127.86320490221043*^-120*I)*Log[-1.`200.*z]^2 - 
   1.605499930507498202830532853545166937491954426808786111537420139338815587\
80222252524841008267159941059360111300256733782861226580636671723452318875032\
2778828568255639611990079649665942724792351779313539931546148457902952826`200\
.15051499783198*^-48*Log[-1.`200.*z]^3) + 
 z^94*((-1.981824661857098300156641626571550108940894616456344128647369517184\
37624845320598722270734635704744764622955667222362043058717143651711264627971\
29662649732661512159969632585174359779581608421266909246903614821698126152390\
99`200.15051499783198*^-48 + 2.2451930960154737961186490695189584799270260021\
21572115509338030835932526232723055641248934247934793188101934683332743202031\
1386501045792170716669656619137`132.20470346744705*^-116*I) - 
   (3.50099359536321064141967208472123437426993881139293437347487644593082828\
83713515922425946628818270240005309925511994958535170898008181273477934798228\
1443556929070188562821253580846545251484023128909467212147512767077059074`200\
.15051499783198*^-49 + 6.1214338161420325168244370406047591069529830223799108\
58331006137835787311725411776281559706589373592898416462909409605011288263797\
650021959913084660949825`132.39317683989384*^-117*I)*Log[-1.`200.*z] - 
   (7.63830282050046524358333812398958704123261173221612751408173753003568357\
79022097796917602986014634913087084775145317380826388183202017171456530046349\
520603979736434621077740005519822452318935109147695710858700266433599433`200.\
15051499783198*^-50 + 9.83694432372041201949985544258836383228205556556036536\
00280677347973099045633625630249777854700228121832361948796480298682148583826\
790963317378725044586`131.26037833917513*^-119*I)*Log[-1.`200.*z]^2 - 
   2.896097922887716099119048876939632873554917584904817596717201700027171301\
37126885693191477716502252260921261325919547443941671663593693850382628361540\
05107953859240333586874979871762576379598693173972125287595569908727427`200.1\
5051499783198*^-50*Log[-1.`200.*z]^3) + 
 z^95*((9.6890173476774710450885788951426097479587423416277977501768634910745\
72771651444591290365677848846028852839621807176795795714080434898447384691786\
23691164875767563276622146759519901756996184801244072548506033923601199950864`\
200.15051499783198*^-49 - 1.2559859006818105108838823548942029456527185995888\
15619651531098646606604817910077358056222122955176464867140341890930751228814\
71826945133064794475270616435`133.26322002851373*^-115*I) - 
   (3.37711746064591120878635431025386649162481250302651744229650549299172909\
28308628326476860893118481220893613579605632009544668032202722622842128197583\
7212032485908408299404404664274176662915289488439469307851787645433894`200.15\
051499783198*^-51 - 3.4294033034472417712098218317225760553076682059147229155\
85386657143696376349536790541031270862691094479266852763652857379358971642923\
026067386541750674684`135.15718739345397*^-116*I)*Log[-1.`200.*z] - 
   (5.24804492451769320493851885571326125539107950290816819179760935921703984\
80029693486342299402542685747128005256538515059661468997678039873153945511051\
664309216900572443801989433339166754968630534632089256736806719764809655`200.\
15051499783198*^-50 - 8.80311746129733295349824688030215321430797958500616951\
29183149881708221319826035922581375879316189436830457589224760488794486438079\
7506976155526237967062`132.3751539505344*^-118*I)*Log[-1.`200.*z]^2 - 
   7.495335971382432195714779072334440850867396892259524111330809301937246825\
60487885565601774652704297803479061701110177616678173480730688758883495032406\
1136490236925570633000559373400432012937370230166630770561076540266025`200.15\
051499783198*^-51*Log[-1.`200.*z]^3) + 
 z^92*((3.4991459588936494487120837320587589358013702470224969340905123776643\
03749211486864981868655309930903564379620730041828172631823203317361775663215\
75739346406571674582916564798555589524913873636135729534651652918039083941062\
5`200.15051499783198*^-47 + 4.20506552413781671899338372671132396601863981675\
65985367609515144243351439808100364270602482538214413026473582603648656810561\
4427117668790902039394270689`129.23032570681397*^-118*I) + 
   (2.20391212493608984774087979270470439453116561114133309387921951329598630\
30243936249730145344927068473288637453209028171953247414212639382818193469375\
35713956403730718551311862178318680796404396959513171582420250400679726611`20\
0.15051499783198*^-48 - 8.842837530446592228491925437329825481238006191605362\
39135782393144436671198919141707102751019710952229042003607618103165156543865\
98386725331469979822319`129.75391236942158*^-119*I)*Log[-1.`200.*z] - 
   (7.64511841418466705727520854234477456904568529522900979713956305907117654\
87293886396321594802196032607531520344805889797361525407754855769449085134116\
8491296105300299879594207624662899240061671754198044887974626665427857429`200\
.15051499783198*^-49 - 7.4849092008039321470573389416060777079293798825879677\
16246486459701642734309119617643115558338788275711196809007099239656429970126\
231831797719449562451`129.14131731760267*^-120*I)*Log[-1.`200.*z]^2 - 
   1.956217653871895052240274161186198879390883817716001675616519052220177823\
71657636349965796923375827191656549590642633365065808609476962337241998998922\
0479874066626274211064112187574690290597274957015941662719809122872248`200.15\
051499783198*^-51*Log[-1.`200.*z]^3) + 
 z^98*((1.8395540046431488342451487682663021994879193888632289968820439002173\
77856056463603139332642527314358795106652449610467807336315822082200682651427\
2072467358567373237657043618253228968292100062939120206725137162303546349938`\
200.15051499783198*^-50 + 1.1187313346858622443883083701847843439413376612367\
83512011653567728460479150404698864797157755934858104880815068664301009352042\
6490101732392739417889450933068`136.9345282581522*^-113*I) - 
   (1.90023519307304093574445454407859378978629524587703173965133564030842600\
27289249821998836283388278589366952655605125509760549064019460493430827007599\
43121863214924893679079752179545647113207029639968444113714501782861469`200.1\
5051499783198*^-51 + 2.982600043030701926259061489023106745792521719378565036\
92491585406993240190731763266598081166583909576965530907555524028721974684538\
8440740123360975413425204`137.34630266049254*^-114*I)*Log[-1.`200.*z] - 
   (1.85747622153292569866870330363546637358886944391462690090452778433599372\
85020665053088634864738893971767284690082958882646712364007997118128082551719\
07065084867290715338088990355492800948337402204463029306766936935540712`200.1\
5051499783198*^-51 + 1.262754498455022359609765698506615172487041877710305530\
14575121301702251688765364862985299636151460296872797648062192835858077411869\
377051499283965634528971`135.98291065930528*^-115*I)*Log[-1.`200.*z]^2 - 
   3.460899999383331968546120161734697421645088457270163119085177024166602285\
14494069042271709324297878345940301727500105146410380688539857281419759963141\
941472608598349215127354475131178102098901932174531341308970730517354`200.150\
51499783198*^-52*Log[-1.`200.*z]^3) + 
 z^97*((-8.701273159096401532637064376288435323961743400101002229696651035455\
67969647608419710158494714454126938511073648042042392946657853425998250365510\
84635464140954392462870713107931819464227437287887867346754515511235504875519`\
200.15051499783198*^-50 - 2.7805680119306994522402009996006689880258619352189\
23765329964763150398916388478916859977335484710712729907162944016828116043993\
819564981778813699194812266548`135.6550657174207*^-114*I) - 
   (6.04896903254402839123305024471889565851981734158243648474185063145533694\
99674702044202076776066485639576282874913803561004323069703498506418306246994\
1994439752040547461015770079838957045631755561005613590040006742386823`200.15\
051499783198*^-51 - 7.4442635056111732465941078364610318585756753246476442102\
94957748461060483671088169384196577738738957768469632459077332433105224555985\
12266382442418957959731`136.24065537418412*^-115*I)*Log[-1.`200.*z] + 
   (1.35832433913697220113319436640439516412058034490443068499611401199496973\
80782395940739290841088846127523076354434092991178822499924445073970203205957\
59520115633588957706282949231699650111108653629440601110836765441557744`200.1\
5051499783198*^-51 + 2.772000934027258238074125895285774578610916813373731627\
01735355697112296093666061350312816974830247626370257698815894046102844644404\
79827779381566565372203`135.46030488743915*^-116*I)*Log[-1.`200.*z]^2 - 
   1.415706898494648084945376779861671919086103454803610678960237829595294821\
44132421298713088093244333761561214992666869662390860763815391903984998995656\
438591652323874764130231038112103073016143380893961756383855683534513`200.150\
51499783198*^-52*Log[-1.`200.*z]^3) + 
 z^99*((4.3341545423214886507868404610273629375496725192410510211045384456140\
61166189391212449598950315567953210896792501082516618684393582161324396692289\
766043954073689452452692894998962000200192586812514059204427430285627775511`2\
00.15051499783198*^-51 - 3.87289452278951523399897255766967767449784352123918\
60202161884915480963706975561849835368637801680661403355274888661233432513789\
355596026238819358647875347902`138.10164627425368*^-113*I) + 
   (9.26619486401237580981582252286888945826997579706443672112072558562025987\
12015727715777199740760204170082313843860102297981733202040454182025648018636\
3651696778595347356175538406210200298396796532393747234257083634426049`200.15\
051499783198*^-52 + 1.0789916404272091917209741443621500333437335152706109530\
57585128258840896555030579463479694126105796930897232793056194461346500594465\
3046166169398975657190216`138.21663164881164*^-113*I)*Log[-1.`200.*z] + 
   (2.43637674463299020240384542501578826452206459478469953984898950672491092\
72795401912841178205532279391875938633386471237238344431582242029321219094322\
1073240844309958224100086612143975883407919313465404695724257088212816`200.15\
051499783198*^-52 + 5.2448619172332647640718540952319201735292920837256027479\
22369945652629874054992885478657903101392986136302213721452516933512210499720\
81068913014816241243131`137.48350461125324*^-115*I)*Log[-1.`200.*z]^2 + 
   8.184045462002137844088669257331688500088562948029629805375107715249703657\
15457599462483669420136375226956916456323097378444894325186299803315464505917\
04573877594776524722817639655334005139803534979736462535655202174884`200.1505\
1499783198*^-53*Log[-1.`200.*z]^3) + 
 z^96*((-1.103008183867269264732248875399677375791936392346340881068035114619\
84796257772294686194884936059758890091987706955999866371858354564903430423233\
93000723711815146440629192848201378018027639090093103925330657908077240154198`\
200.15051499783198*^-50 + 6.2283942055245345764437071032446394796241398383768\
67694332517826004878034487505491252127321103901176953827489693453949503016389\
68140203842581046673198483709`135.90231235508608*^-115*I) + 
   (3.30811186000972885789045764460553396197715446638614087236905836794824592\
21739660383153387490699627363785007564563701879029808329086883778398474485111\
570898500203472621063095903258281855983153611387254926088259840531444686`200.\
15051499783198*^-50 - 1.68617597060701290237204537990898213751720343989915593\
93380577625223919152230308133344216598433977943734386010245460029910744717620\
4738405704216649580525591`134.85783770748958*^-115*I)*Log[-1.`200.*z] + 
   (1.73756556595791468782752461365749093925709620385102846284436366910810081\
31087461304532263790909539040407476328370208849167422714517876921403311516884\
003038903543069686520582599257620402057383052781619085828705652366760003`200.\
15051499783198*^-50 - 5.39390820958722973507190855698702852303343672763496539\
49498709201389290303229986975854158166697750708285636916264602460056176991430\
88729579688045522046189`133.6424773480352*^-117*I)*Log[-1.`200.*z]^2 + 
   4.123400702159353646278460537577273519080254561717452919835195720231359603\
65538697946514934035655447630999006888504247257927602675600303661467424347513\
496639863169345977168193840945124946815622896217807943185105402391224`200.150\
51499783198*^-51*Log[-1.`200.*z]^3) + 
 z^93*((-6.219231866865325941135878044032846162431649712577495923996107715332\
17648977819997589265965052255136444504588703501694257102906564433840298873805\
96625197799329161947888682767678221501051173963192362006976664485161394939121\
99`200.15051499783198*^-48 - 3.4514967584344505257641340442174327293956984811\
11025369025457406395844118180311468335691170995659658120001761377753383542389\
250414409393146295780789264187`130.89478571909285*^-117*I) + 
   (7.61641500497357359299042670020943156701211065241250879446255043148347064\
49599136011238290363926479920017126435862756599927387677652130352128509440268\
8476865610774689814782031927311946157834917771375612767650388422106850593`200\
.15051499783198*^-49 + 9.0667646733921563338828281619983993915988000800454878\
39674121711646875721209796333268720649090272400384987392920752987565523826841\
6140379884564411680366`131.2262167416969*^-118*I)*Log[-1.`200.*z] + 
   (7.39110012773936380088045896461095660793482330721994041509021393600355559\
29795428653546572870020361705041278871076912103904985960582636225322154593555\
4138222089242279189073338967942551929574919692083693287391579104463933417`200\
.15051499783198*^-49 - 4.0920953967635297912946041699103303728355460639688021\
36199161474899972679901421179726186813068458337206428878029019912415992833606\
497754884266146170314`128.8937516617224*^-120*I)*Log[-1.`200.*z]^2 + 
   1.461567366706168771384189590481303716323200221260010628119250252155801833\
43410436514231074454366798590824354875027716522600150826527696554554216508499\
564015847345236169867522356509426119300246194882184724216463993960971004`200.\
15051499783198*^-49*Log[-1.`200.*z]^3) + 
 z^90*((-3.613421196183105093435131448202389773152353915726958640429305734716\
93879098100644269799168795370075034463856900947265755533817620526296526018599\
59368971238429793917661335161907729775771092999635078104850284029462337841484\
6066`200.15051499783198*^-46 - 6.90059343569974669910562180491616816439663437\
28238216593774717807336950902748942090002661805121764078604013081947795895585\
38907237166062816518912739191`126.43148285075203*^-120*I) + 
   (2.58152819279215086076334592660369649045796511871323225018705307384644392\
53401526737926682969930420170320546947430061069372487518638358362159861706194\
41888168186110067557498058149477274332005490992135477774340157405031224115`20\
0.15051499783198*^-48 + 7.813536668989179469397817762467024262454013295129266\
47452707492837057457640182495364190873482841481014069099524301127703413860427\
430082250574074100746`128.6314857801464*^-120*I)*Log[-1.`200.*z] + 
   (2.22504054905562687271769551839111246340121514266198457321937419436533020\
68810603332062809350856210009951224548292600943798383376425996395668277561481\
450596852276096117431077368834050516474521743405613767460069408604764928233`2\
00.15051499783198*^-47 + 1.14432600563898113395429015622834891509791979357494\
17797136100300528549470143788210544276478987908686501242537672127700952178055\
93506481127943504686805`126.86172683558577*^-120*I)*Log[-1.`200.*z]^2 + 
   3.547040424024645396338212993053210215030971936679323452925218432414023464\
87183941867881963890436675703310737487163098814037186202950628395427850805785\
0318032018492814021274722417844531863060009271980629198262223487592880642`200\
.15051499783198*^-48*Log[-1.`200.*z]^3) + 
 z^89*((8.7396242045924328987123993487035674465740118523746154825188474074983\
95453311303905026046637000663440623277413594196933241473489840500708169995852\
74856631994206076913779010941726038764793221886774633404227864850867042182384\
538`200.15051499783198*^-46 + 4.106032373550346605637974693736214903210863460\
08380916768748909113896273745637948224829245604330489698175505318368667767826\
3855146746388685760919863679`125.8224446082338*^-120*I) + 
   (1.32700475054199708022442265153533872019226369432350293007117206623970175\
99185658969788015043584548363690330528257523336859570494907286179236013056785\
7241203563653500860167374366448084744888573542983575564412119864867166988467`\
200.15051499783198*^-46 - 3.4369848017557063289438325330386999113809418216281\
67299550523059608252606899946800539337905941482965816074878700879618341129266\
15650330516269443208546`126.56382013193893*^-120*I)*Log[-1.`200.*z] + 
   (2.20681975744271525749084417238188487567174833482003150328165416639954879\
67233214329760156881870797321513998196970260534243084517825145002634140317480\
311199457208719124028890835062238051270235228761048748522524838388644905479`2\
00.15051499783198*^-47 - 3.47318697258601900371378587735065934150657428109640\
40081339995781191053881331765424447629004847627925013024142118534326569106078\
3182829213646697396718`126.3474762977115*^-121*I)*Log[-1.`200.*z]^2 + 
   9.893214563603002820402000845306825271356209537147075662216097449979637072\
20180844596162558557708780151757058878116320274116320911449272007138761305817\
662740577889237468552381564040708342776757289972660631674536253795049377`200.\
15051499783198*^-48*Log[-1.`200.*z]^3) + 
 z^87*((-1.385361197948844990643338707031597985977445245636215862309552487960\
02763202375704293718806496507308127193574263167057108091087685630887233677899\
88639382939679702530729300005916557102723824177449119162214872725792055439752\
06736`200.15051499783198*^-44 + 4.8912125145661828420415923067370144158268533\
65950711241427467753978522348839006522005891404410966300117302571336412014506\
15691752869584720066744325412`123.69836851090989*^-121*I) - 
   (8.14118938116983276151665447067706170742057152293552075332893392059817220\
50737900013523421625656108417506706426355771454276562514156785445865689678664\
6413462663040895644662978169247500181937416561735615302142944688330731395815`\
200.15051499783198*^-46 + 4.0402541172770363727165391523100963936181347021548\
30216404523052540478436561877165760807127942890787338939431704526570947198129\
04633908827953421532208`124.84623582188135*^-121*I)*Log[-1.`200.*z] + 
   (3.87517258496873542798137961199252051075379471666866226217543191161128506\
29562346261941956430710366957506549004703824416160473619627291505465459327560\
8827952132513466281554551680015277329135242971032411906730075077445290606903`\
200.15051499783198*^-46 - 2.3064555287122135120181724246130330157785838415321\
26623018789046132585774592670961454441954482093902503059021974228345419866570\
7127491672542743008707`123.92516903408365*^-122*I)*Log[-1.`200.*z]^2 + 
   2.452934437689752771836966436860991015940811652218226254302413495461138404\
96838586816591415207290512498612488456127686943309714877981018249117968180936\
67221344806574242590654092533533365398977158164387412917568823794545163044`20\
0.15051499783198*^-47*Log[-1.`200.*z]^3) + 
 z^86*((8.0839044640586621554593033715783726224977862616067952670650776935127\
54028984706458216055913022363163603047135952903397995067827835548545986657646\
72318875282516540199811044511678901570065425668486671186050948721447335842145\
0294`200.15051499783198*^-45 - 1.43260487632229401279257312840242690420611684\
64661446027797235896166563666746018488278305694730078960743637664428808038156\
2687472527223842849857669925`123.39902025055311*^-121*I) + 
   (4.92880322781507045016565191322856085691978370266836442318321709315146566\
39336301437395269316966381883425380204366877542783521581533891396038984240070\
14890175741823322606976528174468812718253250115277278460589495376539633942913`\
200.15051499783198*^-45 + 1.1982578759654335235738971801047931566810384423851\
90473725957009661263371872551004777524222304524446663859094866595498020652838\
99156048047363092911724`123.5363238098565*^-121*I)*Log[-1.`200.*z] + 
   (2.33770896255422343965596452959656372113196984466703466095624097274368065\
78744449653104256576396404334911834041342295425838152957128226718938675679030\
32402482144662588919086994296110546769137737275549285832601946377267262148198`\
200.15051499783198*^-45 + 4.9052023415620258393807306219383223880929262249670\
77345249177309509745222703484613526145849719919394127671012324849926046916679\
490045351093481380775`122.47238148285074*^-123*I)*Log[-1.`200.*z]^2 + 
   6.155492432697384382450053778512309410259982414715679567966320473967280623\
19206876858395649725229986968706745433576519708572835477591332891964372426725\
633636565830184178016937352509407344828709688404122542179223311657510578651`2\
00.15051499783198*^-46*Log[-1.`200.*z]^3) + 
 z^83*((-6.239922523897108588114245581717459280906458912803413994236428801852\
73054848320666282900278121666569075777561475887783089798817719739794887627000\
33026879527386110940263851233749151822409391798458270215224253859994007287328\
329053`200.15051499783198*^-43 + 1.984345097002434431531784748343605973464037\
74364506584596907369866176522707624682263336310944615001160875679862872966131\
1453106999698798735839393599`119.65295300284221*^-123*I) + 
   (1.17886140664883330594506030503889371692822304449324657121710534504801038\
29588657537030907044221981684385061844632360947195855207275640124367586450727\
97977438126979547912519947467550863753192988480023712701945207199930149106282\
52`200.15051499783198*^-43 - 1.6274920679211927527472231205276757866569955719\
51781422246239445239416872662420557013612036754788118468771349316406637295182\
069254923514981324416761`120.29057112833324*^-123*I)*Log[-1.`200.*z] + 
   (1.13100171307219800901746025802274580163161696949056524769330427218771076\
20842570722824991682773644682977977255970759452799110028534120983840176596991\
08366671842607578513417496778920407687729628644054805426631524369253373121558\
93`200.15051499783198*^-43 - 1.4808151386366245717834057050419913953268403296\
28968582280569149834721713276116149211586754454436489944284335717371074904233\
3547314586406043416256`118.26755258073902*^-125*I)*Log[-1.`200.*z]^2 + 
   2.492110320116865452756087864148670537544151910424616132612246961973305312\
55165392506716165394132606363358806767082636819958712244821635963171197945986\
90732861720062219339525119807288651011932138652952380597323441645155082695171`\
200.15051499783198*^-44*Log[-1.`200.*z]^3) + 
 z^80*((-4.771943316783841857281167457410038090509416802896960228741208067362\
62749712537295464364166310748226580854643936987388988807540063646193800603354\
202026452953464457274149215107529539640968748117469760625001110556`200.150514\
99783198*^-41 - 9.75679089401372977873869112697500897285049499060092693313877\
52057035865769214857510965332670563311077782974492349609329432472`115.4611267\
1890123*^-126*I) + (5.6418027745522025149842937468755411426606234840314271653\
85507850838368293721117022532660411129752879354326459442131677009221678398887\
44418881949181735992614314551597653253434338906904706030960329832213716280248\
690656924680307447`200.15051499783198*^-43 - 1.811176501491515818150690049720\
90815893621045998745156691526811664190409542674817961643768534093313521775979\
9009177139412326826465424023024297003`116.65705787269546*^-126*I)*
    Log[-1.`200.*z] + (3.8148002718767770763633917843831675528065907266691839\
42081392437895673603556282943558499309828673740407507449955526054227626347258\
93767610546770548577549757417744456682779239281284067988027601761378495912328\
2733886652566151422674`200.15051499783198*^-42 + 1.06508389201665876181409403\
22612424234296514815207677087860475222186735727295578924418276233731688754121\
80330876822339906964497653872124624349491`115.59642700952358*^-126*I)*
    Log[-1.`200.*z]^2 + 7.218994348534927801203530313517936322741508398191919\
33461183467843482471974213918400729564021767358772080903085250726071571996595\
01348179714143266966758315287323963641150322223927724395983853058494756293250\
6677902322856030767303`200.15051499783198*^-43*Log[-1.`200.*z]^3) + 
 z^79*((1.5651254922667077972955266953081322090614667902911378790584319144437\
07462691427203877900952125139966859524455198518607257544003561966423429303616\
980571675401356950169294184006126663152430839181930159835201100639`200.150514\
99783198*^-40 + 1.52487190344435340142554352103732969336304222916602233145619\
44226294371388357669840817091842874806420442464159555596922864126`114.1391991\
9507684*^-126*I) + (1.9472844647677423747395705289865199128622655812182686986\
10226033138910352898032053478460039012222597635426596571942053957534673993833\
53107680585187657023301070664471113403819853705379140291685042936907300306872\
14020572719225036219`200.15051499783198*^-41 + 3.1288782110109630924767116548\
93432948588559841285654320816737586985240434345545678863415909967082599615696\
352131191191112274018433736633292961703`115.35647425764611*^-126*I)*
    Log[-1.`200.*z] + (8.8287564037615246478673200231421204434386017253121034\
24692869868423640463804019422820762332967311407709084609739263728848219892285\
34817819996882922986208101216090080297194258176497939348554455897808718890293\
843511762830547056479`200.15051499783198*^-43 - 5.162452565166169987765333448\
61797177430118777876820884932224413711512543315634795062296137328848704851395\
46406337958866423131805384303238997945`115.9174715377642*^-127*I)*
    Log[-1.`200.*z]^2 + 9.692897056852144259375206285712225266599644425582425\
53453535919431286066262577314232855124561407600564869112747967071733572602200\
73039938160734972189373474477830793394098629006066288757167462842210305025863\
8303274958965145011616`200.15051499783198*^-43*Log[-1.`200.*z]^3) + 
 z^77*((-2.073138781438414150743282760409618130081853398956973754432546869283\
68259424886958210616482603861009796554265670883467359441451603747613207748947\
37691765091038962991771025913087152218396451244253249652957045073021`200.1505\
1499783198*^-39 + 7.753473394867793912385968560750217340637317702310628638806\
16086359715378088678034224092255058959367731599675001976067603498`111.7233829\
2292972*^-128*I) - (1.1810573359250711778777121066225750056240401323452583909\
03932173960771753436844639824885932788588361895602412232275917237693067129867\
00733335908362607226449701731438694659166178491962392972464389026290328731953\
2`200.15051499783198*^-40 - 6.09282267043991230429132534036044935564013589931\
2584177785461072879458921471485578335350115138154676184528917731993222190749`\
113.8630625546439*^-127*I)*Log[-1.`200.*z] + 
   (8.41159591916141977851699600010511341264799370407924566429846813627175515\
64528530165416267544228964349813535603073262178944707403188794754148352989414\
9838756714866144376013826496941240137388127045025594754107265`200.15051499783\
198*^-41 - 8.4615335031032100138995078177174706668895620481064603290240896169\
5906840486048714803415088117679751175562867981151625341076`113.1530856745482*^\
-128*I)*Log[-1.`200.*z]^2 + 1.14518402916056168405533240762463874182873856789\
38680055320763734200020828368345387478685922800887738590254439653221021035229\
33329145963418152944259602777731470297859085047466273556299406865561259213225\
9164325967392139079980553623`200.15051499783198*^-41*Log[-1.`200.*z]^3) + 
 z^76*((2.5658676484630234238955320682399742770485963247102599571033688016239\
72261410096468335435825734001792998952721740498537640607020140635554758396325\
5615869509907408482130940546516057383008879794867329281026767372274`200.15051\
499783198*^-39 - 2.1233319082742363809458538024770442188942409160090652635064\
0562102798588922754539887094846925193192587365580265995595497863`111.06829863\
295802*^-128*I) + (7.37307629059072387288380954176237322101456804546178855016\
76437753238800148362321852737437658101382565526295146391579831878821738509997\
17791215621756843932147735438261008882381338757301011277658514396021449731708`\
200.15051499783198*^-40 - 2.1728121315668910270488906350716709896719648940049\
31728436909512344258644370353183831326738775319624147778229317356869442845`11\
2.61988844760444*^-127*I)*Log[-1.`200.*z] + 
   (2.92570560329441789227147001016135080059672277205304545254197749317509207\
95437947542518510790345986236503074097008327584579924280390936205509944771937\
51959276048243328197566985556241621878809138986312955666242744`200.1505149978\
3198*^-40 + 3.004581088649077770764854018948322550351097688244651745417931929\
83193439480932962148252440770211229054541741936946397093275`112.16206830376065\
*^-128*I)*Log[-1.`200.*z]^2 + 8.576920039267308129018771374829797642681703297\
51463953454915988450018294898441905962702394989002251329693722434152535072740\
64535290685605788397602960443550754494984344123471843177822183350862021733600\
7129457672`200.15051499783198*^-41*Log[-1.`200.*z]^3) + 
 z^73*((-4.325833996774067796285008410317882061380431991333502488000577442179\
51388435915252938930364604666256755705891235658435901970074246103264481646392\
574412870195150571636890905453342296541982375010017027755290114771327`200.150\
51499783198*^-38 + 1.55145634665911231053563470441400718407166549255871856613\
0259754845065841720192743955886756262897159140643613511673351987`107.70518470\
873867*^-130*I) + (1.77103501959677576958542648038888965211696483105622131682\
10116427161588973300586257557737562206520175592927915745126859481906025630973\
69223140482188322037491645466763589033405707873363928724806718723157935019007\
38`200.15051499783198*^-38 + 5.7096864239572539986506364420185719950817019040\
181108736454276979545376873672138044991936199293959950027443639142503315096`1\
09.65890010646922*^-129*I)*Log[-1.`200.*z] + 
   (1.65256569122542750503863659175327392948759301603997747768384183317497830\
35973598651657811717682941941250016308266469048947511093740742798202314635634\
7810336599563452752764634207389493111281938921578761343868151108`200.15051499\
783198*^-38 - 7.8601414224955083424162370899146143820674318478785973569726204\
7600316679819685357099240824781871818559619821662470000572`108.82778662576088\
*^-130*I)*Log[-1.`200.*z]^2 + 4.017541805083570385259262769977110154016460023\
84707569533687893935638038565452858698572187515561373439931558021898029980753\
79205131805441491135473479902172459463762589860348825131465561803086556539029\
32320226995`200.15051499783198*^-39*Log[-1.`200.*z]^3) + 
 z^69*((2.5647359353744087970659746252129795360494970602543981955647861312265\
75907460772520177063643815766059306420741310197732436765199259717754014696784\
65554218743951003732272146890642870835398258055740205247798868471718159`200.1\
5051499783198*^-35 - 3.427288471986254984778092883404180094426595270668958514\
8299996545884112216998711662357003221048871151766212537604469868`103.27642300\
111232*^-132*I) + (2.99232956237316926275973775170059493236079780124445012149\
92218339806821096223372873975935552197776713701950766728216066773477618302974\
89193022857920860485359439810847421661230482922461991977379357759356903183550\
8751`200.15051499783198*^-36 + 9.22171780934855863293708535588796809100280928\
13680706316148801799744097823538058328201428736102282198892787286167677996`10\
4.63931740305854*^-132*I)*Log[-1.`200.*z] - 
   (2.42492683513636981572142505102485763917594238555843916176534977479965023\
40253525080790865111717236238645595856917615320747254547121066477782145690827\
77342646521579931851740229889128509239098101037618624212648488239`200.1505149\
9783198*^-37 + 1.131963947942566722183260862272987278828404617617494677896675\
9159030542510709323130384910647360313183894989997312327225`104.81964895339871\
*^-132*I)*Log[-1.`200.*z]^2 + 4.603714187631928292944566774855029869294055525\
19739295059716220957039066233614520833661577551715325533693272601145712400750\
69494837929459224398682288803204447259750121303109584457614122194175633691401\
6777941323916`200.15051499783198*^-38*Log[-1.`200.*z]^3) + 
 z^70*((-5.792411969892147557523182819819285651378618335267763936041635006168\
40498477806661437472857750007027284539531386977576502270126511197447807343122\
19391832338415905715240863941504423064498382593730546277376550749018448`200.1\
5051499783198*^-36 + 7.135108951145495118572743835535132711041568711674465082\
381139325218840502374199914093740181849631484876559660123729448`104.241056164\
56295*^-132*I) + (7.287909222376663633951436079227286614273394062534046333557\
55816543230096597493401000530511768991987167294730252594605906733662299081845\
18516647528509548775847430286601992184461289151719561371719423930689283567085\
5`200.15051499783198*^-38 - 5.49359092620289836750099282417025417178868492223\
31289331587830602686077734583967489715945632344781187217894594908357601`107.0\
2776836043115*^-131*I)*Log[-1.`200.*z] + 
   (6.18662743641530426873166040391354115322319905375003330990908129248737457\
56094290274469703621595863266089398280396710742024371816153085191668341939268\
47179388798111821899339729423164176000210248663088896695501825962`200.1505149\
9783198*^-37 + 7.300984147419607328540064628666329751999725191643488396394202\
1064129060331256027061173442453631496796415039110723718108`105.22244244004179\
*^-132*I)*Log[-1.`200.*z]^2 + 1.343492035420691804343255322286864902360230679\
19549555242470672338699020439508660005408080805644675374313243596157169813490\
27003172853780661364420337640866014218473256919268597108014543106521055758811\
55252816794205`200.15051499783198*^-37*Log[-1.`200.*z]^3) + 
 z^67*((-2.908081332777871271291881493534033617285857751466005031228633716580\
49726577821313907435931454597954280173720422780117547735401774078613617240078\
4360308469462379431699933290429806343124337751175728653202267964291393998`200\
.15051499783198*^-34 - 7.6674364780109405051721862256650086337013063538751747\
80317604686511342530997442593059568709374480379752507890841440233`101.5715586\
3588672*^-133*I) - (1.8897208742829281333841119942584756730253827424580082772\
09677276913185815812829067132693096560277659705762549244069342215123145150366\
18481375885242241919315394104097841821480258663324756829801453623981506235595\
179402`200.15051499783198*^-35 - 3.803473653903349068686950461768508073045932\
014030930727623228622404006336579399258530228386510653259009537731455724428`1\
02.4542977497293*^-133*I)*Log[-1.`200.*z] + 
   (1.59536681763997988077035117445140147552947468114766635992762897091968899\
92837508597298669388034407393001191010749497769338388976008658542112141656499\
5802047295497505101266867425686758986003119941170125815079112839066`200.15051\
499783198*^-35 - 1.8759424698913569016856412333027173007081570651467696415687\
2667138529132643459081238323423168057854094633068198363718`101.22087395860629\
*^-134*I)*Log[-1.`200.*z]^2 + 2.960939255682200656001747567589487876589261275\
15436067382791828034373950152290283118727710041372143091005131157966853606978\
88716477294658526340527942413519649426298162641839764963930055194214319254032\
755647716149486`200.15051499783198*^-36*Log[-1.`200.*z]^3) + 
 z^64*((-1.007522062515283045071355571693953816874947724081056558776918664609\
73534203836664882175423686212554217488373898824897481112475873194980416972948\
686912156006540429786760660222494221002583636314088323215506954306960926779`2\
00.15051499783198*^-32 + 5.61288285985900272720353773758170488969676502370300\
538762503322870766306655917661017973909389575836591848787705656674`98.8964464\
1146604*^-134*I) - (1.1985711796168917921258605415767484559131985313623035565\
37760969104301919897809558975017145291025510784688745269014848684308229385300\
56033870038714213607879505276705049443108295332763392829505647006095285517368\
55079007`200.15051499783198*^-33 + 2.0523704772038838066977883341481064129201\
6835634148566592239950373208174007220766469056267972672342964148973440979557`\
99.3841069260438*^-134*I)*Log[-1.`200.*z] + 
   (1.63906777173031136250902644394317780121901054273881734823881285696400728\
94791460509858936927420587560941349687023918186055416807823151466511531513708\
90824004527635564613692463300799908844435995798257174273392827457571`200.1505\
1499783198*^-34 + 3.358718156357817836127600059502891509866073109042652296518\
651154021835589080770904482945628102957749323157420338849`98.46209164876151*^\
-136*I)*Log[-1.`200.*z]^2 + 4.24812522241049306157899881233188564206701658200\
67033881527876221403921917089129030013666613240692017883513649443706035921398\
57535142077542302783343958085160935766009537279487196800959173768737456387492\
0125788577176`200.15051499783198*^-36*Log[-1.`200.*z]^3) + 
 z^66*((5.5062851454084525268248975490987592188955300178840018402198465795086\
42464179106403616798564024598603429679989413227100782319076639425097484004674\
0605617763469748599565157325666667400534941449147460656487737287386077`200.15\
051499783198*^-34 + 3.4465357175605936134455352226111498748065684824355197447\
38103929793390438988781720502103581227568019521918675923550982`100.9470390836\
4797*^-133*I) + (1.1316915090645523608048251688793190762080348457336477281035\
65136375296996115093634945318795366903407431301273952347364354231923772644380\
32926405678475367241198751406688567543344351874738611050685266635887620667344\
8466`200.15051499783198*^-34 - 1.35042687976008720981277789048660752712798129\
9652448272623769703989010814488913412130046053462881063384518811701515813`101\
.2272580142303*^-133*I)*Log[-1.`200.*z] + 
   (3.31516437207242887284739650872429853248265355074517283154466123341820366\
87257803869722486560415272250388095365357296792817730717118512473650721326274\
0833889761214903292608648341583222089195320324205793851599170675221`200.15051\
499783198*^-35 + 3.3613989302502782661894754085918850186340731349674964094386\
474164146023412457410011825749093392200851553080126672243`100.15652998894478*^\
-135*I)*Log[-1.`200.*z]^2 + 1.08796013001419087219935658548207840951561923794\
18167498824742614675456826250456140619085044145039250107117792698534644780108\
86468100374500230267849865770937258426038683639371791882237601730052487280113\
58898684270859`200.15051499783198*^-35*Log[-1.`200.*z]^3) + 
 z^63*((8.9442179856221976140014686536191433442082522302742098888751999185169\
27774463986662253254328605943807053489331859126747152128836285829034970515128\
158836677313573365947674947561457893218138913975574901724131586751794786`200.\
15051499783198*^-34 - 1.98850811340706286911635113324353243569376003846678254\
710274027161030592508388619460059896051926413979106224785735605`99.4974999899\
8561*^-134*I) + (2.6569929180448000680143514012368113495968974170787513466518\
28926134536138498309304867589388881692150772313687520437669240958682736660742\
39087105738738582948550807503916816893601440916391183489322615716299238428838\
569`200.15051499783198*^-33 + 7.170466317204432466621345386760428246804851239\
9355831494838743191728041214930898013272575280821103804665581604389194`98.581\
6720010652*^-135*I)*Log[-1.`200.*z] + (2.299637857762097142998604389063454295\
69949327896730044455436412455937593989695325948652891529208438666488070244530\
00885884689412302608373158157151002094568788460456122964293092712596303095029\
83087766214016811564954631`200.15051499783198*^-33 - 
     1.0448026934413463961069224998353696341385533041240754916481408043997259\
17604691567492284495741534375077318294486326`96.80788983174988*^-136*I)*
    Log[-1.`200.*z]^2 + 6.118671147456980038828718036008563449793119447940343\
14497311298097781118713623355922550127345559840754086831629389293009465683079\
60441814359325699604344534178699821718878224453951130068962235948714967159929\
32251715721`200.15051499783198*^-34*Log[-1.`200.*z]^3) + 
 z^60*((-6.250109698817175573150744447119779727398523549500462619590022916827\
90327212222322095330738659685961662631400946134766152701629416640680735493581\
0848964182280836270579338145576544180281825454350799588549415958843546496913`\
200.15051499783198*^-31 + 4.6018578274686006201630680425435730073728517726686\
11887061805605807692814766786516413227601407632238648212799873037`95.01756055\
508824*^-136*I) + (4.90294944735185726859130027147598824060323762295331209911\
82385798079619337181254570215106017475699835153722587119088074975710597929785\
91438506379813760285860845464302945410389479405725859017875579873892268055299\
9403797`200.15051499783198*^-33 - 1.59311543164913670204862718037292281754122\
5656401498909634431127758079329861109373582285060884435204917408278137914`96.\
66230482684713*^-136*I)*Log[-1.`200.*z] + 
   (9.52565240305544799086106785566364410453346130888037425864403700628332348\
61079305890088612788788901906706067265423139671059740316854886132842507872944\
0520700990695404121314138908140530693661026732400751106218553109414854`200.15\
051499783198*^-32 + 1.4904776249424788945730628991601699271078083972063637726\
074757087075859652618245771742321695933374167861636011754`93.34494572882802*^\
-138*I)*Log[-1.`200.*z]^2 + 2.33668639992325967551953168993133084828017099580\
24042160761483866955166355706090146699184281781218904253486166837551367740008\
12173895086627079466930300038836465257334865806511673737368719751208303275286\
09002761218089656`200.15051499783198*^-32*Log[-1.`200.*z]^3) + 
 z^57*((-3.789858456788031242533429059130006037589569096506050063733411761714\
45494977475425097614889304030560913231712033404343312278583961760761477457972\
12219337558109162903578669478273174035025044620428114257664465437104471056435\
8`200.15051499783198*^-29 - 2.72111044145351787041603208880371993617583933306\
30331572154879008273080325132808838378763814798198197863026907342`91.00663817\
634977*^-138*I) - (3.28257220626687791839533005231818550790548289573202017927\
38746050833701080046429431662758412208373229448632653775006607133753307128652\
83015855396477443444297162755095082350519390680927381886497705210769656509329\
0419548528`200.15051499783198*^-30 - 9.01850860567707324263305010925722381790\
1385228745466062452003632342898208203756357900613138145997112186712727498`91.\
58943543388243*^-139*I)*Log[-1.`200.*z] + 
   (2.75714862172889503116837111831345867715672416847151700260570853243905654\
19968475390591523921663824353309034135264788469040521753408594860940126148773\
572951445284562373045373652713719983370480559874593730233780238739160117`200.\
15051499783198*^-30 - 2.04410294585783226626178687582166009165128992497378031\
01661852204091690750693097202104194955211014687743949803`89.02055758493461*^-\
141*I)*Log[-1.`200.*z]^2 + 6.309414336249797991530747851952241909878974987236\
32184229583694223032910149271165712727621430620279272997908593751618080489920\
22179238781798861767110157741829670528745353182783596383387954130085321369014\
46191548945648255`200.15051499783198*^-31*Log[-1.`200.*z]^3) + 
 z^56*((9.8736517180052933896396756450107358133853477758476730490613456197835\
61989679920774327699208667904917030554456744710015767672148207613962748312335\
43363718590108207318140036689598399592570490350855723217645049681191183591596`\
200.15051499783198*^-29 + 3.2931751277620870561051471522661329071183663784246\
37653055714473447964604576658482435690669843140495527494758091`89.67365202060\
176*^-139*I) + (1.81497150185636968367555040629694391817875479175840940509839\
46200252051732774736151522750847113842794128397196562640769230766594146393702\
88370057234675165391063732543611671255930386790831521541342348265647816647981\
39066378`200.15051499783198*^-29 - 1.0597607820428070137072126234985325674332\
78112957487422772678146465166967669846276952677114270064718469243915456`89.91\
685303135911*^-139*I)*Log[-1.`200.*z] + 
   (3.21932770789930538710276802027183574831973100562503489247612460660273739\
47462928418870776990720361849079750327056377648325591118095120786493180950556\
199785708362306957561985210264917844373185755499083013368589059444765231`200.\
15051499783198*^-30 - 8.52376115109777533015628301968464338635458926971264258\
3022950703453352373027537224727157667245529477806649968`88.57338108198331*^-1\
42*I)*Log[-1.`200.*z]^2 + 1.1806773813200758951100153157464908784201476110993\
40726075996025257723830791873546481632155080611569226208737097713476598952222\
39832144675009891055874075918278133211940575627227615346648335238326397128550\
09492161035967217`200.15051499783198*^-30*Log[-1.`200.*z]^3) + 
 z^54*((-1.463378721002076017370599610930400612680998540288062880921482741809\
67634524703758109790975015291925925639438307236274317925344978634837532431429\
95393726522493351466373640031766249906063773432830514249455431406145297455596\
896`200.15051499783198*^-27 + 1.117612321671173291862379391238932243585966183\
35774911981798622434060973596040935391085967012739388921706383734`87.03344944\
339447*^-140*I) - (2.00489682698271818967580589207827341902270431452922320431\
61761865891503468650953905128010334693521523135319536191811701873433738852916\
58115529778711544544561309883055884558552399322653364960979762808212983028126\
577824288279`200.15051499783198*^-28 + 3.017169373588410285874112262367230969\
8175244723000710641404394764473324604878450908215235171034735548145141371`87.\
32802265998605*^-141*I)*Log[-1.`200.*z] + 
   (4.32705628341501179225779044835931002121609191881282219766456325458073508\
59881114731542980938623666061235257846954386556652804259902031779354529735490\
4970260122984555868314783201792270270319804680856182390426576527036291093`200\
.15051499783198*^-29 - 3.0822909552874037838074342850463861866822962539530508\
23262490514049090825978477313764758341651392023399386783`87.0031960854761*^-1\
42*I)*Log[-1.`200.*z]^2 + 7.9308421021759913925874606719591632635401953367303\
56052137167294574087387123223448163857817441470723292622377492809317541720299\
52550264095127118593619691399857812516459094777013251167470259404480220779989\
92754084450885572`200.15051499783198*^-30*Log[-1.`200.*z]^3) + 
 z^53*((1.0811198666539028510236620740494242742324689352501772001979034888135\
80296353061786005812394997276255221928132355045441833296798927906475207362113\
40281776128690129094182873529953959382765998585490471665660842819227837750607\
15`200.15051499783198*^-27 - 5.0030790735904782745192358203811028614732216059\
280750902714123432833749558497452234115657476453025753610773021`86.8158785167\
7274*^-141*I) + (4.1129289397871086591015259724948578987318470855105976335522\
45862788236963833709238104054514072962387108681174873367698525700458957508886\
80365135383023489473718823716244286124253140877254091371261547420961278565308\
791320624`200.15051499783198*^-28 + 1.334865122666738848203839016524401972450\
6821675613137140888289732410059748688498677804013154390855953384698299`86.661\
80117765373*^-141*I)*Log[-1.`200.*z] + 
   (3.03694523504500493830476045143436196092927026747271981653257097514998728\
42046432731895991402806705745335970478234588960656571046948847120449850961389\
02623697275941782710467081206468537403767037276448240680376887461529941363`20\
0.15051499783198*^-28 + 1.425072603535127240390360818999525502444384025676466\
709123548059079548933381289679153317616525787356617343745`85.8219150284549*^-\
142*I)*Log[-1.`200.*z]^2 + 8.738709667878333928866234471855195426886786978387\
65518773393836035851537545101362276106406117272820215610660046649348892450150\
72381658611175838168257095283021941636319208636112826163566137283505564589470\
309037308464398891`200.15051499783198*^-29*Log[-1.`200.*z]^3) + 
 z^50*((-5.561961503885646625864058632679108621123567830508402330725752169675\
26748281017403992538914581502450028287825392187328911341932151977661364421524\
05611878219336761830325917659691211704230098554018131703826461069381843743353\
7349`200.15051499783198*^-26 + 3.16258198055145944890016596066289150962641814\
6988581932806994803937408705915078543664597490243612685748314255`83.905328811\
3097*^-142*I) - (4.3287571752959674675478872929893260596493646888384252692194\
95594183944562690224976786638470542796227511985858891546234688234726928299874\
02688417758479028386644444111560605829921602760841566801965032373756027450698\
03893566`200.15051499783198*^-28 + 8.4902404431673077017740059443658515618730\
0098872031480130025198734082878059291516642455723564134439252934082`85.443071\
76300777*^-143*I)*Log[-1.`200.*z] + (1.39164145006589726862601726921055833296\
62306430958734151616433077230863373542957670098820249349449294066893433744733\
71141013607319272932199265669377063775128635181528078661289111098437372928594\
41236119538407122639363967654863`200.15051499783198*^-26 - 
     7.9265257390828684877160836499885329769474335719382832122051070155564268\
543356553562607807774160478180032713`82.90607051630164*^-144*I)*
    Log[-1.`200.*z]^2 + 3.832563451989596075193762721890091125003750470511987\
10811913785438544213330092258173912483417061494833802004923697711917670730676\
13364752702740730715759159273982181174684870749711193491294692108867515397732\
328597019067684276`200.*^-27*Log[-1.`200.*z]^3) + 
 z^46*((1.5508314259692320193759016256795007768037118107624496720833786118568\
99461948062255726903565773520848962486837419565137058408526249075735660294385\
01800347153105863638669732980533975976990314951710647114972144789366374205177\
757578`200.15051499783198*^-23 + 1.138121605110855224471101124331984554902586\
5579855670548466869407824567051131509087669424345256991897030354`79.016139072\
5755*^-144*I) + (3.0541609370213660061000692709967012174039667168852228903496\
22474797934724731175096278883148893734470724700831801801010727177325177015730\
99788324604067162276691197059209622455719375714686922411123135199172041581534\
56049631266237`200.15051499783198*^-24 - 3.0645738913801621208795173006096579\
74498202121369958313008820624635795975254508786740177218760830640834723`79.15\
199317693629*^-145*I)*Log[-1.`200.*z] + 
   (2.33827039115455766090713131062712959426502400906375272396214688877687662\
47667667962011526801708690759181137994477763189804806578145471273956046530781\
71534186386138110993617197675545851217652239349001770220649267079033877477368`\
200.15051499783198*^-25 - 2.4101354564349860668142867241590555136771800162019\
6552411379900665644422406000889653218136754006246702709`79.16366171932331*^-1\
46*I)*Log[-1.`200.*z]^2 + 8.7751651019062466085346140687889729435783615106869\
79813331945533858834073265427639657211521304876637842841357801898998582196066\
59689208308741116533261747931780553105795703381773635084219838617838650694885\
315664348455717449518`200.*^-26*Log[-1.`200.*z]^3) + 
 z^47*((-4.508933919543562150105140588764179568462750577627217050903276958950\
02619079807274155801793514705603114272712273959462389777130047796461568488405\
10372441675473819510746370627895947034616424441904752507469539712886216106921\
705802`200.15051499783198*^-24 - 6.190095371334476098983729548692766598951545\
8118020406821458407348727224089373377697211744040020361889631144`80.288138467\
5442*^-144*I) - (5.9290945767210654059386930160986595866147936319311602460731\
95319554246822456871183409509408238007874826599107050594374724191207784284706\
99647131709892253800426925825346874019713823532910327045394976410402084201968\
5457011041973`200.15051499783198*^-25 - 1.66581484775238438146850509094966006\
30266834835736191857220658457618482580609014089258468952898923851623009`80.59\
91533485961*^-144*I)*Log[-1.`200.*z] + 
   (4.39524910320522103071349594958940562033362343950313715458006702053003471\
27861352232872507456525793052728015735738906995170182942445386439525165803001\
11486634781834133869420410147449290320517288208018067121455876906925439721891`\
200.15051499783198*^-25 + 1.3679258433212026135329471832428382549500326725182\
76463690026115324301068006267278216551651305529519870426`79.64359405830952*^-\
145*I)*Log[-1.`200.*z]^2 + 1.207519525179849590514844954346310827565002521314\
86326511842213222931068170989558212807161589226981527576829711122990369293995\
51981914090952076722831628073340613783891180742280570403737800925843230307183\
39463722468498993164437`200.*^-25*Log[-1.`200.*z]^3) + 
 z^44*((-1.941024088402869054567705821306712597633669028100214962264311681171\
26721262904172897866476759730786579376047183860879956721457583407983967666233\
69398106383233612959914573450309489302202077704772503219096572094017921520480\
42573264`200.15051499783198*^-22 + 1.4443776179959482152940338791906967330798\
499171140323825722792990541187670974834808013419178601870981759`76.0221648227\
5104*^-146*I) - (3.4887974171572175812924490329705632608916604349021782158243\
23977064062432533548469298834855844754537884574019814972952862715070744569596\
28868643979164337847800889508230386528486350811663767284457072581854540521325\
046260993549388`200.15051499783198*^-23 + 3.997932285930006702999037754630527\
5637388767014246951109183315195787478095554092202814174338271524246904`76.209\
67467976566*^-147*I)*Log[-1.`200.*z] + 
   (8.44454596877265748241578178009866999377759088096042465599259343172517015\
91524917445730404621336284369113703988091043636722289462093877934254965788241\
97092043699395298672534597058224467733732612531334299407795755423824624218130\
1`200.15051499783198*^-24 - 2.59675865205167640934136059804840032639615008062\
4297838598102053520819926284186054609972862636933371837`75.63837028097157*^-1\
48*I)*Log[-1.`200.*z]^2 + 2.3711033233758544603317097605513266681355124590790\
02265948204348588146745779892420803970998579300861422899647406876814171090120\
12984431289672221492562338713636452722454264505992968878488771069929746906962\
71983167645718311411442`200.*^-24*Log[-1.`200.*z]^3) + 
 z^43*((2.5822339683757925822200283814566659002996768853646353845469904943568\
95674753633836496744243799599899317223463199532295248709074864333532493885759\
95001245696985262096434871645443092402122854234887851244486047599692072943568\
9342092`200.15051499783198*^-22 - 4.43829011374657671190604188175108024590461\
029508447422446059526854088676033722269756660629880845396259`74.38573509497844\
*^-148*I) + (6.72600649267939803092330377889371941697116914311523165338526740\
21826603960232359483926534131766424806581857227027811757201799056513990868159\
78006321432916304128751034554962902116648200820983078362444819097495192563861\
12735786253`200.15051499783198*^-23 + 1.8538165195060518782876486284088317294\
00426507943390863474330290753165718411708595802137685436567555396`74.59082446\
349697*^-148*I)*Log[-1.`200.*z] + (3.8048504108101061530950106608075161262216\
60082289029207997791168372006111317701455465352080539202445132142405198951380\
88537876254716406232834654555943518885137430760198388368732680458860467293802\
318197468156826091660410570802512`200.15051499783198*^-23 - 
     6.6514344065759057346776410805060044946949696921304855940438796491396108\
37884974348466916612701605139`73.39309272347215*^-150*I)*Log[-1.`200.*z]^2 + 
   1.149652953304504256372461617906146660640561437548033586975869974715017340\
55681020582512912944833342005123467724953253301265571690148917414823761703090\
16540606872836454177263594872205932316177024774811219345020576505522459372664\
1`200.*^-23*Log[-1.`200.*z]^3) + 
 z^40*((-3.209008817691839401143131592254112814382261355439463234324459465831\
25859258051173123440994552399938791354455916467357839411811497102624655236286\
83102215980950317484709678322277207268281060437946587574150162707`200.1505149\
9783198*^-21 - 9.888974353931255035912828487104615617268943338462728595634504\
8809752754713718916698`72.63929533797698*^-149*I) - 
   (2.13037051280406362276438524500072898136782254984710512789359855770343636\
19894421278389811981006941471560013881510835162238575774323220255557941792659\
52537801958031158750480684384794304578119979366430775788510639714362016680428\
12`200.15051499783198*^-22 - 3.2520147285203879856430607553649584792742060112\
0428492747386739626283904896301395726133253997897198866`73.33421235944543*^-1\
49*I)*Log[-1.`200.*z] + (1.92230876051362850361046748598185118260087415865123\
10585963554147094650878821633140813374629655798756177567469461918628661472454\
13741602382738919374520459892674146936445327488242230005929646135453728526165\
956521`200.15051499783198*^-21 + 3.887827578138397798312763745771091401095436\
521859658743498448197161703326278768264`71.45639884876833*^-150*I)*
    Log[-1.`200.*z]^2 + 5.934286155467445972011687736815527531413212672751068\
05377793531416911927099985150533610068212920504275884909485752388526905349595\
53706388154658461449725965409740208440277480094084394252855437743843432442590\
4373`200.*^-22*Log[-1.`200.*z]^3) + 
 z^37*((-4.741935966309408399667302823678687488753599360222574538114548061575\
86147766897461435807234448644583377755320257464227294607536283031599893232180\
215742687113014133279964149491017710680720746744209530028347070267269`200.150\
51499783198*^-19 + 2.67194788639030656304694684118354272398451957378627938427\
96114383139345195619339375`69.90138729615012*^-149*I) - 
   (1.06672576909713882857969187675057275163691161849648981234911122448085862\
82433636432017611675104265624136267139143604836796966103034322921794202468114\
5626498744481024218231829288206708287767270246454886698621326467`200.15051499\
783198*^-19 + 1.4370961436324243987924282882822178286797986766734053064265339\
962485756768897697039`70.2799480352615*^-149*I)*Log[-1.`200.*z] + 
   6.435886665287289205147071166839435616492751535755249898901107558787121581\
46107763082076000070296292679393080258516267081086534933400186950012181200829\
15038539228703373986780566463790497871894474626794203126327292`200.1505149978\
3198*^-20*Log[-1.`200.*z]^2 + 2.138488575978002700534341096265408515532745239\
54136104987612065715761502630515670182064101330697042891309537381797084721183\
20447444315095147315700504782198574840782812065035033786001090374202109293698\
265914089596`200.*^-20*Log[-1.`200.*z]^3) + 
 z^34*((-2.283546588969573431012985612982918569068283981081054097862863627783\
29611405613728484333073762782788589502373333274989721884724606661989111985402\
38834111677481760034145240725344553953131245209194375054760038081487347`200.1\
5051499783198*^-17 - 3.501268508726714887443497918258436370311894199841081966\
4300396304841074439187296`67.33613053895765*^-150*I) - 
   (6.12850410015303378135851251335056166178684803664457096625393915533919545\
76748384608884896274790182223427219410155164227773001253213175748526045700635\
64306436954791732363708460211247964726047876206264019875865441161`200.1505149\
9783198*^-18 - 2.146695476361097379702865573208367025092851395934697209470932\
548286798577496205106`67.69493095796395*^-150*I)*Log[-1.`200.*z] + 
   1.352062880708561488993585004407688313836094050692323377598204657226859568\
62731128883430939857872151098292605012237381754959808803264716604174727393389\
9373157676879179373637599738988060869076521971059672088026550017`200.15051499\
783198*^-18*Log[-1.`200.*z]^2 + 5.3324943832954707710706327899920727817309102\
86475326573877265200585380674918796056086565774128164004607921613997880346737\
51093185691140492607570538976868609474369363235218019099086285352714153497852\
405038430893594`200.*^-19*Log[-1.`200.*z]^3) + 
 z^33*((4.3020576243670849215484418389165142083310517446479877241320666269623\
67908835285607683770472658430409829685241297737262067167465899375717090038939\
3656627650671886249040425447572330047718431339988670952348123805480915`200.15\
051499783198*^-17 + 1.3842213484101423859543006835033942127652857201921743647\
94056274030311679033567218`66.65804431748154*^-150*I) + 
   1.152884631362899956919960601810338907042234967215400356767257255875512307\
56064303956686728009280636288888328379026943522694069132958431334639190006428\
10127669447616155011891155367501435064682032866225174242000320923`200.1505149\
9783198*^-17*Log[-1.`200.*z] + 4.56496496527393351489566279000900018468117224\
16491481076522769095500417456934131297080794913439193116937738560836686762089\
15101532102015393972433658537673130035704279154140616134483480750234380974022\
091906697750333`200.15051499783198*^-18*Log[-1.`200.*z]^2 + 
   1.346769098379852562187822535590361135420698567056116009980002771383737012\
94078765723036326720188347742625522618495744001918586538707237020895056507511\
7290687595376368131262016667090465311392284264190589066722720675`200.*^-18*
    Log[-1.`200.*z]^3) + z^31*(-7.3777481565906536026076471680331484405600084\
26481045464475989888333062309345821466929775069627419851889136181288317687525\
11878326175569060227206730750336159097664962318918938805523803196322879567451\
612843472439748392`200.15051499783198*^-16 - 
   (2.20428290407144997065240445156036080369362359454604489899739320845132328\
80199209756156911455446921892220773602437378267943492851153567665255436148677\
1602881607738953140277776834678620825978568842304154886231078042922`200.15051\
499783198*^-16 + 1.4054472129370978687542131790018112692188579521493968503618\
31590679861405454716317`65.95506220408282*^-150*I)*Log[-1.`200.*z] - 
   5.420083527517307367978436780631976254136815190914963034323761860562600281\
88211510976439388805075224243282207845423292771967360500873012002535928684261\
737267956062827227787279490684827576884235914267557864888792518`200.150514997\
83198*^-19*Log[-1.`200.*z]^2 + 4.59013294068559721380203400549095889659194828\
98152288317534256305796354943602489533035115107402761340876855445045409486939\
06255620168008672433800558046523768842385539141233539393111343326548402098029\
624912299631098`200.*^-18*Log[-1.`200.*z]^3) + 
 z^30*(6.19244311810974124385507938876604757017180885156120041161556127680699\
60958950139357018587999021859820531300742876922894537053728527904348351216872\
707376390998533779624994729215584372272109645131446654698583592586671`200.150\
51499783198*^-17 - (4.2313313469454098218998450355188891703602782935012562649\
42035544709270978763416538931150494225304611851694191277395718410954531166396\
55615582695959017473597080501978742932841059618429234262096697519573675972760\
25625`200.15051499783198*^-17 - 3.6141755931887911497152204363902572708574489\
088818447015548759168212288748573339`67.08204721120288*^-150*I)*
    Log[-1.`200.*z] + 2.46815209760916050779664678671034436963979553662324853\
83267972999172325608662291216024752617271457343021255960078650768803810298062\
25425770376555923655699140324432768622066898763321753155011620195794919328660\
74499244`200.15051499783198*^-16*Log[-1.`200.*z]^2 + 
   8.689816142259423367850125907657810643491604820737537031639994842269489486\
77505871952879471131510435407051063307577194412876933694565278818201255729573\
98490706224965853627032371801825283981923428045620338170345378323`200.*^-17*
    Log[-1.`200.*z]^3) + 
 z^27*((-4.126191452220619041386486722726151771056222719372041502315299218648\
19326209406253317192802796755265178232910982359587298385060468120572396209996\
78435388550845569240678570655841374849133866442825264525010957503125951095`20\
0.15051499783198*^-14 + 2.093059414854405540206605501026435070632245667555810\
5909644158648879479173043741469`64.85574717944604*^-149*I) - 
   (1.84308860859884118539028858435985484865886433241074264301896642436783229\
74860930463228056528295945380120884731266153284441013438049819052565334536355\
704541489112649822937345456081505241964487416279819348038832327676319`200.150\
51499783198*^-14 + 5.48631970293203682204151941703088043363124267076652147412\
39404315216011245781822262`65.62424989444496*^-149*I)*Log[-1.`200.*z] + 
   (8.27520297556785171086655450770177602015964615894378077642166768063889703\
24596412475212897071126608701533397679105585799992155013755189342309462681588\
58791645502514042341902560722452220489443186483232021342568819403474`200.1505\
1499783198*^-15 + 1.014901419527933663291178362393697561571374232751757465325\
4270059059693394434781097`65.2391602027551*^-149*I)*Log[-1.`200.*z]^2 + 
   3.569598942076838077580479300771090189441057158467460877699006229879085752\
46931986319874207991684301161600173257400622248450415727287631895121579473305\
2372000246813875812566529267097145686955433184557808345474554801823`200.*^-15*
    Log[-1.`200.*z]^3) + 
 z^24*((-2.197922145740714857481918781765756140899094726364000002695684713658\
61216709128034145897820807676648330879936396364402021456044814862925124835494\
8269210255557852064877646619649747227454822898504311874855555438569228931315`\
200.15051499783198*^-12 - 3.0435520483846227209508432706625153425581861663623\
3326703166398149343699003470429628`64.29188342605292*^-148*I) - 
   (1.03891274669999680007679817238437956718516828638659964030819649912439338\
92532078098509397066738544316178630064737458327829698561241714748431645118129\
41829726067147347281967136525051159481259247985082770378946977659372668`200.1\
5051499783198*^-12 - 5.327437145638193205565680655065338201777082265295674785\
38866202867091372556845985213`64.86045425756191*^-148*I)*Log[-1.`200.*z] + 
   (1.64369715562398627680928336198800126653960646878146827811185713636006237\
18394292024616844391255145366073635576171743882561108512290344849546491449223\
8978192660005243763921830881933625732575171760788549985020468664537754`200.15\
051499783198*^-13 - 9.0989019789346898992838101383639447084289152918878677923\
322710941537373381890122088`64.89368218068066*^-149*I)*Log[-1.`200.*z]^2 + 
   1.045078666964726906312280867342716360439091346649180886909056850476732221\
32372836766375645599108663643299053061901314766890181493756474826102469049699\
270498792051731740040913297108210643993868612342819422340788847581376`200.*^-\
13*Log[-1.`200.*z]^3) + z^23*((5.16294458251027046720494647752921817613356051\
32168945515274906114727567460760440634289125889862488742492277663442443144344\
90645980737131937901941454534693742309242708873078023667900055563355934768879\
029061712965107616522`200.15051499783198*^-12 + 6.395137986465210353822366292\
94785447212611890338608329696810679076040608999784623635`64.2434674539366*^-1\
48*I) + (1.917242234619945478607651593769436029163001258468954077981883260697\
61455642948136793665198320765060238929163532224748312182975593415780803064117\
8541007391536848177716215200775109865302312756794738907767647597521479220118`\
200.15051499783198*^-12 - 1.0110881916534573972216994533837616946908723792862\
77475613044019463684154148182344621`64.87262704876231*^-147*I)*
    Log[-1.`200.*z] + (5.8182624576229173347999545624458938839099686705131027\
56577347477026695686471884989345122859345208548215037202817168109817816399741\
75489261782020852494526270304333914356526908954221781635481942094717720365701\
764935643874`200.15051499783198*^-13 + 1.683376671231931258524483644962257287\
39700411432106227249609395213368976883468688372`64.61190299405907*^-148*I)*
    Log[-1.`200.*z]^2 + 1.232067652408956579959653005760160079923577109031130\
75020905842352208817892105041848521419873658488102644018220314027854662788519\
11440373442253536574563325704274530388748750606390607502063350031187463193145\
6168545423655`200.*^-13*Log[-1.`200.*z]^3) + 
 z^21*((-7.092729208626883847797154244261777736813120530187723475110125590274\
57966350604199337767256974376779273415446175735011320746165216910793915082625\
28349188430435858731385786267258782372563214078207870701311954068137694171843`\
200.15051499783198*^-11 + 2.2308660760928265660555455584731114375553502337467\
12814123630791380176066378354883667`63.64817511786948*^-147*I) - 
   (3.63632356624148192751766680874106667996195750254866221376538380773966307\
95937648085723580564467586158143796026187397274331996478661045258866692972836\
71505860040518574708328835554431083475794438901498112602310314623127384`200.1\
5051499783198*^-11 + 2.965047743974822898370810699277622191348621087626955121\
250310274153563974579918739142`64.06188416818266*^-147*I)*Log[-1.`200.*z] - 
   (6.54160045962177290579087128297145727273712337124463657113736626366521524\
52613804695644798223359576102724831347755195860978075641772972590000573570060\
7744347671407502400047571767414661162000101092324944449480082187956623`200.15\
051499783198*^-13 - 4.6975370406994451575847236640383213636973460153379526079\
5580428885493622221743722864`65.00670119582918*^-148*I)*Log[-1.`200.*z]^2 + 
   1.699623563580411138290800988982180388834650709302560621095531820397950618\
96483485717719975021209411510960952563174863833768004901071760629789179489173\
1028298919980690236628434077299984117252185485345304767920494592366799`200.*^\
-12*Log[-1.`200.*z]^3) + z^20*((3.5033106949352936175333517054873102009091957\
64040760119651511119916405712480186185446582486462553918863401704387346700488\
76643805078209741490754621130213874786222847993400005219060508232746160520368\
35799270387753424556937`200.15051499783198*^-11 - 3.6663375527910950038416082\
18311707457358484527444089743622913998788245531490217369177`64.17026879006751\
*^-147*I) - (7.97314540307856305938474901326559877801749396536417244402490445\
21805755174342865166361843426727009978543699148645674480677236922426355416992\
95945614332295375429274962578454806689742839144313011988091309393569913775925\
651`200.15051499783198*^-12 - 4.519877410086703723084476614071254492432231448\
774561254065673267047402118706214416317`64.90401196947424*^-147*I)*
    Log[-1.`200.*z] + (2.8895800939037441391972060081511205287375053400617944\
97455274691320780097911505234920627729243673768661589273648019046023396726121\
96526834968756766948422296896128495400358055561127958338150338301623179253967\
68387732433898`200.15051499783198*^-11 - 6.9896055112082704083918295614257653\
8387566578205846322088034861168954110965871186694`63.53413292614881*^-148*I)*
    Log[-1.`200.*z]^2 + 1.190974243311829543982895715790173267915716933789587\
49370114484176198446996098905551867321948357915701211967664651706429454839337\
99498361894887814485847126324593173700834345289889930296240394379378429071740\
689346668402432`200.*^-11*Log[-1.`200.*z]^3) + 
 z^17*((-2.172168572692603116380826771746215560217054614568724831146251457398\
97345884613372985634249319848537603707648624099746197786496730106473981231371\
93326396235487374750827433268106128355897555265526020468650984787126689524456\
79`200.15051499783198*^-9 + 8.76729805483090860935568832801582820337808807934\
7200048861958264284497563526401631247`62.75648724304203*^-147*I) - 
   (2.91425655310445719960036986797048016406812250313089139975000565853371689\
39492653245588181326463604849730662673048018476752787744956939612765560004496\
8054536966422234192328185605115685448404370495777625426554869013660164924`200\
.15051499783198*^-9 + 8.93635225007444548975523937601469686948376644019428933\
7052632494816971077762216523092`62.63714749543381*^-147*I)*Log[-1.`200.*z] + 
   (5.88367237614677777355210710700710542084765641334467571371293665863880350\
31030399703216398492950502889204913083908446765818906583591354837037014179556\
1422266620655181828400443215997159971759127160350138979067431224430497725`200\
.15051499783198*^-10 + 1.2876128105747377077949366427839984634297626398425810\
31875939713287483797873921153999`62.49065180503785*^-147*I)*
    Log[-1.`200.*z]^2 + 6.024183610005785668162996953090989920900876866939752\
70240820171549509964263486645027554240970365647726845840135639773181121785980\
76230858761391241576745879197600393797220766601980615479653749048757480333138\
3982591297495854`200.*^-10*Log[-1.`200.*z]^3) + 
 z^14*((-1.687215175064304343269922665253447906329842546351767039451649655695\
02735136687781274706956232577745687341026685278840963864565249118040647035894\
63443916566414099537579873914896717319447599494716940254186463364273997089545\
1354`200.15051499783198*^-7 - 5.558963852359876284244557537401567933600709267\
964571791048201283592475002274806582898`60.66833837498435*^-147*I) - 
   (1.54100372547910510995166450542235516498740166047349997065681494979089844\
94433437449167469174337062419087829898886176845867230081257574486769719710934\
0332041747963509287879334409330152841058524788557998739284207617869724546057`\
200.15051499783198*^-7 - 5.03247819759652283590990846255285079909106120431710\
6610677285105023090325051140819778`60.664493211230145*^-147*I)*
    Log[-1.`200.*z] + (3.4560548795901314237070346790164039550458187003442931\
45390991134769052485736707772791195789909343652360848550261509546339566483715\
53872925130223434308493677425250092174191790204553441416480287126586044729915\
95998285017766583`200.15051499783198*^-8 - 6.77020341175069219605167641526528\
518519198335562179751696407813861872332831745686179`60.44253608501819*^-148*
      I)*Log[-1.`200.*z]^2 + 1.2201390359103078647341084011798828348966805704\
52295409264971889296418382852231190841434213582347635243592901455321222502894\
44647115195261933884862984084557538756909573759179949851545549374744441914529\
97511521843874089965799`200.*^-8*Log[-1.`200.*z]^3) + 
 z^13*((4.8268534259663651472467288022465148850939166432643875719873077264016\
30212265590584733643095338651221568937997380864486157311803049324018246824179\
53804647727759624212544030682022105950278098594091037912462427586392862945368\
388`200.15051499783198*^-7 + 2.8519232497968878351337120887316396901586453573\
84370370349665051109666889503356258396`59.92198872048049*^-147*I) + 
   (2.60335127402088914062411504269470784573190249538843728089155047135281155\
60375462859740446244252940028582226342353576250482987665053532461601741631933\
3588882210812644550445391981593892997723912760535956834784833716770534274692`\
200.15051499783198*^-7 - 2.64768944260669242501739147997656442324378095376886\
115913383233006968113801732559865`60.157849269506436*^-147*I)*
    Log[-1.`200.*z] - (7.2168071231080826451858396138549190534860880571598844\
96039538609398514985707859841077723551672733328550524652430109782767743537763\
51132404009790396202768900405482636893307604889491570232125439370113042203758\
44846520806490667`200.15051499783198*^-8 - 3.48282189520491405544970721501027\
742617017775029915161031148880909693403929995222869`59.83410116540762*^-148*
      I)*Log[-1.`200.*z]^2 + 4.4667483787656601405068732664214945754339576910\
24545530636147837876150715574666109727755900513184381579361085451702653430966\
27039022092528257145532873670025317763238924070064040347665426485501831538693\
16790360799958821762523`200.*^-8*Log[-1.`200.*z]^3) + 
 z^11*((-1.760681279383234084378825834454143283161086233705951975471276443696\
10757175245059896761141997326718252662779549153101123306444942776195148268493\
11866193922753106326604759994434073487872646007821387207979469062522446455443\
15477`199.76773931249411*^-6 - 1.52313585774322212104747907303719304001097105\
209994196167009827030521594729334920036`58.087572893680765*^-148*I) - 
   (2.73302395849854619691257834712830523595790140768930950691144181320525139\
50542104930509178554098861479608550768106046678204011992612386043191361956211\
60108627584205151219290529061732492869747970978702752993419545698752092443273`\
199.76773931249411*^-6 + 1.73280660452413892631038490664894847619929848302180\
353809377086676633299160610487271`57.95262165354913*^-148*I)*
    Log[-1.`200.*z] - (4.6972283457838859208759794380904824646278006481214422\
41524503855436673975981783411578728865706368318298353017830091875509672587958\
39072133028569832238443850487074882860678513735358838082188557198890052436847\
111589309534396693`199.76773931249411*^-6 - 2.1894688268440957073343209862653\
846251477929725637689154661847214199223587242490656`56.81901209101805*^-149*
      I)*Log[-1.`200.*z]^2 + 1.5677360826091360404954912467871337221318580984\
18544145656539435599881326993720772781218508330902109962555689668083447143892\
87100526478432523005234244601930990385419893145096951114899987050402518685307\
7556416564445565903383601`199.69897000433602*^-6*Log[-1.`200.*z]^3) + 
 z^9*((-0.0000368727593366354902969024853139593769139014990466497526228773829\
85308528434663142513510133593151955848994389941904832935462567160723894789558\
81496049516981189380030265873192125145483847394452128816864270234443998935089\
594613868`199.76773931249411 - 1.30214072203177262844786872151068500600137802\
640237716039219102441906134588024596058`56.69846727987753*^-148*I) + 
   (0.00008327319229839064897364404077379235467334521699949735170305337824324\
79569843810492805576061787732157847179692002827201290470689849282150750218773\
80798948827354964124819388610340316220715068882427870912434620469284054077712\
84894`199.76773931249411 + 5.336708571094965976418844031839710666252697000212\
21261710461565219928393498914701`53.95728327140986*^-151*I)*Log[-1.`200.*z] - 
   (0.00003763373417197963597062322442403798605007087678928625751340725915985\
36494110135634866531263684413176493963177249148682428955955229030579815022407\
51302114414416124365777228282506658737527549992115029085417376389243183936563\
010354`199.76773931249411 + 5.07417968900459352605734460520744584886467529626\
52395522796255426782525381457729`53.280303527489906*^-152*I)*
    Log[-1.`200.*z]^2 + 0.000011289826948390943544571952534691056206433190560\
17468715881414294112706811119509532207944906357604770303183001595700008398421\
09683379524649365919207189046470170311959536140667974367285154743286531074482\
00168664531282994509420149`199.69897000433602*Log[-1.`200.*z]^3) + 
 z^6*(0.001428722274034373346010275543340933874286648793545837162788677085748\
11842735005079526270922992259421676746341617254374108631719181314386815599063\
12020224449656850410903473448603809810290734840968122721987764638987472961145\
53278302`199.69897000433602 + 0.000291691292429304149367403488940035187611361\
18237623105896405419950166474516387955097432364041625871671975714593812191358\
53732298782163185827946360424709806638874825265332314780161251996398237062359\
81043976297109545642687044811574`199.69897000433602*Log[-1.`200.*z] - 
   0.001097613050892331514621013418215092953612823084476391386821987340377693\
70802543732189200609976191719002234420790228859852193472655989711691177994871\
18416146338940813564803865053930825971320439119201596463071074787501534272515\
68999`199.69897000433602*Log[-1.`200.*z]^2 + 0.000057565436809641834149144804\
52674897119341563786008230452674897119341563786008230452674897119341563786008\
23045267489711934156378600823045267489711934156374219585449454789962887863126\
78235626530448239715250299261559311545569448343`199.69897000433602*
    Log[-1.`200.*z]^3) + z^100*((0.000787883444916073854926270915860815660344\
57551313888689402075974866413001734629008010869094448813320592050727016656508\
57059367809493694971987954243388078127509706006160941747175348319016094674861\
02036836821528249353493387184405827`199.849485002168 + 
    8.60548488266905496096588794745063525490058781830582300852947639308137294\
89509406755425780971903682308445743949879959083`91.18882836870478*^-113*I) - 
   (0.00266818129147947422257985847397345458773778960235648669242252054949194\
30481160052579680546052601970421590562042122757623040089277459494593670142300\
62858654010023895607576859066063927885979796979659812668020121666527426846343\
226467`199.849485002168 + 3.3329967932479886365012266013003051149835011012278\
283402616102934433277400952789437947377985741368310226671671460039697`90.2471\
3455895296*^-113*I)*Log[-1.`200.*z] + (0.000635893403900888824876309630908012\
21028937223573171655191809545864561259367784797095021508879048014195178398943\
70917880005231250104102932567626742311777495952775153786363438797915329674004\
39920660113297736065396604924893959019677`199.849485002168 - 
     2.0636844186794283390939394184627433306492940750393960766847959672200354\
39755586679780063730589423702247099496107816139`89.66177396289825*^-114*I)*
    Log[-1.`200.*z]^2 + 0.000065002903087081815909470201859505464061711097322\
85940584498807093018002694737093059639410437880084132407048039672107918026023\
71227466957575677199132113101748516072196063516274277260224067728919154826427\
30043841506668292294604087`199.849485002168*Log[-1.`200.*z]^3) + 
 z^7*(-0.00078718443899064189162230434100637175106361805941276243987908559233\
20975000020569603981775244009240901067283057694168791869203600856351075526491\
49141546603360225164222951413057395164577502054787861599981868687817837882509\
974592494`199.69897000433602 - 0.00001396324049143137191070240949366284497937\
29653734051530387492349410839473004220326910635737632158129951000225889127539\
21904694326139762963190530068550960220840316911621100842520731052843573565574\
323545603346374454095123068103668`199.69897000433602*Log[-1.`200.*z] + 
   0.000088711144799728022041813933976393493906593847570671288901739651395874\
69364409363560266479133206494361904648389624706221738149621899079250427239991\
21363963466656291617689344206727891050037808342100563312995776909872068149555\
80502`199.69897000433602*Log[-1.`200.*z]^2 + 0.000161234722179024748330834310\
96203913664231124548584866045183505500965818426135886453346770807088267405727\
72318804064835810867556899302931048962794994541026029856434989860837150568083\
74015534446403437802146805312930779721814255184`199.69897000433602*
    Log[-1.`200.*z]^3) + z^4*(-0.01187362020877408708328398434244094243546783\
72257324242618878782154936237774986492062770878865672677017087923219562043386\
67706909926509478872932057134306701101312680830985843160063990925511159402308\
32487731637328`199.69897000433602 + 0.012489220523512010159114812036426938242\
78386098797230606530889180956712764286038139350639354229325295065350105917323\
89441805372252082635683678667710289917172354031345983003913641906982296136479\
6332518858990802386`199.69897000433602*Log[-1.`200.*z] - 
   0.034952208809328086594880817224817061896876192841517355233965004362672989\
36652466841386981422473341071616659696839757630132955689371725663579773228836\
828633098173122288813300362476374717798308384422720166162441998`199.698970004\
33602*Log[-1.`200.*z]^2 + 0.0143679983821915991512345679012345679012345679012\
34567901234567901234567901234567901234567901234567901234567901234567901234567\
90123456790123456790123456789361032971633324801447638684763473012533270716056\
26024394`199.69897000433602*Log[-1.`200.*z]^3) + 
 z^2*(-0.06491668072862358101350908416384681239913631172905673231068825840312\
51866567150899779691053586011569043927745759257135932554623416749039323070471\
4889261234996095813907971509983327329186257974898659704287290867005`199.69897\
000433602 + 0.089464158074535348450974090302170385924726820085548058312810811\
11362021992665677055164168653792652555443765117120734140510813313269640142488\
617496662603535790896463492290308662119679060378852783877361481720562853`199.\
69897000433602*Log[-1.`200.*z] - 0.010419377606635903213859734986890986209135\
49224431024710954917200670057902461994419496478810215217840904249974073767739\
18647717992806151049975439644613968352733702477533602687185015853662168200538\
0324545263618356`199.69897000433602*Log[-1.`200.*z]^2 + 
   0.046874999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999997862536995951689681244354963761337315940128244067372829354`199.698970004\
33602*Log[-1.`200.*z]^3) + 
 (-0.213910620499105790864916020249134778872754734826177304563576447537669868\
51126186119003232612784390782199280553120306097665176467073639718286228178887\
358548089345460069136962783040674805717146275541925506889709457`199.698970004\
33602 + z*(0.3719952578182615519434504927471900789324272596811683543667258457\
93412462168557647566028950016132860732210277172832358358795578642765879689438\
71369485437060328935762504750908764910459146108333815456553452744833992`199.6\
9897000433602 - 0.32812500000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000303238095896414617997294965007844452463`\
199.69897000433602*Log[-1.`200.*z]) + 0.0833333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333329559703695511284753\
81144043545793570268`199.69897000433602*Log[-1.`200.*z] + 
   z^3*(-0.009410357546803799072904747575072616256405125188773063145933101700\
13042122421782603335806152456734122295072248597443308973193807170439194607991\
421630319862055278466986568923018538987100195624776739297901020027639`199.698\
97000433602 + 0.0570613803055903688823631984415900891196354506967924404314995\
17201511030064725364368940420202720362223019804014246871232497941139926490289\
16933009038850061873327935933501337232621446751082904222334489199860272398`19\
9.69897000433602*Log[-1.`200.*z] - 0.0372676142939814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148452370651027598132039040338436272877608\
741476716660158838`199.69897000433602*Log[-1.`200.*z]^2) + 
   z^5*(-0.002820294784137922791984785652961466133271923071932006192181935830\
11405711520175971744258160382358629362302483588169268966079067594226020524445\
35845322634104000370363988014277576036082628071418152027338194834364566751796\
91670088863`199.69897000433602 + 0.006702446912348291892107984355158125414514\
22701602134918015910418022269562410923909920307946377874897821722735855904520\
93231710134857336162409119602413304646796245648746733901734875146479382435527\
4893762574290337`199.69897000433602*Log[-1.`200.*z] - 
     0.0036312244556568287037037037037037037037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
70370370640903990844113582744030626938232223973180542159320709796176733767494\
1846818`199.69897000433602*Log[-1.`200.*z]^2) + 
   z^8*(-0.000046261513492904118135629221151381076664477630055100028135598270\
85483722117797597540983053935379644770104775305891260781224393701095147343387\
46133292599112515113970033979615841815381296027636314590870104804014235964380\
10278492257`199.69897000433602 - 0.000027188577132126249388884611261541450737\
29589984720431095654361134182833979712228668848038744417278234913287559837791\
21629488506236231505707334480840727443045810891593482933445058306433572149455\
28975694666555649777403623652133294`199.69897000433602*Log[-1.`200.*z] - 
     9.5331635777025468765743195064484126984126984126984126984126984126984126\
98412698412698412698412698412698412698412698412698412698412698412698412698412\
69803508718966534901412637282330149083754232583910495796794917218867558384515\
7`199.69897000433602*^-6*Log[-1.`200.*z]^2) + 
   z^10*((-2.6569102680634930740094704785259806889416041303021910841262861799\
30340858031457024123170095111633289792635480439567613666074927153726229530154\
06967828531646214314626215662323759646770179701658494397689893344715758535593\
4393178`199.76773931249411*^-6 - 1.838954567456167660924150319417006982792300\
093680658705708650479344438596918458649`55.99070911046774*^-150*I) + 
     (0.000011715783868837301301368364089453824574935154880029472953358599008\
10167727743811736141149255620350855098684731564577237408752126648906861528520\
66504080876367573582045905982842706801183890117476685337164171137215721507874\
16701253`199.76773931249411 + 8.621776908949139291091344751899950766626783188\
4970763489104313331643741232898949`54.01734042771705*^-152*I)*
      Log[-1.`200.*z] - 2.221675453323836403864401358145254629629629629629629\
62962962962962962962962962962962962962962962962962962962962962962962962962962\
96296296296296296296295015768737427559016899186922281757619384352579983137226\
8881286333225356717`199.69897000433602*^-6*Log[-1.`200.*z]^2) + 
   z^12*((-1.4471042663883555605955445791512577166476041971106397347608600327\
15119750520103270838455825973743483446223429118600369666503653000395750246185\
13077144232537373644093555374610115362235418341062008700165705830887467083063\
58341`200.15051499783198*^-7 - 1.47759374541682470498554682500157263183968464\
8098990948316965843403195984992695042643`60.15957021799853*^-147*I) + 
     (3.589105396721798853731019297416561574063044338129763883722854482854661\
05366459000310989513484847586379366290906444157098470361967529512998226602269\
41905495809584852571004941288127438993606979640758421384875976092473683730651\
8`200.15051499783198*^-7 + 4.124963728545473944758920120643616869527012612212\
05592880580279071813568614466769261`59.210948920017415*^-148*I)*
      Log[-1.`200.*z] - 3.478307296768497841644195150126392874935943150642224\
71629879037286444693852101259508666916074323481730889138296545703953111360518\
76792617533358274099011196245429113241381430206055437607922578243049175907367\
3098265080438581386`200.*^-7*Log[-1.`200.*z]^2) + 
   z^15*((-1.2057666025877067310041646670860818411632871211149286049241388913\
59929861564698318398820120635994773809991822282995717812632256131837489083059\
43526382780864813721971100961682372882923354864199868033219192050129311554931\
26121`200.15051499783198*^-8 + 1.12100283411757563988450053172830002826630496\
53969256353098154433089464237434848272382`62.1188584578356*^-146*I) - 
     (1.135736237512605519194367265205327499453834605870257580991446668308043\
65959771955563001615217522264495764947562840969659346243390281068140532350655\
86739834711831771047924933131149765537349499856541778461089704167081230501949`\
200.15051499783198*^-8 + 3.38476299335864369821785416089809036614481626598550\
7568068002320259188731183819283593`61.62476577903043*^-147*I)*
      Log[-1.`200.*z] - 2.044813275638596235779133635189268855871501963620233\
03206798209737657121548949885222665939891101560707674758233253236192683576575\
40491167769239491755722113261672011087256285358371417708976108123652360545419\
52400928239712651`200.*^-9*Log[-1.`200.*z]^2) + 
   z^16*((1.19793001725938868434135720794510421583473402349740248540563079747\
61527211635852000852240041415357575340596617961170784378147830907116376536234\
98160207325635102406909543988474953855802848824533149014640520344843231228972\
5538`200.15051499783198*^-8 - 1.335863242513866609972557974745721640458918601\
8617756970546544253481737518860995561518`62.19784555041081*^-146*I) + 
     (1.392963524362804631899643928626439072235917715433644141584246849642589\
07097110758174678001615913357728833411530950825642184523329957535724516183471\
9220463182249235882677552955445876669408112948342237604968340073397271837144`\
200.15051499783198*^-9 + 4.13746998453165295598301318151095846177355759819729\
8593799894007709909955918095549042`62.62331010972245*^-147*I)*
      Log[-1.`200.*z] - 1.465543720214852155240609556161675897903221974301072\
65942879213795219086224377229668234959240250245541250832256123261414266705271\
99627728728257828786890941483366613916739110364362083723478569161624355471078\
92291490831097046`200.*^-9*Log[-1.`200.*z]^2) + 
   z^19*((3.11446709997727348627711149064521742805928315361286898073445931462\
09769845549847650124699074265004028257015668447860203886554588836863638419813\
72743810623308588357575340403001471115953242145071304293625477135499091950605\
01`200.15051499783198*^-10 + 9.5085145377981349112287771322820872122264879072\
596669081518018345867173473628494205`63.63524392514761*^-147*I) - 
     (3.428859427102850337252372119341830191993754091662450879339462608119917\
67293272011702961879100212317811869724145046943204321939225686510011800977878\
95440792690894214148921629354171957243809118401602083400620843433414818691`20\
0.15051499783198*^-11 + 3.182488647440845659411895338165953065309298013937968\
242105348883329374143531614794834`64.1181321802314*^-147*I)*Log[-1.`200.*z] - 
     5.2910681790294177798809804178585950820261162446182903814769684430158554\
47567898630194893729547357080241579070350344942052970293506273980334949751955\
8157222035242571670899118353148165694294993479371711390651607045687977365`200.\
*^-11*Log[-1.`200.*z]^2) + z^22*((3.53570780581112681312343369550199998779837\
98463505302647978793743897032463553860285141444473540983590111497434400102006\
06412432957679152718121030311543395717134532666263491078064529998895289029144\
716489674004782661849138`200.15051499783198*^-12 - 2.685999750887379136228040\
616980502858705838092979089937142310569573907983957148599325`65.03114459856295\
*^-147*I) - (2.23968177684225385648976685516431802922434683763515816331849601\
59212142849791026014764834588339889944136621804906354260703676697301652199497\
73529314453126229721357296585594601991742521190910478136854318846496929408590\
645`200.15051499783198*^-12 - 9.748258465616000748248886021514822752865992592\
55585097636091626343874146510987065246`64.78925571701498*^-148*I)*
      Log[-1.`200.*z] - 1.424444484685123356999977758302074055720305257219750\
08188367581212690606175415819970498320858686715309554257486985621853091986832\
37136313052327361982419828968627193161411887958135632160978972112585198924095\
22520392288969`200.*^-12*Log[-1.`200.*z]^2) + 
   z^25*((-1.1403749748573988377987287226873163361759111552634315837936572662\
56139081467463955606776243947891697381724811082986988508563860946552952491039\
2668111296268229552965943561074878467670469435074155484407789550647837583562`\
200.15051499783198*^-13 + 3.9122032020148532638847735566878773286743576953359\
4481884911161679659800594856871203`65.68588872373417*^-148*I) - 
     (6.954279295818344920678598067977899735765410011071243051725532345975285\
95560235310483869707353165102968282356342461928330455708979950038528872253774\
41573857569964353685837125930407328123793742610919741138962474180477941`200.1\
5051499783198*^-14 + 1.547379967967884014594169455171487576529584412842819716\
27472035405243905979064996682`65.49785983940062*^-148*I)*Log[-1.`200.*z] - 
     2.5392195789451948159843815049951771106518434811114958829401915168055499\
10113675838710545086603855720220081366537626373305835694076912662597763229863\
2991359141298713218344281443533738931536285449104725982564301237264126`200.*^\
-14*Log[-1.`200.*z]^2) + z^23*((3.2167686488877117605119073212719116299251747\
55454775133954713865674297238067517355430774284669684000862236425250943172258\
23958329759631714145209895395420859535906122608067407409559866257767715021458\
6605200694716539983492`200.15051499783198*^-12 + 1.50800225096300013190288473\
9612719472648693793953785707840473158052513122592386011963`64.82149716021242*^\
-147*I) + (4.5058071570249126943691986418892327799577568516865637573792229951\
17537842143572733746995922440154128112406297034239557842544994722194475924990\
10463988855916434902144626071677575683285925438816380528794827338389521030477`\
200.15051499783198*^-13 - 5.6285716042765863780205489322178846172751835945595\
1335155522241313586077274003886594`65.24714059268179*^-148*I)*
      Log[-1.`200.*z] - 1.138238950217482903687024121779139975825451041349284\
27641983194891493778094376784095890649781199197806030062117754481717390059306\
60817291436961468584809206925563534547943327160470499820413701819678001641000\
52157663756`200.*^-14*Log[-1.`200.*z]^2) + 
   z^26*((1.18995906548846663487535330425821366183197723180909760728031158532\
08454603315129781994336817683977026546569991279729577092143618049089536819461\
0635691331965509994447092952754108382871810460794990073719435701302216086233`\
200.15051499783198*^-13 - 1.8250953929852951636772170819247469588525333399171\
2292110173222564729805044668822421`65.33626854471116*^-148*I) - 
     (1.329807309716031927860397192036138398238868972146203622184314612322711\
44741198331200662528580594197885728322929992738729674768045542493300745102768\
6300035939555666439417808961105779678891241005733738961891413083549256`200.15\
051499783198*^-15 - 7.4390470659677128484491135665435845374233166554791438058\
909842599672440049384470041`66.89824358841665*^-149*I)*Log[-1.`200.*z] - 
     7.1978027803807209968022433383227677183049495740748993986134537881770928\
81796918707457157419282940941022656774359751396119692204011319290424295740845\
290208214111866273594438026264163324326544970833926462380656501337883`200.*^-\
15*Log[-1.`200.*z]^2) + z^29*((3.01684590295237995620494640275382233564040307\
70063353037599218119998452033131886885770553971894892477067220206343204194321\
82433796929331081650716607985098227320882909137221262547841307952406169269144\
813664200356712562`200.15051499783198*^-15 + 1.362818225688491021968626420343\
8445423186553482759217847346336208623891533077168174`65.80539980334157*^-149*
       I) - (4.71317138418276642236165599373161931395978692835606212190971179\
79502253826350297004037979735472296058243770558996441751408290881842810869423\
9384066084810472292734272218249344424253826499001383948127763017777241877552`\
200.15051499783198*^-16 + 6.1100326040756920505367140083738990865117715085302\
26063918118294615737303008526984`66.26324529332601*^-150*I)*Log[-1.`200.*z] - 
     3.2762583441472963889029151887740038122877873185894219342864667466593871\
81315445795011541460812126031129909983342525737228337562929385765074555352581\
91665898123082618258229728732540666306628715370197977850722937958202`200.*^-16\
*Log[-1.`200.*z]^2) + z^28*((-8.872170687170738136769106910742277114732544478\
28167684979896851351164943003447768045681645714012972090355585476108324279512\
90259855958199607054867743605084171883509506191870715968524352333844828544951\
30345187939779139`200.15051499783198*^-15 - 3.3959566420599350656220643735342\
879765446719646552414684748481136590882627230483807`65.73344724618462*^-149*
       I) - (1.17735464505021420222466455310764369162463975700960769967574744\
09254121067322363199745156602193889605603352499195672272385214216569642572081\
99813549052173622327151865200307086718644545787652445675182859772421204808426`\
200.15051499783198*^-15 - 1.4735959900034541561523456582096089207310948099975\
61819273192813287173389963433139`66.24798612729379*^-149*I)*Log[-1.`200.*z] - 
     8.5603712067205735140742716106025691675359598439576999207801303132479473\
08152171557250382435193820469384990459806013178025718727064441615257516577727\
7480492991246278552205038306313558403296481307224904957384844320467`200.*^-17*
      Log[-1.`200.*z]^2) + z^32*(4.439939315482941489607292707722237578098045\
22278612665485135413638073441529947963130589588022226629506425147294178797478\
04189883080287644159074807978132149576873005989973032588893081457684895725843\
471818702628949167`200.15051499783198*^-17 - 2.116311564915723224059731980562\
16388931349689804076158616687198857290984801877406893971279496237497840021713\
12501916201890771054160881197858643654662694052803177913581764446098026708796\
509434648911069738718604334368`200.15051499783198*^-17*Log[-1.`200.*z] - 
     9.7573437983585255864641909260328835792852034537487712441814677237557081\
66895810049481124303496551564276489694276546628210679599698162036698914180012\
485317252650160467937496360166364278412687485226955516781419913038`200.*^-18*
      Log[-1.`200.*z]^2) + z^35*(-4.15628187000455581901438490309714190485471\
68711232500807704312314071476491412504858163929853609437317922862441422313911\
01054666304061928540105735035632169154432820540254915229140402911129288355808\
65465651747195496`200.15051499783198*^-19 - 5.9345294943039731317512448744252\
21965512457244124428010004913303741254325170829846350576801004618388788526403\
66925726615837349715325671759100946948345335341701931727676242730154959037025\
20541018775768056971777285`200.15051499783198*^-19*Log[-1.`200.*z] - 
     2.0386187036735350145999441814706289966622919837577307093574906964624575\
89914159010931136003257612508210073407043049630782866694211116926555118075663\
35256461085631866396956638662737732469706850408157656414212565394`200.*^-19*
      Log[-1.`200.*z]^2) + z^36*(9.207323686951705379395059643313646533235689\
68721436414198570217420810899703352895198382080645306834249668397522544315870\
16860661261480794915479944407197438283582981670033367231555461298287537860473\
3819555226378586`200.15051499783198*^-19 - 2.01264078452956164447012300890223\
28432032845621353714246712292272770472039388732954282309107269452725650913773\
24926640788870032233314629549066925454988002892151856221944685559216546366887\
7807994936923534453781799`200.15051499783198*^-20*Log[-1.`200.*z] - 
     3.1881364409323879242909532713242507560226470224579986842752328962354756\
03846390298852939459910298632165962911673276145459921281377230623730331426781\
3933478547929998878300493865665836364042017553736831164948064599`200.*^-20*
      Log[-1.`200.*z]^2) + z^38*(-5.76579825551880041491256050726651614853943\
31878073369700976860284861456068359350163054049718727579410746528210765297645\
13191186522025867256974478135744962242908156957373103396563888780480787604000\
7093270969037245`200.15051499783198*^-20 - 9.93844963862980837666403595213978\
20147962766561161311476490807100247420576044202747183588462528131338085723843\
07241310364159462912650904776889543641698727093424053807897646112277504963753\
960782511217563146493711`200.15051499783198*^-21*Log[-1.`200.*z] - 
     2.0400532002857574043911606073871385073717639803510031830134117478004725\
19827439314549076400166365469611356906270296097245802491009556886880851875794\
092529249359662938107575739939017455492264163231143155373290266`200.*^-21*
      Log[-1.`200.*z]^2) + z^39*(2.524457314271789940502093309128296542837015\
60856835492976633588004299304317638038863659586141542464434950000772982862704\
25966255969045243300611189252154042172394597945345910348254211966456061644736\
645557755936378`200.15051499783198*^-20 - 3.891642537185084966665394507072115\
65353381616156963089815410942094545520422766825408020456609789834406093508678\
68196201911372002692515248247726574767644879550320902617770881352694121839342\
69285211361667220219654`200.15051499783198*^-21*Log[-1.`200.*z] - 
     1.8758888414070133486022552709442476248719586590874646244132954243174750\
70437869864783582992429700333689768228113697167360201932161315560514288365196\
971029736323145210440870745008787198831493046219585932017408503`200.*^-21*
      Log[-1.`200.*z]^2) + z^42*(4.555807291022354259071975855149177520116357\
57956571928861074193767216569036942256844385376360783362131057297770056607768\
32669797302778330604739607612868467127461072180291259776498994257093283755205\
1075857525835`200.15051499783198*^-22 - 1.69969340516563728151980587112289787\
40908700076568818301907155162806681754908685430105763434503094784831575035378\
33385107599976730680792480287339921856356162065991745311595150756879847063441\
21013703287818010917573074093077595265`200.15051499783198*^-22*
      Log[-1.`200.*z] - 6.300029149849189660946516596892026806378130374351212\
59080135711221011481041592099979281211046377258063054403863914645270406410807\
47506628611666870903926968465976664635827772698069405615814206877089728192663\
9434097667870137913492`200.*^-23*Log[-1.`200.*z]^2) + 
   z^45*(1.188770654911572216562761233528038787148744281642196624951728184127\
98431264523628478194765288506897769647455348291866524231415252209032412927543\
37815456416023837495672766878821841744907122489503051614770480397030678400606\
513594`200.15051499783198*^-24 - 4.859746597080357788665918914414932698417131\
83114218826847134642210399048351725710961044103778497256997184053054334403896\
36039066142946639222000444967740486024592530675965510496976610996211177818440\
945367721079025385473795789078`200.15051499783198*^-24*Log[-1.`200.*z] - 
     1.5033015410813667145754478335313012257697166221249860960819205680897937\
20711272312473098159293472504610009199969558961603289190993957155980138133302\
98016041725038315209229500183341248973949835646700734777874421839607319887874\
26`200.*^-24*Log[-1.`200.*z]^2) + z^46*(6.32228460641744692965655336437953073\
82952573204443846670140174149153980388258954058641933392728370067686659004623\
16854274907067334038586320995464583885908749252095671973613433342829464680270\
9034631085926487258281150427640826807`200.15051499783198*^-24 - 
     1.0426525646200325526923847160286989364686087045405219406883174104269256\
40187427493299444900861413981677481701561401651514495088827137850270503898407\
72230690125869488418562910978613324806729518395996486062571750274437161570555`\
200.15051499783198*^-26*Log[-1.`200.*z] - 9.975991746823819577382705203934212\
03885377517544501596616547637441019819098123937760522230011546939084391091149\
88793375930769822605130461471905343533183700339395551176554778223475472010746\
6195881048854528465258921759739465466`200.*^-26*Log[-1.`200.*z]^2) + 
   z^48*(-3.14063100761363113490336492423230267457615114811020895155948441535\
33231688014571344633577825037001404023737785245275741038816801733639892354689\
64084836202946108706996201643997497942936609296062821594572391621401655316575\
36326`200.15051499783198*^-25 - 9.0199955811771287016186561361469681115907519\
21826446834012219914864461304190116950359354255396442224387387877268939967422\
99338175310028300788802183628113973331985063581435503813680111838481583815852\
126938589231919869088669623`200.15051499783198*^-26*Log[-1.`200.*z] - 
     2.2045203213216705278273570142148973128606271735011362611052153610375569\
61400299432274405603016633251924263617704174049310238362658395668289336127427\
34780231588579680723314512814748299793084065679279847956327769653855669103649`\
200.*^-26*Log[-1.`200.*z]^2) + z^49*(1.91165682165601017957306741223203479680\
17913353010043730756757238865157579098394203016022431269853895961607441202210\
44307449462898265421686901541085466615743192286651844368848878560969363287187\
256895782456203390266900425360726`200.15051499783198*^-25 - 
     2.5703384273791810569581768010342573730518174000546560106124462334229215\
60179088957700710601139389800488097277084728001923332057646135705337504606719\
81155910971822236176987682378021071561479481200771080717747633981156892989991`\
200.15051499783198*^-26*Log[-1.`200.*z] - 9.933789836591761240176969389101862\
49872777246114018557485537066890663839697382908544186390065183163183244055239\
13771744393062176244678401706228551055107980472529123381392730054506117490169\
960822269715296044407523440545601202`200.*^-27*Log[-1.`200.*z]^2) + 
   z^52*(4.036396849639347380422755049637136120776528042568975912858674570374\
37200761431712123804291278074951330271740565087317420002125189665120155557523\
47081858687889652236832574243154601486164241605613611497241709820986071650690\
367`200.15051499783198*^-27 - 1.223679192447753062684580268183394606305398862\
83213636226018942481409890082755328465759804275913655790986774204094059899444\
51183404907670775890483700887088075936675636691448752940623439657801487767200\
123717136144882694095572`200.15051499783198*^-27*Log[-1.`200.*z] - 
     3.8577582315644503375420632273784423788366168338102274755263710803818708\
25710728463126252763425263727023655485011772435667682968078672041659527138615\
124296003121839007335953712619161072600626863672885767403193547487828169568`2\
00.*^-28*Log[-1.`200.*z]^2) + z^55*(3.916647397492379556966127702545393797271\
57157936288088899779504467769407901763404145014015209444503355583778572000040\
29439089417292731474669294123611782252008961758212114542373789598243610760310\
496038804604362094445658524`200.15051499783198*^-29 - 
     3.7351459234495029117685972100947935999956719152085101003371220271508683\
31072872486468028668261922955571127955677948048527241778923654501353751783210\
19904230321251340911078336102704198454318050692739688306672231830485581205`20\
0.15051499783198*^-29*Log[-1.`200.*z] - 1.03925936727382172658450790332602987\
71323099728480236614104291919552371598341241059112753286668551441251573235635\
56416802024714013985629381359848283801043298426521457973506451052092399406048\
53596765191868112126513277227191`200.*^-29*Log[-1.`200.*z]^2) + 
   z^58*(-1.35611139765605200475015523089529194596617668519368892783178181598\
31231882517259764943657465251202966930151088417221706732866756033175479769010\
24448137606051221723643198968652597470108224266549200409215932071756223492998`\
200.15051499783198*^-30 - 7.8206600715825466934420821191677776071514650078130\
44583794197610207542036215149435248997607537667703274572513927960664504821192\
49577427531262253586985647467228468624449872047985677186506577031232811274035\
3296708137850486`200.15051499783198*^-31*Log[-1.`200.*z] - 
     1.9070770985850781317621232536257679843437402395016299015427123771611207\
61097391814756859875585341605356119806290611807572128180578149152378321209225\
857660195672971765944585759980417234649834887382721498766867531078103114`200.\
*^-31*Log[-1.`200.*z]^2) + z^59*(1.339324948302628958651077658241900641399104\
18027476136531382876308503512438299708518537844518150414238806698970818046325\
59930523972657101177713273380914281351165340692116744495046344054056951822871\
113982693098568186747175`200.15051499783198*^-30 - 1.411905538374662154113232\
93143972052109425695335931975418951908237879360223072114358015794564574156396\
15008743888987625912994263877934054801808333134989420757261316386332071357662\
36437519131896738735669856468038571453155`200.15051499783198*^-31*
      Log[-1.`200.*z] - 4.736092097817505150936567397194037514177341579993003\
98421323038681711837422222041127862872261379434019691673723243599992048528530\
64330120331173581306426116580879145445919254945084036194929844784703953114103\
9130589939623`200.*^-32*Log[-1.`200.*z]^2) + 
   z^62*((3.22361113628233752766042340724263115409082544573705019191002707226\
39614913923586341805185105364771680281809446164348609000293985104592329620038\
8911806595029048501718591176959987084719042872782171595401414208493818058043`\
200.15051499783198*^-32 - 7.7562292991808751976909188346330738217290216354540\
804345337227877359468857885157418385223042551552475`82.53182299015977*^-150*
       I) - (8.05233353272832621647106473353058515251988076667362584494052926\
44225635105667081474620484232736389947470752063008793176398536405759313111565\
16957332615903724206625574440386356339761411716177474147653999508019551490409\
8`200.15051499783198*^-33 - 3.23867243696019104853940277526267563497218404812\
7733399044998382268203668555236473562163728952326904`82.75496026768172*^-150*
        I)*Log[-1.`200.*z] - 2.2379569881603063035286462254103518700488343135\
33950637534241376120041790477162309469388749587335509922414917254844568099174\
84184467176422840504680444910634126284988108009214814530425013472137206065747\
29900933285749048`200.*^-33*Log[-1.`200.*z]^2) + 
   z^61*((-9.5498057377491117479831589365912133294165120384261584361812454143\
12188615191830240934889120012369639688050874608806903649382238608839064290217\
6520701285422600119541593048770742824807090396627222384764360447730817989558`\
200.15051499783198*^-32 + 3.8967229940935944312971980658681574396491476523911\
092013425823605349329717849540834388044021341699364`81.76121999482866*^-150*
       I) - (6.90511012547582080524818304423235269926499481251417496307510173\
70384048815031573265265424882460616753166504888519476236559761862779053893482\
97161370832021064385774418384433773911401033787427441763115861398455796280773\
4`200.15051499783198*^-33 + 1.61014681376137453976013074155607465360296964085\
32956145138329220653254935651943764971205920151630026`82.51820986552208*^-150*
        I)*Log[-1.`200.*z] - 1.0003490191566290633465571726033834640884013622\
15915216466603972266594629785624579572112388694182073359803133984878279322312\
18700427094616355173392730961865531828626946882007660428344445556581970085800\
87927473326380154`200.*^-33*Log[-1.`200.*z]^2) + 
   z^65*((4.70014690535650446143426508411009623681684281483201423687996862289\
62053610747789791485808090483165408073327802452152895925897859676561201384811\
05695991449327173749025029215025231081521669705514953636953482093678589946`20\
0.15051499783198*^-34 + 4.216873768821198716158951856555756467237005559729082\
15017167882648141983717331358261834679292488025324`85.10339416630147*^-149*
       I) - (2.69239699417817981139926672846945451228037064101224755801320694\
71399559209319175822610367209302086651843897193467641717773783084547489683545\
73907539123780824655116770562818956100085962292208116063023178437480248426842`\
200.15051499783198*^-34 + 1.8263190785220923338046512792260902220268261384327\
1174487717375662266352558182028614707105935120003965`84.98195255676508*^-149*
        I)*Log[-1.`200.*z] - 6.8054331519098400499878576441654309752307599628\
46169794617431065445885753743186190064463555082780741787755331599971092458704\
75098822976064237276472156399046122406981515017023025722425706170775942796273\
402651881098391`200.*^-35*Log[-1.`200.*z]^2) + 
   z^68*((-3.1217124454315306500199073078113978344371733141841135693779161193\
06796343102600933229353814383210546603202104163421598506180987946426722843793\
5027186224426539028766026314669765960994058236819412187217239567992776853`200\
.15051499783198*^-36 - 1.3905118369359537650941166431240816069131526783049319\
02463976535841655626327082757887853177188815890491`87.79929679223622*^-148*
       I) - (6.32667400105707076433067993273427487098636795435598906116001251\
60853860474015250797874466276228512215260579113960551997991940710992528065873\
668395321001819700600100134063962423358143534706445985510534790268229637752`2\
00.15051499783198*^-36 - 6.26232066393490887572019228080319455932057271821876\
431283700033818888997427574027213675715764427041109`87.1460748430153*^-149*I)*
      Log[-1.`200.*z] - 1.468430461876942907088098351094956087263482007536255\
54956723190239050522128875910577377129125099007560414486624440394436923266220\
42384902621199694305548819403044847608434934031699658004264669510795940860953\
156209008`200.*^-36*Log[-1.`200.*z]^2) + 
   z^69*((8.77143337992380867282260290156498484568542562081239940386780367308\
91829288371277221046437980498369497816682220762742618592858901373472847957787\
444773951107003097328378071898276753996973507390360407605211295783312384`200.\
15051499783198*^-36 + 1.87835023142211389945549491303199334263691953935650953\
442699342719047898763761975999222807294906670313`87.48122100132225*^-148*I) - 
     (5.989261475438609702943286032878852071939518714888414593789569510170034\
93091258775858924824753495328237974701875420911247908945080701822067225463236\
8642148976895692184578768903883589708671345399014488438263202810163`200.15051\
499783198*^-37 + 8.5739852911200140149931457349102513469729140022402569186703\
59297915603542211221101035395629923121864`88.30632445830904*^-149*I)*
      Log[-1.`200.*z] - 1.880988507836322141475671301090369521348647312816128\
57212856671218134064424916671117983340025476994325494459247960693008493553007\
34714079388226190216633213821353487288304010472470028021279947920036284655882\
31068417`200.*^-37*Log[-1.`200.*z]^2) + 
   z^71*((-5.1602943732487960383403948969158069008440089651488306363600052968\
01648080494712871805317153233529196734128597608965689550420846806720290337890\
4591000123867777201677438640159045431949102798083343112879773879663853`200.15\
051499783198*^-37 + 3.0081365993813030356578822226405059622821373032581240689\
79062668945275220829228254111601124603861296932`88.9161380744763*^-148*I) - 
     (8.497074878866129306340493294301762280307483646265908399542656827458167\
36533710720442565924118624729229332211749095640022683421768111935843319457095\
609923199819808038574896688782897352267312813622636868460371466891`200.150514\
99783198*^-38 + 1.41147862121178054283072073721612533218656744805273769239297\
6469674970513062047488243930212289271763559`89.37091985696856*^-148*I)*
      Log[-1.`200.*z] - 1.681504914797703204214068980884289013907964611441632\
32852055607466373212031641879290838710898477592871883142993262190064802919590\
60413917166162310538116972108449746885203848737857907472678726849972692210020\
9289677`200.*^-38*Log[-1.`200.*z]^2) + 
   z^72*((2.37918084414010832108964899503833860404435872449285020960551124870\
65779781217553493257300119674528355696038342351156456639870049662830580526784\
3846350792872717164953939447376242826227298897667956447103468470619591`200.15\
051499783198*^-37 - 3.5823710454561279795792616123991482291533000431620570064\
38730650424502232867816905247116371359495267716`89.32825810940149*^-148*I) - 
     (4.858698373398318762739016216301876463128084054931396586804505905821974\
85667310603604763922038237658613026534768974768864105996101532540940350004952\
208272814804615724140864168215836601130889352899690619033703618486`200.150514\
99783198*^-38 - 1.70469117861100607519734612329800705211705308474199610612425\
9645281109380663428533527281876153655687425`89.69564077259331*^-148*I)*
      Log[-1.`200.*z] - 1.220744876191161854422902597162800933678756876493008\
48494969396037137680969387629179944294002012500812040095282883410238625314445\
18882384188124543980462334539874397390826385084134164487079407662588406437841\
2547958`200.*^-38*Log[-1.`200.*z]^2) + 
   z^75*((4.37200840133919239753193243531207505985836579602343287902697247503\
45925717106156748945683049346651137809204777262959603406078233575030132555203\
23553807152486473434027249232618504278903657367195271474365147914144`200.1505\
1499783198*^-39 + 4.952638191982543580781359741493348522020825077310760835849\
842114975928705326587267784374969777234431549`91.20467061237323*^-148*I) - 
     (1.825426819750344484883628672796241039317682092499613763254814425850413\
23302046986909010521841096023267688048673094006394753744348612435701317950103\
29147832833968702877388322691279369670557570866344785995587481227`200.1505149\
9783198*^-39 + 2.448485226378169295798879361396511820556135726607748230496535\
456842089610495725559427518821905029284284`91.27804805872323*^-148*I)*
      Log[-1.`200.*z] - 4.240244406599775613742209883619315023956003407007306\
97653524934215876582088495687651433678910888201309411003450461722968774193725\
56139097251725736985495548340960370998235671493361423121736722750672087157322\
15103`200.*^-40*Log[-1.`200.*z]^2) + 
   z^78*((2.06707906951061309444966800726149994028459578408452882009226465361\
10120204675278231868407903386352328778681517700189226778582303446546902859484\
68411897631969193694892149994788426554885094246105637836379993677461050152167\
4486029418`200.15051499783198*^-41 - 7.64322271339621439338362248099024449128\
86929795300005131927231750900061650077620469101505916493419956615853046705773\
4022169`93.71843442287393*^-148*I) - (4.7881883109970335199857123835322591292\
13567271411398454847266476706486978678554586769769568948620202818839241138048\
77627738978814853921089430077393737327084868818418410704755036802667656765659\
168843445267307227`200.15051499783198*^-41 - 3.601207910044584582566085357134\
68785338416613993420552376626799493178133710609687363824740949568732534`93.02\
679197112643*^-148*I)*Log[-1.`200.*z] - 1.04626305747031900212233629933231034\
78700992197846882644482675953967060072338839776071569323289680229335752487722\
53366883467077897763548392844851369398855678224493886306181408714010316833111\
1798231701702622662157703614582291999712`200.*^-41*Log[-1.`200.*z]^2) + 
   z^79*((5.38393487015852833749877189881843257997911776072771516167057937420\
16048068265047132740110474638935054988554887648842043638183411220684386331593\
5278135884687371799075390224286099520048656885145919966090040164711`200.15051\
499783198*^-41 + 1.1462267974504575690576798733261106914382667614014401399430\
211104637180282341069488472844898930771044269`93.4786857578161*^-147*I) - 
     (1.117244135651486824767786728714632880755663485555743003763900374676104\
74913366769367969211052362015242838573928613539970308588181616189107237071307\
52692558455023239122687409775357591061847165891533801629723829660872497521179\
91642`200.15051499783198*^-42 + 5.0926240431176579644400850511015629806401836\
10912331246254620168190685469416147007167786752271387709699826162147014725688\
98`94.80930853016827*^-148*I)*Log[-1.`200.*z] - 4.433958287520567893781322828\
52774191062956707808196509161401083204140129633069442508160725390259286754225\
36337388052725731377871659764461931669206107335454646929885473067854436252597\
3948703147431311930987412661003645286697954407`200.*^-43*Log[-1.`200.*z]^2) + 
   z^81*((-2.4244094592503196085712445571287108627500780001639427387056737395\
32373210247946482846344911379260296694708257285968470630473194435496780768963\
59487389550171237024043397147057284628027228472942634443582104783007591565908\
7540028848`200.15051499783198*^-42 + 3.81337764468774979562471896199748851266\
68127742417231305029937372880131369487009871784695391394345811193640873978209\
88215891`95.34721884427397*^-147*I) - (8.219266029351999412359713930861337950\
68006047615091633632337267371377043332583484531364662455804895327021568872162\
20678887270360183506165911766415943617980602019726354156711357869195260282362\
041658679959633580100084619096981697`200.15051499783198*^-43 + 
       1.55662323355158858589244342793540448299179567120961764893650099554341\
0073355400059724794762042314381639106302662329790631042`95.4278654688107*^-147\
*I)*Log[-1.`200.*z] - 1.65946066622464697628684894118599743600385131180004342\
80502653321883348085719571119246021271939661471955720331150581906010588175251\
36209954142469690203418083562154102872013439546802731661698587265143929000470\
18618352540161052811`200.*^-43*Log[-1.`200.*z]^2) + 
   z^82*((1.64549765576222595819809506446488784376343870763931358193626511283\
93679027433797375376967081393910288586423709532350894466628847356842391639341\
22797671855488991231536082448324741652540813192065740042504317128180752467061\
619652217`200.15051499783198*^-42 - 7.357303349937815074373968101108074410753\
96633084613693384576915915610052944583924684538083198989937495058273386513068\
1150431`95.80093639277769*^-147*I) - (2.6554489560079470180445461786910165688\
16862364616829904628050684297461078649667346614494713698340400662379969080168\
29993917828953124938789795918684362912989762864935202335663725719687821724523\
208588007969723446044197103508173016`200.15051499783198*^-43 - 
       2.96210273507647988018432476373081107824949499508668700805879849346276\
8062230947206299145537004421262909073024034665645064736`96.1979771573113*^-147\
*I)*Log[-1.`200.*z] - 6.14997579380423335185647882557454910975448104977280194\
62175419104925042855233908085577200464627754800618014557075358384651367166027\
27418634015205472175344759291017362207759423492609975232449879900561779357546\
2901919352814694241`200.*^-44*Log[-1.`200.*z]^2) + 
   z^85*((3.56408539272659256843556614712575037313264812040251369955108569985\
63813341578862909475950993876760140053689108869688585325125297432753596359696\
51198912537061534741614140726905929329173190596360901660818686541600419078504\
2679922`200.15051499783198*^-44 + 4.42876704479579638187920331388665998430792\
03322185281571649216390267500490036034239021644886467648812517862538762857548\
242906`98.24484973377696*^-146*I) - (1.16532054596941033406231842116567910232\
69801003389881779833860444438626878983233878555558024350656615627616245508868\
77516765681569553662883612264847951699803750889259045043091496236957448165164\
8737794933296059074417474618219596`200.15051499783198*^-44 + 
       1.78579978520518569871715733653725950625795924326096556510053828184344\
67023323358865928337718483368764228352272967398448381353`98.33590236058087*^-\
146*I)*Log[-1.`200.*z] - 2.51398495204488738557881637695516140198626579909604\
32222902365176496696810441294602185601046518975861111194330239152887369416010\
21252707249112579665426013336338020157129130483115781896061753654087373066802\
767336464459910938591`200.15051499783198*^-45*Log[-1.`200.*z]^2) + 
   z^88*((4.01673964081742150608235476085903295811057079099062779077969432605\
48608303818804549698019661004267464639430441032076428941118955881438688676812\
65138077642448702898005360229413503465404650400517891872180255597921869294177\
32289`200.15051499783198*^-46 - 1.8422663222581415783507619514140451587110127\
49486673668207656421651904522200280327785467872678931423800294745496651216497\
49518`100.81199372852925*^-145*I) - (3.41237112389537385504519324693932867673\
73304138867609527091080957206692748687779808247913112573121205529273531092084\
70503642480517599537955604952467653937447964110207504288959114791020328939758\
61310438433837759399239778664369`200.15051499783198*^-46 - 
       7.54572678666356310234970853123951938844567902662897479085572637770545\
85085047239942031635269324344421446291865502000611450968`100.4951598159608*^-\
146*I)*Log[-1.`200.*z] - 7.02133816417447380548674293391833423993699410707826\
05269642309205527011900708535668160964733264392990958445326239025237039768082\
25837560481253667949691919777849353325192960000856378609247316838410053909079\
8845381835051137511`200.15051499783198*^-47*Log[-1.`200.*z]^2) + 
   z^91*((-8.6565287318138347048526651650247039121195388816855335294167362359\
59209599912792652356947454127333002528939965161396438425309995495079618861759\
77079102428101398251968500428333361374025608892023964933540036061191714905605\
6903`200.15051499783198*^-48 + 5.41572508942772440006198315986957701544779472\
08272688761158318535013213031084215462795534054051225440486450276487328337463\
7004`102.94682783377971*^-145*I) - (6.961875913967111572780423027264910095600\
93474994995533526040315565015022424888144566782938408065735374635104072926701\
07300482140428582528685913037297111688376866949810803351218276947996074845915\
69313391412965059568968985571`200.15051499783198*^-48 + 
       2.25705787264872038916088695067421900462620794629927482203842041332686\
840129235253761332945112216516367383130584690508290248307`102.66133141438239*^\
-145*I)*Log[-1.`200.*z] - 1.3639513243048178757973613810964629984143434729965\
92589937694588000024780603771778482976581991423010132699756646620032573597703\
59711860241465718260291755096931514716860773121056658215574746937869176274105\
878112884949054282`200.15051499783198*^-48*Log[-1.`200.*z]^2) + 
   z^92*((1.07401952624304723806620882513474780326426636294631949527106976100\
54446213359650461694558030835079772471446956103158259778778529068671654694604\
58621933408998148359688795894591644557980829780911147242223226172076516628452\
7293`200.15051499783198*^-47 - 7.23581278492424211920649294457526837211162872\
80863700064617713061888853382130977941217304875579372667112727873625360400480\
159`102.97899014235175*^-145*I) - (1.2621617614900324575051929433402970916315\
76785054243856935815800964082638948532308487618221389198124175533810324487418\
57040638530747714589786781246316575553302172463343371349164872213908990300588\
4840190115223819454060037843`200.15051499783198*^-48 - 
       3.03335764298336213648978115416508981124995348878482066890357042111310\
501441153994176781674742383348352084387823997660617379437`103.53132359729668*^\
-145*I)*Log[-1.`200.*z] - 2.7438949714183592673931301804226987410099485449216\
33577946466051043114043150817893948588490243365028548197409859926794162736797\
58908964265323516153007333706944903789648605665532232420736462013520905404738\
251251706054818149`200.15051499783198*^-49*Log[-1.`200.*z]^2) + 
   z^95*((2.66205624596637860944227574991731213996552011233095931351560672945\
71246225929623254467139636465408787697289098651304872702270073106243742425857\
88723691840285957614181738555531704469091224377250254486479864415180793066860\
77`200.15051499783198*^-49 + 1.4437860544763033505957555760342588868732199634\
43951230708445283626177044442181692459100500607147524627839675748700212121335\
258`104.88480061313837*^-144*I) - (6.9830285744607884582460662440983831686944\
52979749517146969681353672486363736652271663772752511556035496951575376918269\
22676374204326822681256489965294295377721160308672744640245238664249488691859\
17587300316926153588394514`200.15051499783198*^-50 + 6.1533858584167512289959\
40431238727168352407832678819579896565727760374455994819774794259223326333947\
05520386438613772291621179`105.09558532776836*^-145*I)*Log[-1.`200.*z] - 
     1.4118389834467652056099135601082964807176053812335078501661949971799526\
61976500501070484583081871177085622367207894136706828282452064241044218538326\
8962098295238443136240391919239462655288531415525730230574303286622261204`200\
.15051499783198*^-50*Log[-1.`200.*z]^2) + 
   z^94*((-7.1545105792870262561125825956237616002614515841470269087657685513\
10377685090923872438369586155913036069807970710002036512117610635147954261442\
40074579785204821565654309444443343256177203840044823450497205609302249602450\
247`200.15051499783198*^-49 - 1.177184380850560967906999249423782144779565754\
76413440441840704978191061859239502363783125999353229134886687547101237206685\
9393`104.36677955877873*^-144*I) - (6.148052207686920975731496363279850295058\
15352560454082980632250113666784846345736476031534309822167546972530255375998\
85626108606726986189144578168925247751976729991034106013929791742025129254702\
181950861146184436720211562`200.15051499783198*^-50 - 4.991764133345861904614\
60915256689700287810935877339397706936184153996713283436646482675287726261153\
494026692346296752235237925`105.06003150731132*^-145*I)*Log[-1.`200.*z] - 
     1.0481280761999781490066923636833677153690951032125205118809780446901080\
66873582497721847673102999721341052600904312050722423729847447162011494915855\
2476333374495726866549672199657887666802478784384953035557056654203174928`200\
.15051499783198*^-50*Log[-1.`200.*z]^2) + 
   z^98*((4.21524009153306373907809052576529433944534689974630225801710630283\
95864482852240896734136423007380170944277010988656707097317805242680732197795\
42732802498235331118328949649559438214296243262363428833331238042952943867343`\
200.15051499783198*^-51 - 2.6040619284230250560161928483777278201226053810320\
41457862837485453198199272453809052071595250544483057201189238629444133450288`\
106.9413439898137*^-144*I) - (2.301184973073220820917833652149690927564097688\
29629992862885992387638428809785283931913773639038555748510398474171923892189\
71034914266011684226088149042039747451113383537545612191311542532180786423379\
21162933982579290532`200.15051499783198*^-51 - 1.1105913869124738982181920112\
91143605622810529193148565542533479119420210018107029803049901267248455923135\
185909275871521405691`106.83411776946731*^-144*I)*Log[-1.`200.*z] - 
     4.4751332678218042576113771449108716776985632332291093251711764132359165\
96046150820438007243395701798836825833006698611490058786511832866264923553269\
24783716265124847366894789469528121993750788100273256153778310915489955`200.1\
5051499783198*^-52*Log[-1.`200.*z]^2) + 
   z^100*((-7.089166100763515584167345924172946534671970607687920892344011527\
91473659660391744889123326339448977307509818699622188750200880933798896871642\
07095027681672837314328232588228667325654095930216919424179420663987167734474\
5`199.849485002168*^-52 - 5.0231135572879855240743607892274088020377407720186\
70255864026120982822382883294275906479334114290944155415746177458227329745354`\
108.000892842088*^-144*I) + (1.6647413373204573489284563776923600977598279521\
15072752466496692103715748975502814338424739339243379344526955256608715698046\
82837501688501734088570858476118809515224219213459401025314994563023251449703\
840600481120592258`199.849485002168*^-52 + 2.08473702944939590939500539893910\
25632509678096284038392589452595269559422085279603185394943259957495580428703\
91882495763737311`108.24821951464371*^-144*I)*Log[-1.`200.*z] + 
     3.2680092580600982991860157328328362824914334111741387410414565350535479\
19779478708235927127922429238488934190378656667397254444101118057562981489209\
8236418491574399654991142542329899964740051412372550966698663232987151`199.84\
9485002168*^-53*Log[-1.`200.*z]^2) + 
   z^99*((1.62018131048624434027253319955428869887862769541630447417334774576\
94936305412403575500577659755956539231357731183328313719459724322246128140155\
33422846557643239576714859630958260531857577570584496809924779151688879691554`\
200.15051499783198*^-51 + 3.4423426866119077174615714055771840800134292780292\
79575861000446209244158000675599849689301978380835735613631899448864367045807`\
107.4778054820833*^-144*I) + (2.259343211662652219950183415844989414002690702\
32391453965853477616687403259108243788049470008425692884185164701288048180137\
47073031886797366806035629883862993637485887998805380563318481494408940628106\
3661731168824566164`200.15051499783198*^-52 - 1.45226475874627673851603916131\
18461151513603218370963169884542063134206355205305087069326502403199365521606\
89085375182068523922`107.95857858793819*^-144*I)*Log[-1.`200.*z] + 
     4.0075870715011236950012084470111084154278228309091275601148794047063431\
36245532969029152390945270863083223164469891085115126333580030088821696734264\
3826979775039415255798264067490291183701585726475248789063377049441631`200.15\
051499783198*^-53*Log[-1.`200.*z]^2) + 
   z^97*((-2.6870384671996289901352752261257769094820490018800451378020187316\
73849416471960646307961414707705672612385942662984657596523564594913452706042\
15064042204035230393684064911384717645267101308607505165074649583298614436708\
82`200.15051499783198*^-50 + 2.1016600400612276171318386747734126654280391210\
42255106527940547412584308224316844754176412627962676701778204414366991929636\
163`106.0438035809125*^-144*I) + (2.52687938852510050475148700392723895356436\
58553308581880339576097978594316906443089519709519277968911003360112654302080\
28721392474056761369772729847380421909929717288922346825194035107884433581948\
970145172423496924894995`200.15051499783198*^-51 - 8.999507232615397150401415\
78882604946643044084859291836406380341657636679630799735708511606819600309862\
081593381886779361156683`106.70214921522484*^-145*I)*Log[-1.`200.*z] + 
     5.3691495026247929212750789907745086207859120235349224435600275571009020\
67641520318210840198144503484881538045640712111589693471272353272980204827851\
1194718545120547696382501591317242905949493554411091742367297139454818`200.15\
051499783198*^-52*Log[-1.`200.*z]^2) + 
   z^96*((1.24681683168236682941384496814439061665454824054541675329607775457\
16480258166568544191715031239603578594481685706770929351502319497702605986129\
29988172760100619013813067662879634850153894563398601282307414720081371262070\
1`200.15051499783198*^-50 - 1.74229052783926510468202927636493748817143403202\
09586106033550309386147610709134459501359573636985036721191463353042006500416\
24`106.29583291687011*^-144*I) + (1.95585175395467488323294849457642307963251\
76297409810465230919072864798643310546660236894369439147379620837904990628672\
92047077071298242335534665859538776262356934084930968256360514055102452707448\
6764556681644043057867867`200.15051499783198*^-50 + 7.45348924573720114355809\
34670313571214389988404082517124655305862996895562678586584551745221769086389\
2193896586149865444409949`105.7315386931655*^-145*I)*Log[-1.`200.*z] + 
     3.7543787889821838092607690843583574705948309324449153205647922063250253\
41327924834261724323466101936267253668072878139254687086765801166990474225828\
11990225385887807061526278169498658488794659692195873158396952142279056`200.1\
5051499783198*^-51*Log[-1.`200.*z]^2) + 
   z^93*((-1.3482949338359051669670040483356192843087385897915423348017966658\
62927656084264949479070055198472025994516415226464841040189726042716071360587\
44527535038381177700022201610087063259143332852918256346151595041435495027714\
9713`200.15051499783198*^-48 + 9.36468404685097469239945095088747809304988967\
03499411696317531065822664081591490126701059125515172499885225545810972567215\
3544`103.99222322453886*^-145*I) + (8.921047509761772758125228636889747804569\
83475386165699282222547050204840075009921135822297840954024256381184224108083\
92339777863438173270620830519084012765784424759358089258428283524472427086402\
5377863799268244696403631653`200.15051499783198*^-49 - 
       3.94874966841701328591492336828839120764795686185210976084684052695674\
303868301651014356153678081633182516806436681652293976465`103.79655874803076*^\
-145*I)*Log[-1.`200.*z] + 1.7835647873841823079825427915806757944592892293110\
58350790915766378724775139968632659948870114843733663790589304673853823591095\
31685551543671308113893569115897043062370904733889766320476280879750254037887\
066553334472400929`200.15051499783198*^-49*Log[-1.`200.*z]^2) + 
   z^89*((3.08237775978502227303522388655513346052911463030263874485724833334\
24487791247036519998460347204763203525222507739929409174936349745654452233263\
75415429981472775132506671388810093713272923524223524629030189896108144850794\
5207`200.15051499783198*^-46 + 2.73711500095194758832889066050401990361159283\
24968991392917926813600926485308778737709078343399973742622601013054560596001\
3419`101.09892218021663*^-145*I) + (1.340669856021573574058547149930248050760\
38002002389808809178311878533389517140577823429144814031033033571222130482709\
72713843787993093336263746948914756129788177534545587167831218288956333758527\
283804422953788856837695518667`200.15051499783198*^-47 - 
       1.12751052347927412750178554438533806576716141211894091513199456654593\
461157819000326252895303201627067989690936565184682191756`102.07531375713752*^\
-145*I)*Log[-1.`200.*z] + 1.9014111533286510755490864113864994115094758924022\
11111357511382895883580729186216598506268443653793164261723748760352649945664\
50757954741770928864229184641895112876813305789787770610945056231075934339656\
6510407073521858318`200.15051499783198*^-48*Log[-1.`200.*z]^2) + 
   z^90*((-9.8317596090220462951360065974476956659546782631870863075319349967\
60744846223501887609422730766251999710964288988016105638972810708819316356877\
93432270352635512930034204144042560499736292001591396200205427039110208253113\
3721`200.15051499783198*^-47 - 3.91890074876149760663764438155723136918890277\
95086092633273138399968801426873831569179544560277242685667481060300594235364\
9254`101.75104801106764*^-145*I) + (2.876477484857459814825923756295333535963\
10240211032759441776687707428957088299067577250082548761644322090780801225148\
64089387560008000439379095809429546971539052420756713119300880953762995433396\
162535887777900754070165262857`200.15051499783198*^-47 + 
       1.62371224805475353891548646593021912992693787356637955206820216135021\
826569953640799185846712717988597389261190799973896286719`101.90216308550578*^\
-145*I)*Log[-1.`200.*z] + 6.0012066890352941448531312978126650167626292539071\
02350301067524155983018632523885483322421126484235634234096913195476859064620\
03648832054026185359479555337783836108831148528888338083444455003067823689003\
4848878473172966103`200.15051499783198*^-48*Log[-1.`200.*z]^2) + 
   z^87*((-4.2334943927674562301834100524365548889941482783119366315663231370\
56293168277943809051974902581170159340017248177591910315841458965905591839599\
22779707883158215534226323394603922913109222013306733660411510201557032852717\
2774043`200.15051499783198*^-45 + 1.19302059960710559712347127132636494631043\
06244409948126269578033628372263986000233088007405915305667016377226463706364\
006638`99.60046395153992*^-145*I) + (5.91835783145683783942193101026482732062\
32658788126605516501506442605735398485157428405235515679195076187830600533374\
10346480269667209710961905023551333895593590716405661903577428117767331686254\
41263337918471680322731828848027`200.15051499783198*^-46 - 
       4.85937450510061869081715696542287531930183028224636872576966847818619\
22529719505662769469888863430588612666516660241929950831`100.06489414902825*^\
-146*I)*Log[-1.`200.*z] + 1.3247721401215284708165844741405328632202370004494\
37945764951200430106443750214834340942446949735967127341804139634398631358213\
99735131156840829130186422230959199623070863633251838889569724206680934582237\
63621062678068403967`200.15051499783198*^-46*Log[-1.`200.*z]^2) + 
   z^84*((-1.3003362251427544593441599265724088585413639384062624785662233121\
47366001375935854313551371537055787456100402952901580884642341427607876615141\
92842165005672290906270620885613100412725741885534883041616808373514664357429\
599206278`200.15051499783198*^-43 - 2.533229164908721788851239245985027930057\
09469385710105594453855089967032126124656466267370962706968967474303856588386\
34371259`97.44013381580328*^-146*I) - (1.124655492274073565532483757575463368\
98912875554392718137590589592756039200612275681694642882263377484582814986076\
93288838614527749660279126158606260427057119854783811159466324361542191761754\
33441272932900650224212215765144665`200.15051499783198*^-45 - 
       1.01768058850382893953521737738521980498757138903040068326175848085062\
41324286155708187295069647177368981856584878522426922933`99.10710698010979*^-\
146*I)*Log[-1.`200.*z] + 1.72193197532952554226028922483623964600158811478693\
01883791649374207320633933604302532930448270655829487976659268652829001735758\
96211287979544559378904375219199480949092366510063595945669031571275777242877\
77328896853882926915`200.15051499783198*^-46*Log[-1.`200.*z]^2) + 
   z^86*((4.82584821908688330772066790814896106605002168365069551156557436544\
76933520403777889467208990736840024261823038427259178838706940398258131350094\
83119219107999880456240482064264739585247968324183416117771883219903639517728\
263018`200.15051499783198*^-45 - 7.421537373836314058485526764080588131386982\
40312224713736476220514507742560239197650195090921959531594162498593966487934\
88156`99.33743521816353*^-146*I) + (2.423795586691112420423184849344698192833\
37691636391485382101176089772631023624964531166289062879146770170590019043159\
41648501810528873235513523901070270326957643838760374359208427700261137592479\
21659644925128049708253179515719`200.15051499783198*^-45 + 
       3.00693013474271728366503949440514810118131217873740310637640850736106\
27129307713160272913713261158052986080089484595581602177`99.24414234496373*^-\
146*I)*Log[-1.`200.*z] + 4.83369031867559890113960246736477889203068553401460\
59315845770056757629767450820837188739434444444763741713486541464915256126101\
30394472315756343867635725793557203152759693394242973832108708055463291687814\
54849565525587710982`200.15051499783198*^-46*Log[-1.`200.*z]^2) + 
   z^83*((-1.0563472704396093693247515520987381848120952003071265278961682263\
73148194843187995330284633966362469783758559118555837636304931664321112850393\
66929590697734860977032478548448375684926637344548964017687073327775903165178\
363947236`200.15051499783198*^-43 + 1.390161096677350232713959369005287847226\
82028172684144195535895763136997713310976342564584071496166797105791481735614\
84145028`97.26977341409922*^-146*I) + (1.287416298713382615220722563351157374\
69503792780773598521783777154491236691367261605234811895922662843858388079426\
15878669809043424457677583481013330797638403641345695904261897443248862823166\
357995212636157035722745248203747256`200.15051499783198*^-43 - 
       5.57690407869659969421581435688800839595672250434090161077369658648683\
3798430918021559014826191950045308464397598767565026592`96.7871891696317*^-147\
*I)*Log[-1.`200.*z] + 2.72890269068435644823844654937163190939014809904778199\
43097633342646423251729940054420169498203495074237336531484787598921449063601\
53217682079529366007207220949061448833095494621398248711350368255255748095700\
8332979084314920831`200.*^-44*Log[-1.`200.*z]^2) + 
   z^80*((-1.2644635677385010462318756677884300335341398537839004120233603134\
81367410846397351449823289139454894656970108080682826645290646477470853415771\
06905153441363230880171741159778082683393435053242149282004217788175392418604\
57223692906`200.15051499783198*^-41 - 2.0071798980833668616185165353412035905\
24039787320821679718935334909419086258319589384221603383841094351190109448970\
17926694`94.35119497591533*^-147*I) + (4.647333401227341604463371993936201002\
28191544180793805609683821866010263179497005833331613125902533455149684917809\
42421297824040939113432440905192793833560633244950837232080565076590585824993\
10895717412802008766871870995265742627`200.15051499783198*^-42 + 
       8.45785660914310864643961512412799088229773033404205830225464989654688\
779672339080163684556561844660706507243443180342600738`94.4105714858382*^-148*
        I)*Log[-1.`200.*z] + 1.0390657681567399439926345787700826173366173149\
75440608282313518650210794604394173624644710801113597814760819333540636901328\
11560305127116771339115685756861356702024181834257286327774334419036300691886\
2417647441260464020590778764`200.*^-42*Log[-1.`200.*z]^2) + 
   z^77*((-6.3043537510717724221873628564999844580014506412077070597776311216\
97529386343325297768677417244862008789990372647704541746808233028705631668032\
227559073821756032778488339606991924296617174826520430963152030708623`200.150\
51499783198*^-40 + 6.04792970155348788230740417029666177302038744401861437049\
3499797897815867572547115028693495650344972277`92.13248115793036*^-148*I) + 
     (1.151817169862127790926752210654773695232664370855858962792364441189314\
88172584794777651799761505407419398206355669127508165193045776277422000146401\
6177018169048244358107048293772717533840524414818268039310005385`200.15051499\
783198*^-40 - 2.9629101565514051014319700466310503060560544476829621467154725\
47852501206843728775261177001788184644826`92.56084993236277*^-148*I)*
      Log[-1.`200.*z] + 2.772258832982698142605109939034745443589631145169426\
40174324767332986244485827757557509958583426731329864961240215474428692701470\
42937230978706769639325874187082949266448421442477643022872847784995531280389\
5487`200.*^-41*Log[-1.`200.*z]^2) + 
   z^76*((1.14343803415134342764630648458986898116688210938867397312089566815\
55037789487476418817927035828665801972379391482566079949765726202780309670862\
218453849733658868499904577989523429463270356047792428618964689045119`200.150\
51499783198*^-39 - 5.35894985531364789591063916896351959051921019166307539728\
722735234450908024752412424477871833216321217`91.82138205707544*^-148*I) + 
     (2.698369319868724248078602378733725909831204484159964830723642340834141\
85727498892790541592055668030551683546974207256760877137499568763425759752982\
9874029387558761305995723611848412556129888555148661575686811769`200.15051499\
783198*^-40 + 2.6591416338516290908938787223127234978586377688767150767807615\
26251208674019792556790351436780843808806`92.14415507727135*^-148*I)*
      Log[-1.`200.*z] + 5.455702669177977192744195456695954641570505153276686\
84743039488060240262556770354662864993881243613553958665592776436736493135144\
29472470585891746497024891816054543033548539586733394047349178847339689334873\
5292`200.*^-41*Log[-1.`200.*z]^2) + 
   z^74*((-2.1910467729318086538068442568546402997107092959314760636651009464\
45342617177366343796330508341355254771969897617482010923012861281678093586884\
61308001989959864710588075568349377938469732338564819351185426282778188`200.1\
5051499783198*^-38 - 4.565711864644664704297564701526314965380493043103421541\
56670906329457559684150866865224300400994742573`90.46937184949142*^-148*I) + 
     (1.009849216595160820254730296715961432577411015295047683514339326998996\
07659892646392903193526346422679648197345428254331799866454565366990214773369\
53106845530630971685963746394618034283946624002797853457517890377`200.1505149\
9783198*^-39 + 2.232845033483965656127909086331823602101122494042207615079301\
863466487114619410627601852072320632738016`91.49511704763484*^-148*I)*
      Log[-1.`200.*z] + 3.256326756147730814878817434363381308070866601546845\
39206871484270184227349555147165935661492324748995096221883150610690707188708\
21913354571732113738652663385652453454736292311987215036241264291789000846498\
58388`200.*^-40*Log[-1.`200.*z]^2) + 
   z^73*((2.29451920530299224747647912122147946582835728050522107576405582347\
53169825664133268210344781803158350377383318544395033953221556175702267058846\
67277934639994093519068044959569579500610629597973569446886262112430458274437\
0673641552`200.15051499783198*^-41 + 4.11097390941228878350580513116360387806\
62087825577752343298778987707714243110339617063596818141995190285984893409165\
089548`93.40376802121607*^-148*I) + (1.75432215226148178265227501513357125731\
13785353459231905585091245315689528184012034639993288503178405989731220639492\
26297427056379345832546929164032563225055630026710700999563343651277391740292\
77364347683298640127`200.15051499783198*^-38 - 1.9838178284394272699353605650\
75893445614772958289463792799956360570077945423258173633537947602590399423`90\
.20390743939555*^-148*I)*Log[-1.`200.*z] + 3.95230170883126661623384082268337\
51815595303144754286617753940864797342048109347900884368030189586209088674519\
62553959593136936379295849695023618516394240881862379233740482041153761174654\
8640703451227354495031553`200.*^-39*Log[-1.`200.*z]^2) + 
   z^70*((-1.4639736323607727169005060307104010133720220506961314636587792562\
53633325635625246510082797010715561831821084338816407174865499995265698974193\
5162077943333338701709659980589032996606463445653186374739574633078186293`200\
.15051499783198*^-36 - 2.4274941526593946195718170279507540737187275267941780\
05306688392328942741882553406529240235557602128064`88.37013993557414*^-148*
       I) + (7.06344524449672903740312054065097253223761715212637179746341569\
61085716288719032803778008994835584649090174861781599963570700060183240161920\
76383070245856441659315771676220171762662326294252451661093174614683957648`20\
0.15051499783198*^-37 + 1.123322394033144962842016228612744712002136611799943\
836917556604350728684907075868639644010862933598525`88.3520028318145*^-148*I)*
      Log[-1.`200.*z] + 1.709141364002010812801571134262143190401779385468003\
17698694113828303343313474023931240528117035923630834765423110641133785102851\
80694009084307125674664714531781891599094387811291627600156980115291731565739\
46486571`200.*^-37*Log[-1.`200.*z]^2) + 
   z^66*((2.25124469114516437927477042117791105899629449520276134512727175635\
65988986099739694786918750440234710442593623072584175970661672546329406664525\
40569779885419546148428857614856890251948212765687040500728284427619561173`20\
0.15051499783198*^-34 - 6.606904325170354140510480825352959561569235117870040\
03735948822221300849255622900996029764573233961066`85.6180903139697*^-149*
       I) + (2.52755443640673024034264476124139755984610237796915254950079021\
15567714894413197933211939949426322084172580747355924921463348473616371039763\
5639329108669348030951198725828302207032510066120262882787108618273821719716`\
200.15051499783198*^-35 + 2.8983319556286609829503608571357745177192196998138\
6898056228515444640059637902070440716266283101305689`86.20996260516758*^-149*
        I)*Log[-1.`200.*z] + 4.6397167090907734452870477348918380243210693387\
32730030474119786014161025977483644249245239313976933369818978129112266951455\
86089829457702822149862309453391168146710460267274745520361023445144021951721\
71279344154894`200.*^-36*Log[-1.`200.*z]^2) + 
   z^67*((-8.8349759903110820651681325617752291825214796776416704001240917024\
16294400003674432449415320552321916449196048747900392969471367906427884703870\
38912015136184204997875931413662470703034110090049043620184195755587813344`20\
0.15051499783198*^-35 + 9.824278303650625796908415798590430323692904309212230\
2610891071517632589796678717894293166094875696074`86.1966102809459*^-149*I) + 
     (2.000217237911720114776059585019790742337929476067780537506602104316108\
59796378529116398694652649217157653666286848280564786822997903135370280474712\
743968589685631692696496156640154128330090875885960159403602570896918`200.150\
51499783198*^-35 - 4.36625945937702479998038473764071188436800602245598502835\
819081304530231608174936740952182712955286528`86.48954737164996*^-149*I)*
      Log[-1.`200.*z] + 5.271387608211092648651194077136474227327071068229047\
23190862673900212573085123129813525117689243252407160101636076025348668851628\
07707659428694838426766440306405778038780373774249927603352687182452092919275\
914882836`200.*^-36*Log[-1.`200.*z]^2) + 
   z^64*((-3.4553995154183277552151255808848631401164720122999949256362587718\
68843412825431575131067949267978792108726695699564361427846031587741557521966\
9355104956976415317332965105521846515620669019080064926562733676313695637057`\
200.15051499783198*^-33 - 2.5461500710368983663935505484563601365646653873012\
0792083890409174622025561635931861346907555822537397`84.01790072737454*^-149*
       I) + (3.03839324752618868374764840819826246774655806834372207798982553\
63776166331860070534256292739546985298902746956256004646050329494910500454935\
50718873542473472078522303302088932912229807601346875007714389185957799033672`\
200.15051499783198*^-34 + 1.0889561883465541584303967270094139509893963662610\
0548639765184044085710913513901960517120499610857282`84.70488142287202*^-149*
        I)*Log[-1.`200.*z] + 9.7451943307500260944486341013358338794248495289\
04829590562729722537324457318470101700919608410454846592504068838965618527867\
94219698258462798493908163309901516855563587107679881397825677630586965319636\
336656043730498`200.*^-35*Log[-1.`200.*z]^2) + 
   z^63*((2.38592441558413864606457879196670243425963848420080673686836554867\
18911705983055639666415257760362287120475646837944248945099206841568337832888\
643678191812419863189580973315225557936465377486010304703809233360525011045`2\
00.15051499783198*^-33 + 1.44948697285502092937165085421093480134954008937834\
83947509100194726103614093195179096757242186057568`83.93407263294763*^-149*
       I) + (2.24384523207610533985282596564179920761254288183175025226152692\
36248732244248891922192003239890021244528673230788857859335217471388764331684\
99159886367613451675764464586086974614623307920252826649244420173106702915922\
9`200.15051499783198*^-33 - 6.12375505614624219773796342106189336606191109946\
17514042877385177906346548340714180936551154716205872`83.58653991046951*^-150*
        I)*Log[-1.`200.*z] + 5.3525056277634983496968970332983661166577822452\
81803623245492184137704445093665490923432478736721882899866549639850245267607\
63018133339404557406465224163062729609897956716236717553215213670389009216784\
0259317047849116`200.*^-34*Log[-1.`200.*z]^2) + 
   z^60*((-1.4219383174193514401024927884230107236383717323402807385266809715\
32657576645909661543713998802822803229793991571524782798053889135666046155620\
69993938475379243339615794291490291422873811157554898823713409627781909495012\
8`200.15051499783198*^-31 - 1.84941228246268442971529491768254339303112052295\
37735212610762546847710426998240893062658711549664587`81.26466797796031*^-150*
       I) + 1.010705230836711044890891296823435972349675909232603957348806703\
72323524096179118195015054594867651554309287811465891530416695843595374686467\
06961946357024871021263981244768663204810342631179711739424568064834267828951\
41`200.15051499783198*^-31*Log[-1.`200.*z] + 2.676474204694520799836006364960\
95124845878100748527188367969733370491889540654573534788403521855084682571654\
66991658242068491363500329250320938275443168079288026982952309452207576053509\
5246150512849302373241212538805995`200.*^-32*Log[-1.`200.*z]^2) + 
   z^56*(3.952289021854436363390547658138133728307122055036800396385134898669\
67878793245262535078258708275959998545714057624164041997856065112843855438546\
49173071887193815846136863612382696160761816492246092604982190494467779730202\
2`200.15051499783198*^-29 + 1.62745200886240336486756973015422217685403176442\
57750044562809881794777166002611989243165751596480677885430832484544919980471\
63953200866749456482230176700170190517431595815640968552149774318930872085122\
7309033939526984308`200.15051499783198*^-30*Log[-1.`200.*z] + 
     5.4729480574647885933322724449662094156021518074573537968764740403944795\
73203235711491230821263120397565373606201255679815145701111377768582733228170\
91668608265129967777204002838094153933750991714102341227665645281147227`200.*^\
-32*Log[-1.`200.*z]^2) + z^57*(-1.1534141124657537690866274548721774446979671\
05984498886465643381559997046977582511369081037699699021505855789435189791813\
92530680355559235183146252032244411971398951438908417446262717442842329010942\
069066090364989229517243`200.15051499783198*^-29 + 3.172841320226180644489242\
66032292004382578084002557114413399664197892677752990623621186246422610203055\
85067073549581793588972459685356538260930108461337813244641971522370685731966\
523878763998452393597802780634275733239802`200.15051499783198*^-30*
      Log[-1.`200.*z] + 9.357437392251400529923333867793186253560211687532816\
50329549081496474542702267129818207342109913487327338324907918262201251981257\
12526632729060106693227935069585668351750543907995980422480617106531983731846\
78048312291734`200.*^-31*Log[-1.`200.*z]^2) + 
   z^54*(-5.10505263214077768319733852992258487263260589129811777430102925485\
17366869998932731381071577849050893580492322826037197436445177166325621783786\
16800958340668712459147865536646342708579914517917694560636553037469887025574\
404`200.15051499783198*^-28 + 6.173563713857750765293654074549405777484541206\
14017521841635798390103604460144523946347150077924921869395016794256748787097\
33469201782310228017768778033431419327721787995851225527053655977163904428950\
7817116882205452284101`200.15051499783198*^-29*Log[-1.`200.*z] + 
     2.2042000530770727215712156554503816256616946073547023350982278701926911\
14339193384444457585658551756454167370100954801382447804728600021027005517125\
57837827096295030832611637972944129417946528433329637220328421994172742055`20\
0.*^-29*Log[-1.`200.*z]^2) + z^53*(6.7808862334876850276922257497447303912333\
53155026298216950482386968342877314520021000511858757594292386552734100613925\
34411006859101033913671447949577887560830777049801864470544477931844555061429\
7048885825570725129516753107`200.15051499783198*^-28 + 
     2.6781169290300138003301024708919872609815215448128050826997787822156789\
66462325456925086398826465604591999506414171461195614935242327955047480955025\
678032339764532286058542267418158621510832001349646381213206352255317574089`2\
00.15051499783198*^-28*Log[-1.`200.*z] + 6.6052398606903341383949106205728233\
65173493843546694351082214416386520907603072975644902877175202237904755848087\
75552856136361642939334063276521805001376852737075969636703994442495472665318\
505877245147356913675369651215155`200.*^-29*Log[-1.`200.*z]^2) + 
   z^51*(-1.59859374747596655124039360678022972735519295872654842740062775591\
79713884242515741634104316037610385798827586712364590878459424290229806646255\
81875659416930478090898739948731293491741108526434406248195739482853665456897\
5131`200.15051499783198*^-26 - 2.69735042248625631170816915550733784719285149\
53403257204140421536415888351227707477294883021561918483471722945034400663034\
66620249954771502520841885149647158074195473723065142038214917029245147463893\
426575468773075078703125`200.15051499783198*^-28*Log[-1.`200.*z] + 
     1.1535752010960325608231761071079792201103803833405424828799631405157315\
49265604292122302898128837331350294498904968146837296109583614116332751050907\
582186031848842894061848581135147656527496808076796564003960092915630734466`2\
00.*^-28*Log[-1.`200.*z]^2) + z^50*(-9.01120415414820133129047246671840234703\
74485702659276582660883161742319156198822229256200939443000055357003622859354\
49681385854208625952082838020057008003232781032530358360504738601816776418245\
1441138106501607938151256984909`200.15051499783198*^-27 + 
     1.3583416892513550775064755242047932220274204061615263354483146546237887\
60321186269887955255366587483049947372501879657412177816747873322252125889700\
61726752828180077557093424476048468843145753426919015029074431877617305466099`\
200.15051499783198*^-26*Log[-1.`200.*z] + 3.981400787887231995285183820165444\
97928786527583668972183672110682175756786383833382491426520984040585660146266\
38690387825114269671391368376881801604386420310595173371545192340921073230290\
851606490092683096485947032811517113`200.*^-27*Log[-1.`200.*z]^2) + 
   z^47*(-1.37675040704849867084794539327393516666134613673352865282150980849\
69498817886065878227041124725970320578422087372334011691520821503281585627267\
31969537653132886342336182308665582419736720410942993926620512676576606042762\
9718262`200.15051499783198*^-24 + 4.61558332584278282429784648815765414531290\
34898250749649691732437733690514104803577846797222486694166146783584905852001\
87698433083846673128888514047570872141495617681126915279829529025742215900199\
09353468381705473929089846211`200.15051499783198*^-25*Log[-1.`200.*z] + 
     1.5692242356608475923380296989590524312557595483196808583863210949661139\
25919194028633749014301884784133957626927041971935142304302437207277336902180\
88405368657521286122266967440786133239912088688058275803084199592578920239556\
5`200.*^-25*Log[-1.`200.*z]^2) + 
   z^44*(-7.02185718647358729292177218271463645708264919151620606297676278595\
96544409838102221511704517883697642636901174866664621776396370169305324177693\
30072701124701337749044059917950032513586169833567772480509732895778138934515\
04092659`200.15051499783198*^-23 + 1.0233652110745779782179278686533742039547\
47566165733313001446153207984738184762669273509393200229847735587290986495687\
22995212692206596627023549677386722613213680033719830169499878773587702172348\
360251024440015825381476465732702`200.15051499783198*^-23*Log[-1.`200.*z] + 
     4.3636890793181259275353189162433926530007084398743210185404387371247952\
78577266334905088596331344637258440291002553826716918775438117310358377715664\
51121885444923439358504108846848052439167300393198651637570482786756693517391\
09`200.*^-24*Log[-1.`200.*z]^2) + z^43*(1.37666877489509177482551370386926137\
33164449804778780373744245384308311854828850920302668664699789769473644960296\
30679511449912111772488137336165852634591879717467497782629303264338859762281\
875883031875948056349235671344199100835`200.15051499783198*^-22 + 
     2.9993673729935219500336759225631846356731652151651622211203760597350480\
84346548057311211838695458859603526823574276637977789243811535805338360496673\
95833339072880516021689472059616291459656243430157150380650854914186082241460\
485`200.15051499783198*^-23*Log[-1.`200.*z] + 6.98419197452046844781403685076\
87635629097054335603641741726946515173489410543615748586847034240241414159210\
91910109822246584677999934108598969744037494918228367050404411724259677509100\
2976403917323187742431702698856276766368367`200.*^-24*Log[-1.`200.*z]^2) + 
   z^41*(-2.44322611851403283309210104152682997642478684413230935931739916480\
19392770802424111259277309632339174413568036747503418680241386851534644402206\
68238540808506295553513717779998089802942754407676143747999154398395`200.1505\
1499783198*^-21 + 3.591469758228241813228735511410281687186688350899668119953\
74676475544896046889549229453190864360126018727740661832789722046477134099296\
47385214532801765533571916445769221651280821261877669590516461734430974869256\
7183034562457424`200.15051499783198*^-23*Log[-1.`200.*z] + 
     6.0454281510610513788411290793670621065380310435963270598386067021795296\
05723209953876058863209021750244881708292890027973995350220797829077189743017\
00646113994804793451181346597172184345933928954341767765018096499133430891980\
338`200.*^-23*Log[-1.`200.*z]^2) + z^40*(3.6179097210091919664724265562145350\
81797310596629182319633639418724065838108853151333990088022019260484276332516\
53433449944434002228520240207257369203389092127279950612451895198194004739184\
0690360811363687447547693585213989682564`200.15051499783198*^-22 + 
     1.7108633622657522439311348181157587084899437258131959459104476888069580\
67811882224099101147918371678097288077555311022695338810488763043928865953303\
816054752889760372886466019983068630574963673004704235449640949`200.150514997\
83198*^-21*Log[-1.`200.*z] + 5.5861391931902648926476437692897389135622542077\
67636491570774343459584072321696653326202354736462460988816850667726378008971\
37493126446413818062035700389854004288984117930902639664614361574551965579974\
580952686`200.*^-22*Log[-1.`200.*z]^2) + 
   z^37*(-1.45378665039277445434413650748138666375438161895106424017061621103\
35386007925665867928477778523925872801741317156915982150196468044321455476624\
6508216979527601418342439487837776378817654672791237672620760187910694`200.15\
051499783198*^-19 + 6.0929796856392183219257089545959783938251719852229784080\
48606497547113991173604808550939723231862975183219158648774704238478973546803\
23974764884902307933103049030657886295547731565274218346304657246994963728076\
89`200.15051499783198*^-20*Log[-1.`200.*z] + 2.496252849714523113875412052155\
63443495910709656511946034733471618022897185974390069139056949460390638822812\
90462987603172762392381302106935492427676359763835333369584871162976558300473\
6918998209692379612191989`200.*^-20*Log[-1.`200.*z]^2) + 
   z^33*(2.313839832593954232117697627178757204744237552921992236543961066719\
30502873162852975852412179954596466541418131280673488581936809402166361190843\
277449570503142103317293616115528055486065624585260674319920818943927`200.150\
51499783198*^-17 + 3.34312486740567709886296551202874646662274358173210748960\
27693556677789925038154306979843642864169629045823385294261312683386490499347\
82738115718381172387326186308012608688313008954098092306736192828084682552383\
419`200.15051499783198*^-18*Log[-1.`200.*z] + 5.12561707127971939258181751969\
70698729596188359693553880811977165575948771330941714778782689098293621458698\
51184118104482952843508886677494054213127728307898837276745297770849213090538\
21939161929964343707097354861`200.*^-19*Log[-1.`200.*z]^2) + 
   z^34*(-8.85509702829050792822488095335698458109328002852651252305465613077\
62758939203089642786587697927507456164418131465337048791171726700187632433187\
89573930436628683324605307485310861038465169691787053723636722815076781`200.1\
5051499783198*^-18 + 1.403170119856694039837470716972929566407954787530347020\
24420775616035242861106717570798834190981967464159053198772651624517168408898\
83763981315968975417287079166103145105809607051233583977918005111469703087031\
15742`200.15051499783198*^-18*Log[-1.`200.*z] + 7.910687045663337190507938550\
21401346763427683823425066453174878351109275818851603919686485477685722919457\
16352947061018949383543630386616520870301735117036537431799987995689122973876\
6281513632048515801731354593995`200.*^-19*Log[-1.`200.*z]^2) + 
   z^31*((-3.3704508993740859949367831758753872575250691469979356358213896328\
53233363128260295560321519762465258302602059242624361967843154947098587307769\
20304711184722839733153997914008061012996785345951117154350911156318456534`20\
0.15051499783198*^-16 + 1.923763481112221560769051531748454437021456517246542\
344123038499037080740930165497`65.9069786693453*^-150*I) + 
     7.3224160457559750061233345918020696976306711142535573232839047534941288\
53797935628891712523864076881001633813802264550872770245704542657656534009386\
579014513600064077357424522604134249110896688310350791970083525192`200.150514\
99783198*^-18*Log[-1.`200.*z] + 1.5553775166647306134115540051719699295102919\
73024618942346332189027462527217040592851981084382946991092549951533670482966\
05646308586380451946512936131235257539049020807366688312525778950630420081642\
05928228483168334`200.*^-17*Log[-1.`200.*z]^2) + 
   z^30*((2.43851341599160329314379485323157727270450495286389888272509907510\
28304607210878123057984752992975398643662527532673174531342886066699031210165\
4551777797509570938193202041056085640512578410569637387929907760070954724`200\
.15051499783198*^-16 - 5.2301274304769231423115353523453817603182577394733914\
91209660587859500239712569383`66.48190211898608*^-150*I) + 
     (2.035414638333352664281268851276688410677129700467900883850291478185049\
83848169510652756398167568999657502391867020452592963513109237935674112310710\
218770553271252314051654742430082333134422857607739425601080188718125`200.150\
51499783198*^-16 + 2.42521121388757059793383187350822215613833698634564564588\
1740739035550677689255587`66.22661167196563*^-150*I)*Log[-1.`200.*z] + 
     7.2855727319146901520406412268941401499744340792595829688399351539188263\
89280086629575496574394838158430275389418856205931046297471992526979688147723\
7275124830776844957966104147679367307720627343650523325088363997268`200.*^-17*
      Log[-1.`200.*z]^2) + 
   z^27*((-1.2874444569724116445242938016876874044866406439535102424507688401\
26485927104298221124176190109957550718049655096735279316310552660997124343650\
2688002954181336282755489006400745501493842842352403872849970946696685308796`\
200.15051499783198*^-14 + 8.0722033921862053559554004945266985483938090411275\
687365768266891048989441233579044`65.94777859219724*^-149*I) + 
     (7.068618380426840814066161456921079454718813364494693791468748052671475\
54892391615579785817682932569735481111052251163455322214282407561060634827824\
3759717503434911803274902053250832885116294542437762172286468171239986`200.15\
051499783198*^-15 - 3.3933417120716435292113556972920513303551680243509202121\
290565562899506169082953188`65.83180805779648*^-149*I)*Log[-1.`200.*z] + 
     3.7587577246657803411357031577627060320419074430856171391023243555318546\
92044477248759547578319115293221238946168761829378412439129833176409420713852\
182207205147285095747366373558504411265926639377460674407430892161629`200.*^-\
15*Log[-1.`200.*z]^2) + z^24*((-9.9139046668971410084455823013333331865409395\
26186083132867037754780202367706758214907259608700523326421679067965356796729\
50568143470071372304579199131717510342787615082367196836718899337301501063413\
114691487491574778004`200.15051499783198*^-13 - 7.920664939270905989330457698\
46810805544347221195505990467562837673033286750521303981`65.05303190157363*^-\
148*I) + (1.41462535566457115591930067100921765564931847686979177304213006068\
10736079069472335619593959416636897691986471107353253264789813568933609676274\
3612513983530921818226555718753854627311725620889147483707778824727007402349`\
200.15051499783198*^-13 + 3.0422916851835799672196630173127905271053538749570\
8408729674074292217441380205248535`65.4830744102234*^-148*I)*
      Log[-1.`200.*z] + 1.332416408971334619795668758534362129817772949111236\
52678780570299947120458561467484487621079240658009739628807189648131875982060\
78851172997276720895335238047201738157684594068368263187979166700733998986560\
0431653187897`200.*^-13*Log[-1.`200.*z]^2) + 
   z^21*((-3.9956755498616518782494488476906972978995955526469292357989269761\
14273404295037621204244171565245055582229339209676772747370374186942908609884\
73008348880401273551268942700120231998991996229281524058411570581399253977745\
36`200.15051499783198*^-11 + 4.4485198989818232264096959821458195962684336799\
99644045284639396537877762266161556068`64.1971403192791*^-147*I) - 
     (6.753829876762533934046991477752861304576408922106534419444355044388863\
90505664016671181584351305755192925931571595161477148456360602576844161825665\
727078136996067805818734262486127946683814996601468231742834991965415795`200.\
15051499783198*^-13 + 1.57074048742209618673234124018755540555361766736631773\
0980826596114072172695850192843`65.51706931916448*^-147*I)*Log[-1.`200.*z] + 
     3.1966620371845369926042149731041158107372500802064524425386786574933609\
65882646985478222177171003205881335411490794222425127139430255329227244419894\
076461163279239525095542528637018276805891736383662117747952890036082087`200.\
*^-12*Log[-1.`200.*z]^2) + z^20*((4.52526478508928549434515762293205471532929\
39336581437977354740070479603249026660030982439138590584702352092028968776633\
40422666846638377143290814106453780827685609325051525360783735226668114785851\
6479050409328328519556753`200.15051499783198*^-11 - 6.80028112712338400672523\
1436190242058783289703481017697042094741393577833914824969716`64.327397868875\
05*^-147*I) + (2.407807172607504560724736716427593053705822219194640503860640\
58164527494894745500620034099928130850178649128087430497883742484501675198080\
99206479876864032597162018159341988095698951376431813374067958231559839317184\
026503`200.15051499783198*^-11 + 2.337232114430655869912631714467504451849676\
223107204755487521290604428374076944310425`64.13759513903987*^-147*I)*
      Log[-1.`200.*z] + 8.557567626356634513318470409355840216111321634896707\
32952516794960892618630329942925156449162542828079218073812402772056809110226\
96859838734132310952276192217049531932753816176262056551620764689581934515769\
16410393110199`200.*^-12*Log[-1.`200.*z]^2) + 
   z^18*((-1.0815027051057229574826654051089176120048429493333002344384631531\
15345630860413665825076726560641923007774128725946205463990839420008836842323\
72182984177531057017947058595745050871528582595657555475392202265991456547060\
0155`200.15051499783198*^-9 - 1.202428740145376794447055941161140113589494237\
3360201868067768841442240676021914168004`63.19654673587655*^-146*I) - 
     (1.850062075276100655775498318628829332187231061746554819817308435157501\
76274634878983639378549982969412474494853704057630427475668798129824796330757\
656764764920299626114203021809201647371912417995691499699227827936524661414`2\
00.15051499783198*^-10 - 3.92066369462072024470698617058875793913371300357315\
3689817938565900774383457551690399`63.476688288399124*^-147*I)*
      Log[-1.`200.*z] + 1.960964057664825399447644939990355091956759680952235\
51343174927642794007446864474449170879183213334981037946997993568061924622655\
91105604477208262756109612430227135580274573498266832222998262143801849436718\
438563116592793`200.*^-11*Log[-1.`200.*z]^2) + 
   z^17*((-8.8989834259251303797850744954092755410335211914934245082040223412\
35497039883935513223723056365691605436659211860412081519153569455036527750383\
45740190378291466665356622131959346844454001690198911494624720611844513387831\
62`200.15051499783198*^-10 + 1.3553809213462136915449149394807921539824637942\
954053004843001507304720138745133450131`63.3332359680384*^-146*I) + 
     (6.008852165183088064041624579945206112775372388225987576275299500082353\
88422441093622377391931420680955412329315679203059194874383314003150168731140\
366472375868731688982933539930426621170046301659045328652644915633983062451`2\
00.15051499783198*^-10 - 4.30671111260240077251484102483456328447606662458159\
9494232657379791050338294968664369`63.00586921951397*^-147*I)*
      Log[-1.`200.*z] + 5.420228318763827943239279032943633408074318732932108\
45098590274303306429737248978525736142363040035689342325577066386970595567614\
62215001655469200511677391501672348093976447122299896984492603707584767321747\
1595852758803709`200.*^-10*Log[-1.`200.*z]^2) + 
   z^13*((3.95196545977279362938970186628600320189868585920812573183217730929\
00078342096469952098761628271580428494864149861600735423691318591306909701239\
99720615227759098148493474816866834992791525500540141530735003747896740228309\
27638`200.15051499783198*^-7 + 4.07263471105913581225069622287436567075289656\
1139518553255689064483141035002143992289`60.16357731607121*^-147*I) - 
     (1.293529917540469361130654030898853619647291485306895540145130766015825\
09577771445575605892718362210686312029823666112010064756085644530448083595227\
2450323145577755661468485347786280225001584528999113446357491921801195085891`\
200.15051499783198*^-8 + 1.16822632684657608615982297898473990535082454804802\
0112349823294930619026581760013476`61.10626550920057*^-147*I)*
      Log[-1.`200.*z] + 1.504353886627962209441007896842561522901194848532811\
49577445873742170038466334762631058927355223651519947816244112540408836705133\
00142929772559402189012477172179755879704622398045418587093977427544526059742\
623703986623884256`200.*^-8*Log[-1.`200.*z]^2) + 
   z^14*((-1.0668770848290661740365725234600454483980707988046260764270130027\
11825756139779660554295974906771191246951231803130451292752484682214794810302\
89137177056654134692358262262919338623361462885962663510255651785987027750040\
481345`200.15051499783198*^-7 - 7.7030018101325646900781124370354593369138768\
82856417493413135283992350651580467057157`61.009060610615656*^-147*I) + 
     (2.046186223260909763089741791802885658523533315803259223461240789525681\
88198496313502272570838894395759168335319813182877045396580417939283742738175\
30418191806981718440175018523276651956135507957154180399664564733369560070836`\
200.15051499783198*^-8 + 2.26736528726747464285069347355114885189509976892473\
2407823344234891380405063164904267`61.19509133497131*^-147*I)*
      Log[-1.`200.*z] + 1.574549589986275269549362698698834925924187175969790\
05709164439323169481899640629799359958090116820275550434280593010751740910471\
06920122793138666154549953669338462220397801898485227744308949265872103973334\
021687523535385624`200.*^-8*Log[-1.`200.*z]^2) + 
   z^11*((-1.5150344686216089642066597574331445092390009133004207851882246293\
80288031863961277094299011814358929021312020483951774233080548925860878088072\
19531145032814404741246191821259169692464594528879821240827830393125566062271\
4197808`199.76773931249411*^-6 + 2.784847432259928311952847821890799344619419\
77272654422409627830509391173952293537647`58.414893891584754*^-148*I) - 
     (3.100743851566801407258124932782247428359521006415768959715015094094828\
44267220863661290807672114640866636062056581841054029919020078701236691485551\
87511065008508838745858733873928468559102552943189800583910854305690189553997\
01`199.76773931249411*^-6 + 7.51415650030904052347546099993443325414521104111\
59078354635329989317220795825939824`57.53492934266196*^-149*I)*
      Log[-1.`200.*z] + 1.307122211977204148010440937816484024618428553613738\
79892398410916929435447953966472484991003509522028040546559065077583596102114\
62063313915165767017618174416232521059044867577019529395367782822386648142214\
89223233090235257947`199.69897000433602*^-6*Log[-1.`200.*z]^2) + 
   z^9*((0.000034094565400668937374672522514536870077757672948235322388989734\
42682936586320453772772964719289169783860018751668628153594443749389019085009\
25739284523729258416240103119372769967942065183070308930831436950405504609068\
6993956393`199.76773931249411 + 4.1287251921044363285600731804885169102992229\
8318929912705056137488328655911306938`54.23364581611721*^-151*I) - 
     (0.000018768538611679370766724066542768304258980137787506027465743955263\
68102941334923058760769332672815573375062109083877909683657425954965899947216\
93982301226796660519975035366684279914347963909061993731241976919862985865371\
96303861`199.76773931249411 + 1.919627488438277867997106695961696423310540973\
3774437387915768185169199956218887`53.16030149994006*^-152*I)*
      Log[-1.`200.*z] + 2.101014755990567182574159090317582794434646286498138\
34999020184205369390554575739760924946110131295316480501665686850872036057221\
24240642759161277679793974744615801153876482756546334627417574628086788867049\
86924291443535262429`199.69897000433602*^-6*Log[-1.`200.*z]^2) + 
   z^7*(-0.000316339009049394246129592242549399712496016430419511486148933232\
88435621791938019012064704357705841453827767807784690053711066515000765416610\
41711176340638704160526694814477843026580053111534992962364265913525392746035\
90490191172`199.69897000433602 + 0.000278402973298851094790411085791105044857\
30148048750677551636444069123331328499724767877437780668925758863540898087442\
30867618206656789134139392799686509568937486323802135246497343218181613934226\
2926037494164910172277787851273958`199.69897000433602*Log[-1.`200.*z] + 
     0.0000127491536279204030516286375661375661375661375661375661375661375661\
37566137566137566137566137566137566137566137566137566137566137566137566137566\
13756613687262345358525895846443705734453811234316025343074290974934151262282\
4678354`199.69897000433602*Log[-1.`200.*z]^2) + 
   z^6*(0.0015571124412755207649799599467139066796954654414045898795016851705\
19470720523719170496599501737497326629895271365138448291851156911692562881110\
81384524554391495563902538311434267852023162135026163908359958861535832102512\
4020942475`199.69897000433602 - 0.0013869104194454912283009319899237571163992\
87216530073912452490834946457098398730717831783738722512853400847493658889565\
17816567257594635308514480939075143358928652033463824528920784703363071756141\
6053843529326813777399826683833471`199.69897000433602*Log[-1.`200.*z] + 
     0.0004280770266497576678240740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407548512891174931986703296296329852854991976265190272979041745331922930\
5391053`199.69897000433602*Log[-1.`200.*z]^2) + 
   z^4*(0.0029600611755359637899090524678356975461130411625631698468527296054\
43092759300728394722054169582007352471082187636241197536543044486392900005025\
07084844946550857343969576054534517461912341910592635265433309441482509043126\
0039494107`199.69897000433602 - 0.0256800364748314145637596731095420429163100\
49472258768182597600843146424265181142591601227631106203190497880788355204191\
69178581719260428809683085204326744915498065748518928230620139505296537228587\
315522480988593`199.69897000433602*Log[-1.`200.*z] + 
     0.0151735941569010416666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666667055349523579291373144611755139093246980327223542387450051`199.6989700\
0433602*Log[-1.`200.*z]^2) + z^2*(-0.0041534788758918731413053987681037667939\
78358146672146685342396210825773551420089728890419198018562276704557610179805\
56376463451389271986039238906308947917196630711070135221598745430496791782022\
065733949069711232`199.69897000433602 - 0.00911639062664615769812871221348287\
96949792170517623869619216702266892749053021850188654142903236744949172220493\
80673816798736755075965625553918198529820161810729231331733740834413292864436\
22611485977017657741382`199.69897000433602*Log[-1.`200.*z] + 
     0.0468749999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999526190475161852159379226617175243043`199.69897000\
433602*Log[-1.`200.*z]^2))/\[Epsilon]


==> anc/Results/Expansions/SelfEnergymoebius.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
281/648 + (-1/18 + (11*z)/60 - (43*z^2)/840 - (17*z^3)/840 + 
   (839*z^4)/110880 + (18211*z^5)/7207200 - (179*z^6)/187200 - 
   (222923*z^7)/735134400 + (7990291*z^8)/71107545600 + 
   (2494787*z^9)/71107545600 - (4048987*z^10)/318536064000 - 
   (6402291187*z^11)/1619118813312000 + (433652171*z^12)/308403583488000 + 
   (35216625371*z^13)/80493335290368000 - (412405797639223*z^14)/
    2689926278733517824000 - (153011064323*z^15)/3203055821306880000 + 
   (971220621351899*z^16)/58689300626913116160000 + 
   (1603772931578935441*z^17)/310525089616997297602560000 - 
   (165626830367851*z^18)/93423784671412715520000 - 
   (1649328973592659921*z^19)/2976201508277194878320640000 + 
   (37214007966971171815529*z^20)/197084063878115844842392780800000 + 
   (673920143300800850179*z^21)/11401557414436453833857433600000 - 
   (599044522684516532264087*z^22)/29926457084261590593760257638400000 - 
   (41494101938429870789002453*z^23)/6613747015621811521221016938086400000 + 
   (175756818130687266538486877*z^24)/
    83144248196388487695349927221657600000 + 
   (104735642716618829690966423*z^25)/
    157906539216743544476357362974720000000 - 
   (104607377880212031179542916143*z^26)/
    470120699628082178955498639293153280000000 - 
   (267123470325432143196002916257*z^27)/
    3822285688280494237594706328166072320000000 + 
   (8326499435525952472504706201975227*z^28)/
    356477482665586617672228042219540751319040000000 + 
   (2075599579630248041881901498159828167*z^29)/
    282686643753810187814076837480095815795998720000000 - 
   (3622052060050244854608178774125260021*z^30)/
    1480739562519958126645164386800501892264755200000000 - 
   (54839473068223585380811208212708529*z^31)/
    71265540442137022138002564070612390536806400000000 + 
   (4648073136717193708627909304455228719043*z^32)/
    18182404926245071280201422186719762871998637670400000000 + 
   (1146099787000188090904886592740659677973*z^33)/
    14241945654303414965606686728297523240296146534400000000 - 
   (44218666398509726862664062758483469781468843*z^34)/
    1658176586119173401293310591141777587000073913788006400000000 - 
   (462630709555816463267902784453698081824168793679*z^35)/
    55076335307948344523957311284774142552207455046468632576000000000 + 
   (23838583914351824471720956369294248747411346271*z^36)/
    8583324983056884860876464096328437800344018968280825856000000000 + 
   (1003757309530497536341006492862530909412863421*z^37)/
    1146760017979259920683900061452787236483209011956547584000000000 - 
   (632754274948674996785979122862484138013146258777*z^38)/
    2190728637983287997568315990124442817041650379750444630016000000000 - 
   (1191710872314203000887893821581960912292078656783*z^39)/
    13085162945792071553043184697770320609897425241212115222528000000000 + 
   (41163068952516065736142973214169018631796569836903*z^40)/
    1372159938345351069560550965492549966700814616985445733498880000000000 + 
   (17203788354322198660591638242672394124413566628789048221*z^41)/1817948381\
791301916690257858158014093787093479509091240580868997120000000000 - 
   (665596736878428795634703588751210375617895646496795167*z^42)/213876280210\
741401963559748018589893386716879942246028303631646720000000000 - 
   (953428179250893695589666784343105074096505070848567506327*z^43)/970784435\
876555223512597696256379526082307918057854722470184044462080000000000 + 
   (624757262681269405038440397218282855558078424152218064961060569*z^44)/193\
72314068936139982865411060058855484420800843378269500403713066135034265600000\
00000 + (42877764008712926635153562510887642820899879210348348380872191*z^45)/
    4211372623681769561492480665230185974874087139864841195739937623072833536\
00000000000 - (40707575552943824765288705374967960778703292608147415059921247*
     z^46)/121923654979318363528523566112258531020830215098184912939603788528\
1225932800000000000 - 
   (126381476040640284575846910812327251685087943802381872256158637*z^47)/119\
85847046195074560624736963452431493904577701112139811376641748218203340800000\
000000 + (449487428823858083621177374576809746398740653918681365266552629*
     z^48)/130155114437181338759338173009572916501389969302697291188859578695\
418065715200000000000 + 
   (6282151141525700443716524982508823590958014297096751906984009917*z^49)/57\
58211077068584713289607557242521296214070809447407617435928755330928659660800\
000000000 - 
   (33414691721229616974792363769658497881058176332123802784088700409933153*
     z^50)/936201627070734379902547489498053946205612809589411491184629194649\
85670159528099840000000000000 - 
   (858877517183560354509232930592806483332359610906994650511756000278563*
     z^51)/761503715799161935805899871840522348588297500622966284695631402346\
7733936420945920000000000000 + 
   (1459332317039700920977161307301198364941082880747148589379902238220858443*
     z^52)/395917017144709196093392676318816363623084222504217231571557554084\
38440696197215682560000000000000 + (13411317144209703394460939022941915146327\
9957113235354674064240385441822058317*z^53)/115109957345879769541891778384533\
87371200687680018999266163424101713650858446941189297930240000000000000 - 
   (3682117447284891738773849126537118100212413633564140145819667702728459336\
36059*z^54)/96799029768079589985420962672399527777896130374831584562563465998\
194330384932192703825838080000000000000 - 
   (1652732126373432238413779562655796018618395526091576174032715426485170165\
362497050921*z^55)/1374226352860204447421544267045895052111833724557051458628\
571714689480721411657243356489547828428800000000000000 + 
   (1921194461574424759619576300505330237828199576188313966253425764700979290\
8322002326363*z^56)/489724300292000130353859411529082600388944381842149247074\
90919287116040253942694490522172977158553600000000000000 + 
   (4378635197461116476159929184050488450817520515861237226907181755520589601\
4627031707687*z^57)/352939237106993197392953851757166425797549571741411009098\
813866586456979761173212017901177662970265600000000000000 - 
   (1021440133312295903158502111834979799706770361202331313137605099721147823\
807355380189*z^58)/2526179648565068545716740855851376309698627128054525527897\
7216283851713072169534714567998730298982400000000000000 - 
   (3705748621924327973191007456339250123670529673098462979058621123015853591\
2505124787973*z^59)/289743212603140330287840365757839503065560258320279187446\
5981730987093318315546253781020715129608601600000000000000 + 
   (4280536617045159171844021881595832752704605584244083381491520654053861442\
199021954132389*z^60)/1027701435722975293959727664667602155771313732572745362\
820791071113381262700493752871717143448012193792000000000000000 + 
   (3376516940481194773572197096398746455199048949273881362769113440388951749\
62385315751*z^61)/25623291996844813626455033371744981147610134973378670282969\
3714525995304554482159050020302425686016000000000000000 - 
   (9401286374107277773141246163189927064213367156955141140848502662068270879\
6607493645196947883*z^62)/219232044343629209067373500216253463158871804363192\
677717980443774895650156244169254822732388703184485351424000000000000000 - 
   (1224961330157182474512709186900588410297040279965968184453589989944547662\
9634972302555861867*z^63)/902720182591414390277420295008102495360060370907263\
96707403712142604091240806422634338772160054252435144704000000000000000 + 
   (5620922433856702813169856496454488911718422359834192861998566443997247759\
3253096901955943080297109*z^64)/127376273162545219115285558208845684134091897\
69922381351213707921418465157205961227174766153243930366165541327994880000000\
00000000 + (88425912244527106436176528951975143894046993267539811137951198541\
0501014421873649812461236872699673*z^65)/633135004837357118543625274626321194\
66651560915202424951621077609403547399053160217427514114653653878881661306798\
080000000000000000 - (1609940593485734635507784866537813927438510122975602116\
997858449512911736198934008089643004768147*z^66)/3546974817016006266350841874\
65726159477039556947912744827008838147919033047916863963179350782373411086171\
772026880000000000000000 - (1042625599124252703029988638899560588779919961985\
28988179765537864328755436386974106296243820922181*z^67)/72566950357958969018\
52528499393074207345207425469138375111646390470615738144741725009248100198990\
2189485103503114240000000000000000 + (334347014898341357604389942560387633289\
649682539692835658732255246317284149575517464190564896966539137*z^68)/7164802\
22712605819465065192797732950399518864990214724649382943048831904857056836978\
913941338370033249213229442017525760000000000000000 + 
   (5213561643420726956071512762782487923633448264251629427249694180740755016\
473692411934498290021439782749071*z^69)/3528857415235153886638039328870059435\
35168501777214699758745898677915760735336129000897181693888429202445783855299\
70664407040000000000000000 - (52418463428785369626512645466678775284098381188\
059456147284934288463631544709495841708823936348149708072579*z^70)/1093024361\
00685182840185988810237761903730032060705385832119671792333964281396631629141\
6888111839319526841598688010171108556800000000000000000 - 
   (3634821333846887449501037295390513776159184891770192368755716506645723117\
0693696872883245119009223020662116767*z^71)/239362398475400488130658207677256\
13149990479475548473084635734307323026050677849630130855834296452152801897518\
90497910166729523200000000000000000 + (17578695117623524009102094674878437306\
00300577801712437792600899517146537019400922804691629338503091451701571*z^72)/
    3568135132552553860332793157921830531675599424926480459821475921588525622\
46129435480211515542307361284003441275602172944108748800000000000000000 + 
   (4817421549369472632126060209414225700606552150593380462930544504850663374\
6050436192119991278199898561767053*z^73)/308769662543223936620581669906607688\
90853937636392759355445886142947496296114342809531884411612632095422318379846\
860370503270400000000000000000 - (1348860295271004261084208776955952741817921\
4275836708080534248447391707916007716955604624606887800555590410351*z^74)/266\
61946982740808855044618007554367936700486686807238119755084849435460437816369\
518718768584397787183746716584249663247138737356800000000000000000 - 
   (4288916520518428111840268309269310028536581709293470749391628209075759907\
4021310755586290100272523752000876966700193*z^75)/267657286113711274535128791\
83148773313894093331235635294136231517211887967570569737070381391112555570359\
4506785538550613282248919613440000000000000000000 + 
   (2881200250004264391893365562270948270053386505931425259612892768315292714\
17218846509486461760280482440448507915593391*z^76)/55478055667205609630917604\
12507200286879866617747022588239146169022100415096445363683679051976056972765\
413413372980867257122977606533120000000000000000000 + 
   (1923325036747617439273482466451849568352253451006654782257726192050650932\
10725154305484257365284527811508309800214482230750207*z^77)/11690991712933024\
79910008750750881615818076786658900972671875232154944860424759946645002563707\
5718498634200662475380343671470604691038391563714560000000000000000000 - 
   (1912606997700764792331595927508782435601038682663472633379674919469645213\
296817800741438289043207803086351310904166922827213*z^78)/3588734173981802181\
54193949463080543226328175361646107313680708807893345584932215026801259225464\
794527141932968547684693575248786265641299476480000000000000000000 - 
   (1176231474075964525482562368282924714168124764896635121964808641668681182\
595874319324635244717403679712790078660768202958171*z^79)/6966366337729380705\
34611784251862230968754693349077737726556670038851788488397829169673032614137\
542317393163997769034993410777055692127228395520000000000000000000 + 
   (1235253788677451756318021962798624558312505078355948435530042499434892228\
21361649976206061554156702290024004899743635861473487031697*z^80)/22593168833\
01103254895529391071099747253676296368352578915633698645931281226940490169973\
51443666641187285545378522218247947397447423630407718421712076800000000000000\
000000 + (1531455396131963772576706918874101288677276388518409697744847900614\
5832136710555027737477963613871038333138593866705826186712329*z^81)/884042082\
94030386913872286072952905201004680958719939177604031510862056132526691933088\
82931146470895550497406228859459291015942901668073864031109120000000000000000\
0000 - (327867156944094216066521886537048224132347130275528424848725876567437\
5618980330931639532352722261394246886714464499700805017433181*z^82)/584729788\
30444020029984456722793311740982233861028967570033916641794481056043209341603\
57347399345001751430787091674487941577196237168068505078952099840000000000000\
0000000 - (580777809958195037390882229984538817539571938218485614878230877792\
288123337095095120417441767774987476147251107483400965417227198361*z^83)/3268\
63951662182071967613113080414612632090687283151928716489594027631149103281540\
21956397571962338559790498099842460387593416526965769502943391342238105600000\
000000000000000 + (2756005383758348108354171179923490063790844910905437911386\
246074394081032682370406687995403168441664851539364358888387047512283717483*
     z^84)/479400462437867038885832565851274765193733008015289495450851404573\
85901868481292565536049772211429887692730546435608568470344239549795270983640\
6352825548800000000000000000000 + (713056225420415887423957358129542082319252\
28690507426175349303168067245673238011917699924403505112027599759974993750729\
43948070329333*z^85)/39137779409869541213586768815981098513086543054582375100\
51380490921434324091145928434932149221714692792976635721436441918578562940730\
155535333983021694976000000000000000000000 - 
   (7446523775500422407531511491844858055935440816414343067860368013513282140\
778761887349594848703969667433595847777367443524887948169080901*z^86)/1263723\
31734522396802197714073274241544346166928423345347277211160497731202790291896\
50174552368805678056449467959452685824006672593532151300362946269505650688000\
000000000000000000 - (6736420234921693462652716084487336567012721408115777205\
88977862879896411640843304174938135359290578684773835453497732594092626863803\
810247*z^87)/3606932394717447146622727386417716904710469806593893693780443769\
07041682269858817344594192618400174695263818235495325869597832555130130823694\
0434611554165456896000000000000000000000 + 
   (4804654276619881991544611142549472438169087469347467904990256156571594700\
43976575633009986174212074286874242175477098541337522208579737726557*z^88)/79\
57087832065321780971175680782695260272632094416756185436079519097397371241880\
02890139361575251239441249024314974877804866310391349778333870340634414857300\
6856192000000000000000000000 + (275080386231942082352004524395594998197277770\
62823757485112210445490454888955699794735352219733515295358557156203856807005\
88186010524024611082447*z^89)/14372105134644450564358469106140384021943398479\
60697530616219708990161432850045766073892642857232778659222079303104741494046\
18458636640304524421806710719090921880682496000000000000000000000 - 
   (7329666209328660061868679538642366692347803108330691400353974206648593999\
48749132477328185078242541051065958181584330573171792290756455175508697*z^90)/
    1184890793521675120341159274478528139896764398841092899417869076455663411\
59338317757170799308920167761366707878043838556061495572303203339864558518818\
966681818402652160000000000000000000000 - 
   (2648067537205532338605388300705842777440440713824896043360850768233976265\
29338897219524379967052509873403368632723161905553042255404472094757296971*
     z^91)/135036786121622841881521568557370966410589068804741871038764371672\
70717123150149871017876527735504109300510881275572071141258047740934314249042\
4910104888034137653630730240000000000000000000000 + 
   (4553575260688310919704872160176803437719072638497062526805113993254195687\
65862088860207942446165575387218313346300769155810495650389229916148919203*
     z^92)/718708183986157935303304877280552912135697192646725330156729383117\
54891134782615842442251932741030135450652954888168709214629609464146267573416\
2331467337966815280480911360000000000000000000000 + 
   (1152155129386774473209814694011869955263538439638010281196289898577837947\
7191120709324534797381249469361079086764011066074721672053713395835295551519*
     z^93)/573590297474910301132488637165819994344893653110184407110189769377\
43105669482891920212954680789702986824553028465004431545548013851066521205932\
827773063504543066320934010880000000000000000000000 - 
   (1696009062552644083320669061958211721804177651224411227701687321563318714\
11638208220319647652234751727869528066279958559572238141360939754183690857019\
411*z^94)/2614168666373306192581377944040610476072702164477140599180457345694\
45467178973559774397013962951113884921421749315405812392072141096212266285642\
2589587708561437309227663433400320000000000000000000000 - 
   (7539617111309094380970922326452406591504834295905506052649042655759701667\
21238484053698912084973095856514132158707884484501927473728998134907965340100\
304559*z^95)/3665295132196525867839613763834115941319464261258522632456811239\
01765731349672016706037648606701251470826149888576903249486543265829339263120\
67212137716369068317049468218686360780800000000000000000000000 + 
   (1563573660746737870828351452068004721526695869912272615219524357520527897\
84253407394118712185338532093954491476313346673649727834858507718194368092492\
733677*z^96)/2354097463890094536133116750325571513669171851386819730881352200\
73861343393413904472354758963453932467685272183454351083495489417486612230386\
83073675227514490158766128348247202201600000000000000000000000 + 
   (1609829580748345346986653519551780361497128552853781810530508023617358593\
52162568813931684670237054070824439440439818181029097297109887469157203572426\
7173203*z^97)/764372707959587900363093839897826236657202758720375003127751325\
30391122030215946696981990304972846103149039984064118572331417803360420343047\
2665818567484207870274502709061260777881600000000000000000000000 - 
   (2372563031661817563382694632183401908669368005597079572781931164847267662\
33511492881095722947704572097373274272730814445559795128394442518162565739891\
3047767878728727*z^98)/348992364673676586400824483488976368180874106207110884\
92720081470471375218893866530601825753388404000507951778772137236079179597203\
75208438198606125992624226349617872819350125613439228103884800000000000000000\
000000 - (7804347539651850850550434389933491407210576883787955457965773712920\
74691288740460447685208266092369599827366528881908735137182445587927813640072\
3671670404962826554892553*z^99)/362009779876004723073575236723115186714020710\
36863612093498540509319957514558607752193273853989791469726898380120337954984\
93299617945203712943414134492149109992458619475511885298820511312159703040000\
0000000000000000000)/\[Epsilon]^2 + 
 (-143/216 + (4073*z)/19440 - (7379*z^2)/54432 - (976309*z^3)/142884000 + 
   (508304563*z^4)/18860688000 + (10633327279*z^5)/18879548688000 - 
   (6112332840013*z^6)/1472604797664000 - (16062891891191*z^7)/
    125171407801440000 + (179565637906684747*z^8)/323442917758920960000 + 
   (1005728716192259141*z^9)/40559741886968688384000 - 
   (274571104719535760753*z^10)/3998031700286913569280000 - 
   (1150665258383791726194613*z^11)/292875812204517853517606400000 + 
   (28494339139214400079012027*z^12)/3514509746454214242211276800000 + 
   (617121234433805641987297*z^13)/1120008600518375967298099200000 - 
   (10012572454265710507422252793*z^14)/10779621599977390530434140876800000 - 
   (1503588781872498211122594345259*z^15)/
    20994484763955965600469449590272000000 + 
   (77946871397729883443336213545639*z^16)/
    747674554174431807190912011214848000000 + 
   (1009923261755856401212985844489580817*z^17)/
    114058500913863746618780818222836277248000000 - 
   (875845439507715589859652375576254540411*z^18)/
    75962961608633255248108024936408960647168000000 - 
   (5174767919563747199149578549235688218477*z^19)/
    4894185097927656873842388463760063035981824000000 + 
   (7020375530525771280751142905162961768996279*z^20)/
    5566740856546102624892987652650962020926423040000000 + 
   (13371467247387536913269500356693456009134188789*z^21)/
    108608632313266247512378069008943719290643857080320000000 - 
   (46075205766330178296716356557873721525522679112511*z^22)/
    336903977435751899783396770065743417239577244663152640000000 - 
   (20268776674196113982439535674158733619123641499337437*z^23)/
    1440938311492710875373587985571184595533671875424303841280000000 + 
   (509377767467843777218313373345806313096618885205899283*z^24)/
    34582519475825061008966111653708430292808125010183292190720000000 + 
   (5499516811006486044746698866528013641387998006977117*z^25)/
    3472666790865343375284584914070759389008773447403778867200000000 - 
   (218918576887042416609714969137379826622025674971468453651*z^26)/
    138774710296560851963122582336095686703568604505149811091046400000000 - 
   (2901276520770163042662788807239266755505076821853381850419*z^27)/
    16463726994273810164715906358964079195287002625383682133983232000000000 + 
   (13721329586055335601053774485538843468551286707734252712150477*z^28)/
    8159423098362100317633203191502597649184238501140152865602089779200000000\
0 + (29953837512975737812448780670882684211994613368066494334905903511123*
     z^29)/154211371657000702255260392660244411920439070123529748131563708545\
1006771200000000 - 
   (50391577063239475764675756727140951492335571591069861474155686508405897*
     z^30)/282206810132311285127126518568247273814403498326059439080761586637\
5342391296000000000 - 
   (6617570771170324285925473357261432176658311717079035596314029535836671*
     z^31)/311526998198005964101373429588324912652263602048247432751490063171\
3040302080000000000 + 
   (213918278041480284190564912406458348954692451025777698423864678545210217*
     z^32)/113205743073987252039549937802943832665500536066346185732066897532\
080650977280000000000 + 
   (6682666491359189219504534437045257253916740540649487860991495302803289998\
7*z^33)/289560313299187510613867643852082745634938812339584187893380288552203\
702732062720000000000 - (4181168423297834606343146426836451474811438294614955\
18760534816055906588069249*z^34)/20969957889127159518656294767767832438882268\
78963268688723860049695059215185598218240000000000 - 
   (6067821063764232781478933997195711914003467806713895870654032872652170601\
26697899353643*z^35)/24335682400544150980478107993108974625045149324094817457\
164012568683158713710450392899885465600000000000 + 
   (3273383311368880042228218683059695264776690062562432434199577871058208400\
9390263274158341*z^36)/155985788655195192138284067819244842230777201033466293\
3595781098304861978039782039818070707404800000000000 + 
   (9916401323058401093183213604681228523853733218263089783574114467822684276\
6693018131897*z^37)/369891112484846898650644695233605467406701286429850666728\
90124366974749045477769596611277619200000000000 - 
   (2446979162786106501347288781345008821778024135319614149881753800867626019\
88959016676079417*z^38)/11104131196795103897492353750912836131549172618624117\
0152016153349658196634524264329027055412838400000000000 - 
   (1476356640582267060478780820453174175136264894881608885318134868780731925\
6058327819821825236711*z^39)/514317817533796583792881593328655470090255112597\
64626467500385860034634542589045179125764444952251596800000000000 + 
   (1183046149123857375799227853897239695125595234613096249850294259116250799\
73379708003620354456409761*z^40)/51226054626366139745771006695534084820989409\
2147255679616303843165944960044186889984092613871724425904128000000000000 + 
   (3562841622738736786540516536705953139088612340375546300329081860763933307\
8966517871105165917438056301*z^41)/116343683884591388115327005479502549189343\
49185558989676231017194377093578894473702247805247597537574875299840000000000\
00 - (11805679841966588001163893474868249226207851529979821640043449119712358\
98641069838996215811034545518339*z^42)/48864347231528383008437342301391070659\
52426657934775664017027221638379303135678954944078203990965781447625932800000\
0000000 - (664757291428749025186659683055521323751948716978076972894798379863\
5620802519465988483001316718107965367*z^43)/204133303638650204118920897328464\
32987764525242433644457638479025905637619425989430143934864427565213516918947\
84000000000000 + (10861736267533512804563774417553715852494021787034765690499\
735368659634500239072586376511149457096297019763*z^44)/4304386245648214919467\
58433659066477738923973804300816825219990044711798787465555583927340387452628\
9484044478447616000000000000 + (201109881848718214765598964862035855754629457\
560738977761381002838211588375513169729018581859770951930453*z^45)/5824123413\
50349003276303394771586959249610721180544325120416506792615875970638785993458\
931815310156390658708865024000000000000 - 
   (1132601632209490634787067240653135984757659849222848103587163231992766975\
522569613230685187795664345552631479*z^46)/4303603629967187971300408412165830\
11106607805809063671222160859137430942096776925482912080871018546652232010672\
4261888000000000000 - (133730954911503415238175683714775234446714690888134263\
63907022439554694751098161779944351406067212487711171936549*z^47)/36617211485\
57581885380952497491296550000572515726418246593755669970831170830426470471357\
44009106130419051606280633822740480000000000000 + 
   (4533120018023288673942083400853270224810523665803926094390031565746702421\
248354887919565893988109354731556308721440139*z^48)/1653750445765357822058370\
33834698924346985856642255372554563106074026642334448716771192010338320619893\
417115047735214631928463360000000000000 + 
   (4485523439707272556497883928188052091578620045262507197608777527957889232\
138947198935992182407744105356038919399301371*z^49)/1163911060336397084357280\
19197507107207828869421431677136365364338253864021267662473263372343992711394\
6701270340485759450233176064000000000000 - 
   (1726368465661359335493796463962803235551704822236603790768875833204679156\
729287391197040476437188334362796458314538282267487*z^50)/6054083380339769434\
28439291855833218141521864295576868624804442605427473706623746354679431247278\
088319376665767603667778038786529689600000000000000 - 
   (9421813224457098985855804107257778570882911109498682868432800292584182101\
91604354789569799417600228731724594800059287331551507*z^51)/23216409088664116\
64503696347194086369553208825298447113181311020128573795140322460039393192481\
039191334839368315327404165509649021272064000000000000000 + 
   (2577877807779949481436393934031171221849957136655541352617427531948464405\
486454684504269869846927252956306997547751568795533984207*z^52)/8699614909362\
84854169087130002042013237558732307547900704993630669076921782254872515822577\
2608746285701480124390079496604848115838649106432000000000000000 + 
   (2820502829809177840651302436042601835347569103296160957159476879936266703\
9848443995534872123019718549168946168518509965317607707525307473*z^53)/661238\
33781903714786452369856242438874539332724282402408315894436353775452210540213\
81683632907436602806986756556926770497365730784455142310380830720000000000000\
00 - (11972247406558311220589776377780541906010809316914903634030257945455169\
9940864999818570860830169575971704461489819348167701934634379275874803*z^54)/
    3892048856402852652330586489738429952155385124151262205753473546523783223\
11711239698525898632931718441219240490940709711474946913973029676389015696179\
2000000000000000 - (165075616244966161307646450608375526445011456240051331445\
36379780043049350793376375126165775934539585907865260173565671588055837687446\
3874837*z^55)/368832969995145984432832039527843694424904483858984564726840162\
28913931816526250216659033251015536186578237451961038337897727039823297231044\
731186708480000000000000000 + (1064772271579024176078181618256544596600191719\
65418659605480577464727737830645105033225555143856330544628973111758296719463\
006225685030986846858757*z^56)/3337584298804875818972074438969038704598737670\
61930568559576570216091325565018699260556258249769627573793933832293514361170\
04789244260957561301429777250385920000000000000000 + 
   (6049185318952237517356955846678578877885576445460126955919096959266062851\
31048831001524335438938195961498388360989493666874735156307215308262614049*
     z^57)/129014896515871234243713636071872151305351204440146264605270805245\
59943998565033167968398810275577672766310338827621710305918058187178114974558\
24233803368366080000000000000000 - (74210091742596190831003488754747713677822\
41735421236605698500870155798739540362361428490995359896645512107329477778620\
5076808868054230815857746044973*z^58)/224485919937615947584061726765057543271\
31109572585450041317120112734302557503157712265013929879505150613379989560061\
7759322974212456899200557313416681786095697920000000000000000 - 
   (1226031793361703634814548169879436012318611786600814118958208029628303608\
85448943112312958581942893953260107363115100008516246365411386637777703205690\
2061*z^59)/249957280868608110963730697669433257729632547823299088906816498866\
55145119043946885368843813378556696499830271657844055944860234117161904978949\
032389188397910101852160000000000000000 + 
   (8726468452894702986567077148198499381390133247858343286464022509179566612\
07226776479345099933530749121332948274184441833956958598449824890276556018643\
464563*z^60)/2549564264859802731830053116228219228842251987797650706849528288\
43882480214248258230762206896461278304298268770910009370637574387995051430785\
28013036972165868303889203200000000000000000 + 
   (2476627072985617777267498635698630918717257080777292136309059877529973548\
51353151864785592559563030312872312761423817461914068293152182290729806871273*
     z^61)/483304980571573157739803482329476828454705064915663218536592115368\
27969035565621898170559401975875794849982801052838882301299153976014769061162\
770885608065309081600000000000000000 - 
   (2290922641997584576604220958361762778866589955119221494484442971411921507\
33269015754256172674020518226426969534973758005340753352412922006177578198111\
16873*z^62)/64694238089349639748734614537659109303289910579480847106871147378\
96718279162743016045314740429686782147028997783330907107087302152921384956989\
126185205724406143044812800000000000000000 - 
   (2148452813371835353555357457399193106785178541736318752453268101630091643\
23076208008197287719649008392067306043107901616058590680184281654455758717171\
9601109*z^63)/401804391881236070762723108016839226945460445994942757120333006\
98835521925884877480065551372101584796680020237054580821551812492097438722269\
16849207000579984248212448870400000000000000000 + 
   (7299965374698480354579457019280866502636388455568868395338270614870117807\
91325565079728248709610739120747172669214974884887631753718645896540677697807\
54086188207*z^64)/19939228019339730394139266155061795601017625487825146393989\
59331889975850433230270314552394921898146995810768572296422381837748905138887\
78928462680042619916398870429311382323200000000000000000 + 
   (3074674170307883324762828873295996590081571822008621299222874401402805663\
59136459885105285247403694949217609565669758268048254750422200859691851254080\
586958089864059*z^65)/5517071624502342403976769393782703555390103356413274854\
45532808484659371983614865106785485421104299736205235023609305106966106639721\
1591971252795080898412479449660329346196266024960000000000000000 - 
   (3061979083975749835954489848829321963613375413566060556362312402412034934\
40701645608691452968766424180805742057270733310815850369586022468074364582826\
461167633560759753*z^66)/8094817243519821462573299955154714431962371647709754\
19799084060695107143170420764388217411455549493320644511756947991200790116772\
7724146558436601028696639971770986240149949813704622080000000000000000 - 
   (1298965203426981531982914712958349014505884050309290309220202952318911969\
58563430459667435826425754630400229642842424744133730865561143633920878608464\
06210198892248383991*z^67)/22386443339609941032364980155482214911995316622004\
77053823243341767058729792731958657477033854555353422465645091808031566160245\
298614395189530370563992036613311199766103580841336635392000000000000000000 + 
   (1132244406966684599831532361596780324275568923739095870008991470673554480\
40084959260986829189307318553130380531148619388149521689265895200492949432166\
54947129472986760958293227*z^68)/28988742755101063281394189562857651662700623\
38143290548445009561094366758618123638832574790587076236475232903004864423467\
77848948306294707640742557220682401945539204592191331738700124835020800000000\
0000000000 + (873698358398053971846688082643320305679292294800090579427929694\
49384007880345168826795570189967800636697042522189173482349740162491737974913\
7803780625704243513594686675596037726139*z^69)/144761490538546751123184103938\
69613511515138078858884017837522475370794603645944668969172387801750821153681\
20099603353957297399183042420169671483078388722800149066363520890143982191155\
190391059251200000000000000000 - (4225225794315579373989415792636468074778907\
65271110832274724228850756376257695359846809965900218021124724099322427478189\
9608713395976450332055418559754878736781415263812694030951627*z^70)/104827286\
25205109564092642009353858060062686195035743599123723171820230575053959932701\
81448771850921531818293865230014934594668373927269778037970505040109613901048\
0563427135525388280778964900773888000000000000000000 - 
   (1381837381164031803794002795823427050870965335981777662448529428104421096\
40996347716719664019197273904752082247997271796448827867406153265202187411019\
98787685018372432167678366108098107*z^71)/22031794184895586234243922983933748\
15588500735765822621263373618378598540602550380313029793441295313785020636850\
20083772051764381261169835925332374423130425746926082516386418949115695310120\
056688476160000000000000000000 + (1991288969580863066064008456636690593557354\
32973787020884078966942374887894553495033972640179727565153545655079364911951\
65224880807466025918317259736895684226288512250217610048503052186021*z^72)/47\
89939187695113803883744773438989980513688073857554648999900367346658649799903\
55261293017607472047560304569138211499242478891616859851385140427770900465249\
741420079275419578549908358273820603246591344640000000000000000000 + 
   (6586298947767240127066385884094805808521640362703526805428528427120406911\
97877168951531994225599279843740709248699578294475427174112927788107237268854\
1281627388765165747058288307394807*z^73)/101136403894337841720217193279281697\
82544699966364787560347167490674914908692935154143545639334107954405826198807\
54424369677485220981139979970317876923314209881000381990538819426277455855942\
902711582720000000000000000000 - (7721411020793147774853269068790664015151228\
40437743803975118960880073671375838863086642730463137005810550467490271546273\
286089406406527278993166807770170732714306669514377788726453593238428729*
     z^74)/180171552377497228246345533889340455236091283357338505142574679542\
89983015819428317258928647811957551503869811167158866004773327321591526446525\
05763863235642594357852924998422885162428831200404766783491696230400000000000\
00000000 - (45953181028387227399722153528293643301792343802237391201731823642\
62595733805243622196351851302784248382278343698118458462910635119465156447716\
37673047269055688844897967997248805778612752650656229*z^75)/68014761022505203\
66299543904322602185162445946739528569132194152744468588471834189765245564549\
01397569271085371560247191680193106390080123356320925858371455079370089479186\
904639148816883778152799460768115326976000000000000000000000 + 
   (6847696159089559377817521764426980565918852222604589481884869993155905398\
36556999350680950173838412688872923365169295540706160485305747364295270250443\
55811321766605161882598869411083653147292749473*z^76)/15507365513131186435162\
96010185553298217037675856612513762140266825738838171578195266475988717175186\
45793807464715736359703084028256938268125241171095708691758096380401254614257\
725930249501418838277055130294550528000000000000000000000 + 
   (7261348369333430275437223217952679059176001117169291425727767791352545666\
62812180399455083005148182632104507352761985743867180429391041566236040149613\
19140990997941250872397197777378256318174031094588533*z^77)/10367010355359833\
07865208186432463406364660996027711553941539406816796531850488346782476480986\
38677484867774015784454087940517229813176407802142040610894037318898580989693\
4168564191770244781126741770019666982344197144576000000000000000000000 - 
   (5773663719733778819584596909848553626883861983180539018754429617942662631\
80793151485867598316262608496950726612378872399085374997495283414022445176599\
833965498465908140978547096355076191331398798628417690479*z^78)/1269544088117\
36515881173394510519468743416385573553556895680915758784903290410802946982069\
86159292444796907605972964247609195739962921582899450314293210083810072320227\
99785582823709241841758967807971566084186578703823247769600000000000000000000\
0 - (100897999184693872314365670131891586504493179452408758225525232035902489\
26024480433123457261987096018461497510502282730098692764951015107524447549596\
0111118355571069518606436871356953237727972613817102129733061*z^79)/139051350\
33708340960870805938745039526511048974177644581702651158894340764679708945635\
87899469761359632255580214210241234567196261367425372715507995514881608168921\
13125799372335848267960010942945481685673820835698888754866421760000000000000\
00000000 + (84891744273199925840125373612213735103742959085999663904834777195\
59781448165089909095881825225644935289947807267522547372641543268583778307337\
17959163618133051278612939679188260527873495945355094985161201162988257*z^80)/
    1813229608395567661297553094412353154257040786232764853454025711119822035\
71423404651091862090856881296046127659933015456987562392482312268602102242615\
14056170522731551604238152594614141985426960090811811866236975135093634581397\
5040000000000000000000000 + (941886441038364371085970237347803874614022093148\
08646282711822855276570998421999069529376878364994308536699823207246356695375\
75953391853968624783858564472979766230695173698259823683717904099653040070526\
462622369*z^81)/1253826884873040117120712212965993206794646139605837249767294\
53834243330874009937072524811649448334398403989976084169152691198862016631836\
50016424506283482052437528808202857069748564167861060466790177440522592235981\
421155073392640000000000000000000000 - 
   (8736964296194202601444279325404703042325325896794556560173423049980108019\
47048318966945940294740431812562499606904418724123581713639009012962971791069\
24385733582748726121341717700608065823613836260922027042958265807*z^82)/18134\
99968427187904398573597480045722173706832668408127829006439471776665083099910\
97929326065091289239517390979053168001183567910394177231210614513965129324817\
73447460681060520288903605327690920828228613303901558016742184061706960896000\
0000000000000000000 - (227271908073732979946340896490131603513904378188356581\
55772995032007192943598605477771311090385693291626084541587382467862173348847\
90008452695752306265151194287954182349686902283597996463997358792471166706683\
1727777091381837*z^83)/292418509382292648805396139244385063138593215890468501\
38690973260308046470006845099797491631962005691166273372973199182369116103895\
20280187748198094486886778628190462982820503793677438640906846427865262845501\
32266904175196970145858285480181760000000000000000000000 + 
   (2799727037686394779865703737691201729721580597884247220882096844671978476\
45786213150412064867404300211866939499750604423047648746801893215566039771180\
86185826993090050974877654688195572054359685734705623409431602013564852371109*
     z^84)/564952560126589397492025341020151941983762093100385144679509603389\
15145780053224732808753832950594995333240156584220820337132312725531813227295\
18718548665256309663974482809213329384811454232027298635687817508555396588664\
80546321798207547711160320000000000000000000000 + 
   (2259689027721514857050686076752907480391453665767123697747148727377103900\
41645435111546269834719571033070263992539226918293391075164965251391118406855\
2902600682766720175613623848019127834641825954025387744660506873945713*z^85)/
    2811813819093177796289256618818268298291118452152435374174544263500284230\
06469536001148128853825169577345259936887631903434366188489566979988661680634\
23717592446189079838930179273977540173871774117414251696721671419828544790326\
8251075870720000000000000000000000 - (111006081050825490954293316624199968637\
74103509805763301686450259689433447731803440275319002485440539523716570647180\
00485283666323423451027010632848777058779249874660868289062031567812089781853\
571167232878810289218475349915125963*z^86)/2178430526142385747011444102566624\
98687187773122261658898765994419989797399549983868737887752394331788257561644\
47863178356794665243320581922967184671212815776836399110034345949810516759183\
27454236722051922496120065097791991183059542822378344860876800000000000000000\
00000 - (53699219920783147944261353796934643296503995560046935199680493214137\
12415102865043220937589851834118434969664871206281459503773065244034448896209\
51775593662839244828760301633078149123038514470998736978714525863661929518085\
20648551123*z^87)/64659085661695222549920178130331279547837638879284094286037\
22863376927171514742846199943615322692358973166815950592509283972008564196198\
52346550491818603191480169580184484439309300853187698363329272655841375685877\
12200112986299981820282422842988114739200000000000000000000000 + 
   (1649922452222172845431616814607409391077582711348081003724942084532262742\
75355468265742749596395145569990702838807707260030498863549159826283567088399\
49536823630417618235889613559943885836039839926321175415786058903464296704478\
444167957*z^88)/3150030672194916945174255605904056645683108724617988824310283\
79001793887027938853546417046892463041356325743355217731565694207460525418100\
43802670145752487027409168743503089344330227956946261708750627447876339599803\
378644734851463308239857462559240722841600000000000000000000000 + 
   (6697902893200851954160298875048226888085506154416198969275419519767193969\
51155235302760298512060130929348840758935541240090863267402221243284568343306\
02382521856533844801380617996541319053639391827864075818565893251917167432481\
7488695219737381*z^89)/780829653199555884775436741941075116941067804243685867\
64161513170945404851146720041245787377849360409786887493478298936050720858694\
59912734928133164752875814696843329079678867967873088090548670053472471687407\
57321559957602060542790137615228550414893747377716540211200000000000000000000\
0 - (684581782116538187994891265982775603053154270229284474103015884052243141\
51221431653324816120392853187490611568756909565714959784640350117173601442191\
51683335295967953552171223220082016626255983787629537256663550317040417817046\
946688174541210532999*z^90)/1271971505062076536299186452622011365496999453112\
96427838819104955470064502518006947189387638516608107542839726876148966826624\
27881350197845197928925382434702141157783070796875919665260499503783517106656\
37878693676821170933756624205134175207308625861914478300244004044800000000000\
00000000000 - (26555649076492900137693903314887545583922435435096444323238301\
62310048462829878184187271357226684871031765564841459020166675082648290593658\
48040509636780730157427750976128456023464423781317519427440483152146777045167\
3931982895980649069907506915369*z^91)/299882153724698550578331116897688279178\
37114749653541213736098598468980325296535825255716872639931916078358957061786\
93422251405863368178300438314004247826671943296575650662483094194888935482640\
73504868307124510663890158759270449679478693105288459022082785245195665408000\
000000000000000000000 + (1525266730206761423095501330257122129920792972027379\
87975974872096175633209181883295887270406879213681945191359418880123805176114\
31497789736493829761667265162715399268973599202356881667168406768614826277239\
4416751467583677291637836467025618997945351*z^92)/275891581426722666532064627\
54587321684410145569681257916637210710591461899272812959235259522828737362792\
09024049684397948471293394298724036403248883908000538187832849598609484446659\
29782064402947624478842554549810778946058528813705120397656865382300316162425\
58001217536000000000000000000000000 + (16627344107293844513529318480740667268\
74406262554242466391569254161009205387227886711665549681003205893695059197395\
44222266497053166479768145122382971560594436446973403685283782238758965821000\
74860798261153429201516807764567392870197595581354962227*z^93)/18197104306868\
94183509362437004695685567477686510891479607986238358160252930760003694240521\
71849118775862722862851524120005553394092043500273405777449251099327282592207\
56785961243923028178715939098635838551470306668398569817857925231345377367716\
704914470287644639100928000000000000000000000000 - 
   (4703630260792780741466391800143253273306936977934244387992074886723434335\
03964263109321803333312452285757422688766931982317017502118613398464771642521\
72864893657987142449719102737946778792409295558339102641360210846826588653944\
2174640436768091431223*z^94)/828514312913419226645657477446719518309682866871\
08737848389987126329017365474721317818413339646130477645967699399059950564151\
45319176371100360255270474693754831863889673727856673881505864429399084790562\
43498980268616469795037585434328592321031240202961283713538082209792000000000\
000000000000000 - (4853965549511681560930011144304620280409320198517496195761\
60958708966396574870539562291269667073200368601724071002362339341438633734804\
17189476847351634308800131118873682737616322946472126484627015877832143674476\
020550989818017376449850351057205639984510386846029*z^95)/5150638734598366784\
64604089848618874570458851095704845003380737487185164156780038458613271001858\
04374966729325599947273569087436797373132111299582476877955042242757805827376\
02197193625623021726577920055061178739947420828864108735398433291449904346410\
21844125782520842494273783479664640000000000000000000000000 + 
   (5561870146583044580562999087762868716375982847435456083598866595329143923\
14599888742626469831030045256407139875561062503086954771936858142074915006606\
96697157319940629185667100630420682473418276604801302414501818283167389045900\
8249456990274810164172616111795956609763*z^96)/954310344746385397859218457671\
52105080414615931012193682226383041625667214968205525611866851224258345938356\
09447158230846880520289817293917581586641315947510226738166263696229350960349\
55433465500357027801735196937458131171942066494621720239838277302885272796249\
8546169733904660311226449920000000000000000000000000 + 
   (1180663900960072366883651992591372394213435401643418929420492037661411475\
75261099929341188185037796147213050328529111109021495420536427157756939408966\
98753166885685608231113934566585277500532197883771548631436424953329237176291\
435482280790289228691114434663789076029*z^97)/1215249760278202478204693187855\
78310929810467604456381095013558236588600138000882278898110987014731054620918\
87919134915816648109224912778938355349504455343629700500444434054021862567478\
10086572098062924867109462163408221337250078212284931397854819836253385525929\
032705518797167473375313920000000000000000000000000 - 
   (2792658826722901106967934332828646799231139978419858385205085331087214663\
00945471863830456800398386108256428897081381059527807322825488588078449041231\
15598743555101620076084402003986801389938011041573560753749757416216058825378\
789517490979766221362231829932499215658666233*z^98)/4668860762514264431799741\
53026400599291373256626755343790646019307800323338584761622004979212345973150\
36178051645196918266485470942537055926593787129069957958884574454468525542269\
66681871084740824115362669398640028825065106253051983308204227830045199982864\
331753595177136433724932955778297364480000000000000000000000000 - 
   (1884162004939518711361135971173373055346696890695781254269996885615955879\
89089815294329499778148749527711945107457241058478919059251770679647812281424\
30071055842395099298412586879974701674411399569907080830923943378972388571284\
0394851077319605285721728366119275909663125809879*z^99)/188197314834674225943\
37961779607613862939800684163754158618201912544169987060464585382133381323678\
68678856949091635928553958161366917574476275717654613841336246798041390120059\
88558191226687714865823611971094388428375612480862544604021777401267301969537\
167841127189668154095363877271682774826179624960000000000000000000000000)/
  \[Epsilon] + z^98*(64258114222052502362630414016194979393619584267964368693\
41890716854125188087047022020874177668007062762062580298621100873571440466632\
97485182987387103809654578548522799588264838379648536201333640253818834892742\
90951159164038130034949762982789657517844528045207294945525701005050407334803\
15958937840562438633999402224513140182666974239938557664338936655086777191089\
12190753913320504694044165348468094119208349996084692336366306857811873815184\
15471494998882263886662129260884209564660486177659026120554687868839338241111\
316058293034725377353711082621/5432062434746034201736443475266165384032356529\
13645828359486695507047224034323927568404378551677804825540983296492613198986\
44761724186617252050620928176876229304946303681937330571052763009318480375473\
53515632842891859295949188081713225811397835514876701024475366686069263605297\
66839055533075563347095076610889580713932788583283183623442893788420141494837\
63963243792895327072485836592173055721258385172274316400868514656297459631457\
56825297285532967678384011522842665494373314501469596158792919020470272000000\
000000000000000000000 - (1603167005020672264654460211336967071108974007340661\
77565714570499066164718700385603201933811296022967390484703668416757581955540\
91426243538332555438189958848494467059169641012620393601163917632111123108320\
71084657143027280533577911448045603010054528856887975798101565950575842814845\
55076235667412321552424737572967351676151728849540251798378520033763735072233\
16211091253*Zeta[3])/16290730893880315356534169770334067467411884403250734757\
06273199798548006579950976589486184355072210090506618380171543003315258509473\
57912637924611647930302774471359578453568890675778591522689617104885236279110\
92732122291657217351013408999576003270811309384588813945688795559565441050080\
68222160918602646787095777442329531137392640000000000000000000000) + 
 z^96*(2285777018339318403913671022022500342717833616910880689837837280343137\
79415714613630277593939217890003709583006459593290442310464560125458361580701\
15664656672927010231495153872804110565124088640136864273774702989234475154468\
41345425312847798409387841339837387017259211870269561558559397852846131659068\
37682761693006694521421951559556041006314606277188691024085881679935759653494\
25702096688581047539787383718478531079531928382091669955266229114751803293867\
49209063701944924976483188317123149513837509691583073715436986003495241205497/
    4188504396397710791148420031092744419500377401135221974149653778438489120\
06830250944050723754939930676234754326709794749503093017434864788621163628191\
05336722617824401711077140464929905997335416879518705826309649746754755655086\
22300763951096330643938849074746240397275397807500203570671671200958835258064\
72514322998170502729812759334615324627588241481599916063812998539223460144421\
99449182059579622802654706627692382050969322639247124668668621670108981104127\
8624133146361682285148766208000000000000000000000000000 - 
   (1588887347525991658150854178510938034647048880507907482503100075430795222\
39404722084050104093947482674746830803780868912370875923248047638554168939233\
62680812489589321752611549822900680783642090825887995407543248515482920456799\
79400993305651790780943335388467514443890027173662594836469788980154160636016\
16797574197998991649075929346245311886646211739977836005819894671*Zeta[3])/34\
99800164987070901078507040187754816795465164148233237648270582261568378922449\
25113629331479409799824119521668182545386893996828186361650118024625375672983\
82052197391628856750665213221586239750020764851909095793407039064047918231435\
68400330916146963317621308472684610759780406497298445033044211495422621750842\
7913230689501184000000000000000000000000) + 
 z^94*(5271083691314414877586011340540703778977971820592423171775393971864673\
89730179431621031236795923373087137285371938526891522088238888207868738163844\
25812334504823749149517211282165947500217767725853785294534353975633759058580\
11110883771527501852712963959034899523286015317862569885532191656028521601397\
36526362441367244984732785947339041985901959229110994778309439481371432867739\
65152219416863236903126007127144348204958656358170519464210313095512661282501\
7985413317244122347865719647252464947579221961580866225037/209545853369892121\
80960604351601347785238474503500788913362672211167135246119170273046347855795\
95978864606917417940485246583045213930781578804906241363725919150245785485792\
49135368324570213951387737757870451421410783723639063727894888735512668543066\
62767365157576051022802233370070014762408247408134578268744773027510312603789\
37030284041842609153310361776138006276484190544235541784730670014448619408213\
73857267593448028453377331991652979852603417013400366054468118118400000000000\
000000000000000 - (3466050441669281428592707572266312124251693116668772213689\
32879416410787898753357510464537314490474316558196038361979650798366545000228\
96263846415379059641010548709780484929810996844300427113710277525955954422530\
26665183237247784949919760316389769437449528454517528284532206949816474689203\
660153499313774978124974531544703225820110844466898317817013835799*Zeta[3])/1\
65630024077700249129326867707324241370400318327950247330054444402966569417772\
09223925473246728383682256107725541635021219801593188368484474324305910253400\
41763270669044526293036686170619161335777313557370641867357597595334432288303\
66858887246811776568373464722473218477651097484422203694875367034650031457453\
4737920000000000000000000000) + 
 z^92*(5129130806354976428471071026647518025348540665019138000484463995832628\
00634689211258492896642070435619144112816556657850951554691782802749077960009\
86762745702251214124762518771743860305413782231140502505450102416719477520113\
88096039056773353345197325115026606156096624264590442408866149621012552648074\
02026108050963861471254908044221194544325993389862460828392334514243833829805\
69423778482366912218929928478360301863746851648737124247557023006823011458730\
0143257027998830936072863017827365641010559/442749599510207161338230025309969\
35118204251838862936618289584512072407945839424250978258095354981220593100711\
05157162327906218250422007549246568013600595748413394324764086251175177315608\
06568748364185408603280594529206712882369425025315708930165110471850498650323\
95189460413349841086189289175191532330957786437464181601984817835611540140081\
72974283305046692759775289225295835015121014140422240668616831823986938189153\
15098580269530782515486443134496276480000000000000000000000000 - 
   (4944260197999040595113459147835954015184076744734646236642545037377315223\
63703991005276031310470330358688017644832977046326724386897116863724895792245\
07008224694486424220148770833218227770385550688356261106688048398945921630077\
41201648921841132476147921075800146073970637557473060770480186050578975225789\
0212870524476556039700439441182442397231*Zeta[3])/513027620037712942275233271\
11452708769710125396020469880753733934819283871963379086215321543819631729452\
40780174469707522354915817940047425650081463250074151325929160842859494092461\
16566212093917708198914719211286763823921320958940449592359334314523091232235\
43533608052010840387750063047097507766704537600000000000000000000000) + 
 z^90*(4857312466938666039712974571126563324368086688926246569850822664994734\
65528831054132635670745850203702740712777221693828212917238325761997484669088\
98447758433639518380315682335230937120052560942348956588061772870440958836580\
59916675809293689264958933477421409824866928853299589333288518654721001816755\
41459614117127784567167519330399162750999229449172532791442132754837561517676\
77168385145696367980298596282800881365651552684219755233745248109058043623325\
7632595914413738419090238319879553214929641/911262246629873753808886844787092\
28056962456145460712279454662980781136243251392340975344074759804183929220738\
66647544777683442668373535656921546012733395895126240707462161321366008892343\
30430259129265489681464666379079796730171456382450452240228781275557473588646\
21693901186767880753559168520563654714722925257773072976848507674774159395233\
53714393557217627387653096456045626567101207275689807684668072209638250107069\
99520021593102248890243065743818096640000000000000000000000000 - 
   (7101489376160569588787569908251367373201137401672202698151067747725377525\
81396260282520939425984342970307994617747440278941468871625748414805405667462\
96035113402878775595809592547673395683963791458217327379089252522142500194036\
72683489875981207231694919517287692435469985173354380014403912094192664160183\
9044552772619783931949808266504333289*Zeta[3])/160148105064000450634117539871\
98490022690790859197532394648254035793157387375247316315384495567732133398962\
67670289336409060741384541395277847810563155124037659993400839350459751053032\
12326942476720601139399561070331426109420217245566070618260822530985396124989\
667286544566294168320545445066659353067520000000000000000000000) + 
 z^88*(3038715808348503224341138770915983975829944340732344951405638446865429\
86466471189178155118727128389992639956107202839349219523526327969605527692132\
21446412476802488675627116630215075218780470724667417749206428907967729094634\
67365227617727278518479081784204621611393822189707729871925290189490489849858\
94380472694878376989639641056234809847380167635804761927135092834089851260876\
40909348531880527263690102593275894599451223995490609726690335378989246366328\
9285696995925861169815227/124018259917042122928424492218067217091546931995491\
91285607012974079991685831149544434129468637148560356446702645604323647736497\
57739359388828197031061065656979532921125046487069754128653665335440897326684\
73057969060457662773711498555875729713088228404281195636111349372566980318181\
40802903448174671212240474087771812747727165582022114337772750061139110566488\
45552638058090379202407315397160620477350751337840988772062522492173465116527\
820800000000000000000000000 - (1323246459975296611009038130343430784256474276\
03280540351184775126783772441548963586636869560425864523162186176426018802931\
80400641487375186231566691027318405546283828604669213754810737660152602250652\
26185005477218208252725676051597245834376904481523279058623769381366549386424\
6933098992716948300252129645646563080580346930114736727*Zeta[3])/649174296539\
84384111136804668328484006946095657569324222260431620533319622006274670887993\
09316640045628126638977479918695833489443045396326937375982611205931877332082\
12751675026271173699353486524055499530855645299355993578176047888566824310486\
41616445586345625591300464058953623629294269890560000000000000000000000) + 
 z^86*(1743880181551338228707673676004457068691950245855600703159485002956666\
24788416920559293303871352436799999867803613014685609761952718057253714405940\
27936532664937022251035933190613320182102069320531849760170428452548522680964\
81540577414387805761604340003343205450143639844116349562938410600046492137998\
44928640758275415352383343253516167820710085617124394637311059779515259386673\
46022722960177600445558747584211966511565693194033319128284385554540081981915\
576077694543/1549867115373752079549687551050339005354666159254652940555641628\
97164044241687277593393845723054746523899111126593583195350355682338015735601\
96723209780446996107407731008526396828612906819046995518592320023607171423972\
41120950994713795433116614869145268983841114976590151289793842872594616423178\
89854422721166861224502610816639385864258983813792403377960899381138982264755\
93258066911870660021799634756820972920828347217556275200000000000000000000000\
0 - (121845135715508710766907825179898355608581657226980451864832563138486952\
53892574577575372331972287356506499693202081198213273409645585805090155736236\
69977508069928258340266760013693525916410422571669283885502802362110482915574\
47096019167112576008183156323404183182559724880839998770765214506750402431780\
373968811006827311*Zeta[3])/1301700418200055651442916183282764872874362617517\
66965775496037691083899103692434168122939584848399924594072279004800811542571\
91753360354228013339350301635923871451210801918717624511253351186899124279686\
77346878461037349531461789125434168186222515124485990559310705440096457376923\
648000000000000000000000) + 
 z^84*(1367916781520669014243224798626197577251036543923099800473971895376504\
26610954952212777219219167471289320109011187149511421266540375787046100821841\
54393617612897616754911002605265868084972212052442854023306191214714214691959\
71228113499383793224897779631908244510725647859603788996630674818658463206836\
28145464376305567336888441385679204447799983667754902867996090520594037256048\
44908799864854643531696479520093084634941021557045354016870371286680275726610\
9141/265017112779004689388648085601083903557790037488256855716703738454704032\
66110983794918303481160806105184906511375869335823986260718217879629432179003\
91710121409211065523332846007656351881135393766147259422611519194471328641133\
79284494175119465728800302624546501358639865422722318569564353458378991733454\
64350314605423537789667756395404391990670780626403213699100904136969173168608\
08909023720867014735976046852566102835200000000000000000000000 - 
   (9894890371393963312647128200793410367296844922600565485912242112989995493\
62796246288829792920108175647527008376158644049281555170340864159955949020593\
74838011604344427245442252417798410004731532647264147657205851854565824339459\
53959113241794907649594699190216465004237455731536028855401486357878136799201\
76769463773*Zeta[3])/23043596102867299204415155033439743321058595156214113162\
39137992114397825631277804889765702306979708956568275035972004756615259579838\
54335762735111988893533601222558387517802610450048861791515672526746644144501\
76510874195708517386964285205336160406378571080135371639564412125184000000000\
000000000000) + z^82*(1652474915010486963144876120182053057475416759507922968\
31354729855999009955117357668038084956311533788074816797740062089652903800954\
65110940264425468914039978335166904178413089479110808715244376028857540607837\
97172555875553761804518418305871568481273408418221937667400711387994032109771\
35385629960569421549110491049501839494513996495088376395907882660840194954212\
71644285709882406037200834189614947011010513814851529131983097816310809280716\
995709803/6986524634930256933391652400047020301729046860943620879053059657580\
65267425272329517398038805650288149435708390709120229045227005461134806314361\
67237910412884707299222026933664444881438046860811314969051065167459239587261\
80370776754125188968641179865556046856175105956322139742917100375645526556859\
73041323354949756459345639841294561365043413430018561777256032489549011444226\
036344140458481235156543582765056000000000000000000000000 - 
   (3383044698049732657775480444073682234913994153342658565074845815977456435\
65881536957966984165850047830782843856711144389281236890815133093947830779186\
57169743878831838080326754547539409816758134701855881216818050553312604409946\
02275100095680000734655607931771533395210684069024751660143445631698357116695\
51*Zeta[3])/17193293700497789946274804548498623224432172828817422300875616008\
58515268150629654799205985162906159004683496209916144625054975183160310733275\
48276305252786789893219927054606033839639421388430728700582060453283586244685\
61118552336507793097054551970998211023506236873113600000000000000000000) + 
 z^80*(8874778188301385276217415261719858536466666312312814980191586035665321\
09985475119237998052414806650711680238479302312418655896058166176233380225101\
54301132796780574275952798802022407404923732224187112682257281819806246924681\
71630640549659141617099403199278562441384634052308710120279325427260142106895\
25199509384936184727612985961177371491944779434808941771110593288073878062157\
71153767783060709844900844913488949222305305167772086009291/81977495004721199\
83155894246405315405427244129373063682337285288842378879564822180812674558733\
30502155609760452108322116169368576468953696982615451043098809128053102250080\
37948727506032566353296699406280583352353797786265141020111366913791584033686\
46509854941502102974035891092779509266137059188385714382143900433020581868870\
18660183621190820124021355552187557864735026208380000348247451209878732800000\
0000000000000000000 - (516787954708036351632209026522576598262715461832003279\
89124349431080542768572161002144877744224994098862575241712610438226654107903\
90526548693316306858152393831716636813592763282131193249670866177676857579898\
03910856271270131423438606001698216658509176195146411487795839512871695003815\
91939419389157*Zeta[3])/57381849952153508363460461533811309275800370608877053\
88897940378854078402746433772028244887472965784749884612805741653974421308694\
84035006719159268156878197964352762613700859799300529133754915957218446174065\
3692275331803500146191109836329290377823037966593818624000000000000000000000) \
+ z^78*(122815511688717326131249441861232444333920433156595197365411864680691\
99410279411373690556890017322634599184118707788117903380465215039455417949770\
21680421550556111913790733461044715853820710448641053649457577025060543975850\
93596055969885897084278791881729135777564745442189863282301584879667113642779\
57813983978837192998786133325105765011826444869159989954296266085206848337913\
1611940698860343992967237156959727344712427302650951637/248155962437604536138\
47758656780701299929097098118331295418808389698838229228352581568880848603401\
54248899420160967232753983800582627200810207303795133694328568129749304005023\
47213551519312096272701625405382282310899013960509222971929227250920347371847\
04517299509917785465443653473651717802689664551524808717812902669665812288666\
25515482293812935970361091946514362896632451909106640238894120960000000000000\
0000000000 - (292231903164106309354190263988185152225469030459947044714162110\
38377502403857129694191443999866319427046493972908816473110958513738959828283\
82273403417039650316588150788408658504064330369096687887143528876632044157151\
14685304230104136939594433268153565523721239155746896872271837769624052673*
     Zeta[3])/709780634112498963196713214024170052799849509606990513376297549\
79806929153884711381663015626836920205330069383183998455939042445133279410462\
01781853916521215694505511286219717092204857078202315427738255531242972878706\
8576991525738603165498763663127846322176000000000000000000) + 
 z^76*(1134780432581565317195563070226521238979829089064306877225464924846093\
28685201528498588079819150741833169822886931676531106627120344639432551889961\
18582717380801315233752336440503240037624768066868272141379435663302525772023\
92080714486996956847804152012430938331394236538709853431115156399258836997859\
83491732984685403040880938599808666702834020151852125342406619109092606534192\
8997542396114191235411098644647/502189844285510026927830203304720289634353933\
83733283351760184205521820073543325349740604995749201055807270783979409219738\
58191415473572777310646242198344049831103950414286727921538680499990610775518\
74207675718529492517576949262329226364814029808074383583988342545412725298306\
35388863131013827031946109010357324421769226562721900530375623584528164406081\
3147619667948339200000000000000000000000 - 
   (9645227718635320153429726854533930186421883958827923321999172547066396712\
02205342099343962271548014434596352886613042813845315417306868360032403278539\
25335993124601212943852320899672403428291035234197539182920779491265017600505\
518868065877401728443565988605643677400229866437*Zeta[3])/5130900582026286180\
81064214028875361928933913658010442371997767568731035585830206069273085626044\
36077447147832426035804648865978029601567325032227452171583930178959771653459\
94962987202467103054508162516489248788715063947772844742006454353920000000000\
0000000000) + z^74*(200868977241708201103734688034333905412299206203810192447\
24075908979644550284990711087095529570118484618085485240070016303446088226070\
29223702687445387729121394775854045065427549955263306153083213763081670842358\
85592250461435356277752580107600768055180501307312195987104134151517870933889\
42609489668854782269165091450663536798208031489884850697239346185641266284656\
379831050645334005987174882461189/1949541947637258642004153876394694938070339\
37451860910867591839291320197019712174619215226615808415118849638237819487818\
56549757684463083804779503661092015105534482481042542205757547784843664449211\
35436403783215841185343296760655585941466813467873763719528253451638555985761\
99166394935976399907979720903372629760443923077600463726803141595911998686830\
35860795392000000000000000000000 - (29280991701440721416565753051094761782283\
46080489279748941560841139462490705257740735899452177842442334450598595182285\
60052274080858868315361525250941950835725665043990774534520362736072380568175\
24785150861901648490955393576964629784695609708179002694172167061023313004023\
1*Zeta[3])/341609959803329053617129595129751227810579684619675373473987987354\
97092632425011088296339648260321914721390530536281733095166032740761043508508\
29880368265982719809690060085622962199374274150191554118728083631430381345207\
33297294665166566195200000000000000000) + 
 z^72*(1663071715775097921331871272040826423300350698633005672849440318458663\
34799770328291677787963044576814943470442746642105415962973222474641974623759\
87211869243456390809642739786563520533327046183780404538776472042607376025079\
62113270378371714898184865576620770842714824075501524403435205345349651107441\
64842381300378320399261111776361038179050521721178311647310276298857660158112\
7918482973/354490395534350690349019595385209548121475091932821248095997750389\
98948237528871000091808333453151604960273167669352042034640442820761736758427\
17396059658816773206642454444307199931946367130154554959736799826079626007185\
04944684197039776216682125029103742856026880873307992030961926166634035368787\
2122655282114565684609322069198887393713385493881264537600000000000000000000 \
- (33352052678801986935943145635619624192437762592039405983966830003750374636\
40637580779870623565544951044701325376895535025673696481410783585956637382627\
15095672254100486488632306393899140938010692522463652768946003451538180216664\
85380477163890265387942160223370214413039*Zeta[3])/85455710719659868810144031\
57202528921489280812761509318477308918254363556415997564542274108571795405975\
40507403587600370802679057274881259569448003122582630426304675189540837535725\
36066996578337467071465569169149551118120856155886452736000000000000000000) + 
 z^70*(2681032272189703479040992749394018271786460496100388545086429218354743\
05775744617469048138157918260414732114352433908813352254007881565394865332770\
50899257798712369257755699589176031439008133182259765937338000784105128498041\
36974674538470886219933156126910274721652520930845043467505004586565339007618\
88303218366175485745776767796661456089604931657602540096236990969281619355545\
9/125693599616092032431226784629842580008479962903315859888069911552176061463\
84587985138216989899752219260904731564798308651174944206207734098937172061737\
57472920016214381761927661009350852715063694924407629391645316261692337154550\
06443137207953053566585108229079624499880576155119896660750490740727610754705\
07230987370041817329391357060017752637440000000000000000000 - 
   (3444951093233248746449720984583187572614420483981354888036639917474054230\
40841094967082652185907088506841143819097678683000761338279728758231611361516\
37041788101150173087616552087516732538809049248762688515924776844153563771352\
0325254201016861611309167042429*Zeta[3])/194141870516968978239320175983069893\
69463139634525393423790638611084004137175244355564875856294446404302508866434\
69925074165419145784829972974034054187422110577280339993901212317435292701639\
804731293339675840401908295235587276800000000000000000) + 
 z^68*(1864224468058887762044134948820186370505669755838688960955785369836767\
25606671885679098406974794884292245140274442505111637508675011223319046270574\
26365277644290248244311334409640268326463528676786601867867925351415005813944\
58932147211984904881676533192302652713785233876303171175408687532057292458235\
93828397249641307361172004863324880766125154294741250272816584521/19253397030\
47900019809435429185771097621461050305250043966668819662498072490774942416127\
08255386580018915241501540817132555477797695595843770694976153384346092309001\
66743700920811424614471588985422344078113294436502883959261174923573798512082\
99584491664744305717376697262921700113166234964400724621053024258277692008140\
511177793863680000000000000000000 - (1226852793726162458468035233062623058669\
39317519715554465979998186586099601027646844884166972682984699460272374587665\
81021525553392476623720800908105098489243859403053684040128695956729397973877\
3724385837642825694130929773149290235792259261252867*Zeta[3])/152309378464599\
02679108466651301931013064736822505595167912220707601029800727995058013338261\
99532842206390365572924324907877413120718457859276501096827238590597997653034\
625177958682964493468986501796007148111318220800000000000000000) + 
 z^66*(4784285282886722593494717246410022790404178967138879845671049990000870\
97527398138758137703791577714492649371384913252887738489595345642316385931300\
05847525890749178566727065327340141615867385188790051926143007064969083693798\
54740893170380410358585012151066840133622678605882878155294401323039090693470\
76943443267585091966343064438917823528008976367889667/10902961070421848040934\
82640268361118149553511035437895648178869842651292091762110822212460338481851\
36430408467053018838563812157170035610840217238045661958922144325288281333456\
03498898869484964499453607339874377297347184052394419851631285215222257894093\
67326875703529647396673153755781761994090335968606921411163244724224000000000\
0000000000 - (124334912734298477451936350274164245601050513227140638394223119\
28879512309355674260142660684546222759450288925244213897810956585662553392741\
52304117713201420853375588986861734478329902467563552157455902369788391818445\
736721279822971953640863*Zeta[3])/3406006824314761811290254780356903942892200\
09115968717569295621513874849916415443173637449093399818504815468439038868863\
76246925238275981980608524792767236398379098424722456521525545201673120106393\
626887921336320000000000000000) + 
 z^64*(4926231310501227780727920961779307488607028652445823248397734695243953\
14944577209870203615749186079383480442754059427980490326852789105559646736420\
41317690278110817889467793388658513973571678838741007094779056986368077169874\
10779171607586002609988479324885753270695721363103751647051721812688674688187\
445408395337776723491768451365475073817/2481555441050999195349227901050411225\
57400644178071298476782896751721039363356488228906743003427217968766499726908\
66503740194827745221131281170120429707122901553406062041525187620080445150414\
81828509350045548406351511757763371163997877512510456144169172314764453393386\
14308570681332206871018357295413517615104000000000000000000 - 
   (1041242773421428861305366168460760127681794734307652653302621697188271520\
45021993879240999033316174101191567231030988950322844672015492973191774411359\
20985340748582988130651665777155095674506200870884204601795872662559244889020\
04732887*Zeta[3])/63050162356252070550038668047379311510556036948474225255387\
02742712818170455530258189069591770455456264516111042019434658927953117711838\
48086960077750588603864883113025645360612456308455269857843672724275200000000\
00000000) + z^62*(32144169909107679188238663611960045734649377166925897878664\
71945205544772677734947200410775326708369998617724882284796593991313528314305\
61023859380248951750560550582815114819424638718667389947683745871214084701815\
61685579690661096034601401542861969585273212885012143341387911511410687121661\
363548651232205650087094759918601496611/3585949386178063485848089967090330442\
90994901938838183749639363454722924609558142872293006258927087750493403973389\
04312812572607224777186850113289430323880714091556023887516226310774290862705\
86137535492295956645520215336018830016553643640461002537656146391939766579460\
083964598533434965992344125440000000000000000000 - 
   (1963585286675242118393651150038250960465871846827311895310917632158407713\
34293332613875756393019150433074445636166679583772815176548356966632591066405\
8858820105515365287770380795782042712871101110428592066938725512461354172939*
     Zeta[3])/263315689165554397958056478991677289101406461105028591104684473\
97440445162552563849563851746801528455998103426302615537276752108181048462661\
5956529573549376039429475939917804209421970075416199692288000000000000000) + 
 z^60*(1005084664130567908965976993617265260178143638193242679372191070593016\
59546825710150539695787296656172104838742191451043226679361068863794292252124\
95823148824444498662107739009692174170913899484516911058769945224181846642370\
40915794499490071282173943018936845316945413759067779046740391301032899070267\
934686698894941/2488056763130528090289413120995391601887994524246582876717497\
06194415556057651750998380197108276562808945223004850891737934668550872293191\
61093940886380018688848460670607062929738763425365911477268933394752103995400\
96245175066521585481345002514309666901886275062173643682073265412505600000000\
00000000000 - (69287243213323364492558040942996187500819161246173016187706345\
06597174398791244046640537201879985980204708588007154739357925877887447156852\
48631962749652317688119522953125278264342256391808250268861588413084806761981\
871*Zeta[3])/2061749731576974250794822270715869993601163443978796634897700432\
78287132954308964866770656078727930427959440337461109180259805184721864670939\
467777810950076967609918505389641912615042694512640000000000000000) + 
 z^58*(1671619583048112358671234696612883924470323789219714345671694066630436\
68134979554973364771310428750563445691051558290103817928679025099895660152362\
49182933248615953595743372147203012959443481892344258238164541413293314026131\
76523857406904333906029992624724258140793944169084359317797111513473664011087\
29507110397/92017590734114568322768628303601805405428911554935749009662696604\
56879703864578402378225556061920739321540847306327054416729832145025658818351\
80588862767994975877621649708279816190897219791632542425724641276765540293003\
98572236174250274117730159842682244956863788447869166898118656000000000000000\
000 - (1318977297192319982872668746739587921898600225249149485794715248417413\
18616298964972125928182944069794354731383297945478564635212213650465953682318\
328745036243741141957328997828371372788035753714695977445589*Zeta[3])/8727618\
51658767751080878821782577309604609246186936154877585749678120616291619694640\
00629432808683755108232430434955245071121803152552216212625298694745029140513\
447328999172189716480000000000000) + 
 z^56*(5807918461636415998890162593361424731850816347588817332861663416150335\
44335992392953551818305787246587604087983474786243249446376175787421223677709\
12708761997499229183804351809215446974763636559675361224230510456830942714383\
75409132384865891425767384630730468342756784003861417955897934775428543713251\
7463/712545770255000560037297956806312919744190079812603369152532279931800700\
62882365713727710532990143498810127732759123909833186454190715590760604106953\
02185509712601763443697032474964203121837773057489318822454882330795017978447\
7659959388100383276218748640967935211343936749568000000000000000000 - 
   (1696755086583173821404577105777864193745902480140482637234579335236799756\
58611993828578481762803675826388584431238083538467801099829510887871396961424\
6117071750808117752112892039043309737272980647097373*Zeta[3])/250228309824787\
99365155364033382549488679334275980053757877460986936428000575216871485574381\
96465617237711541519227334905976752259138281953018540435948080382028759638871\
113728000000000000000) + z^54*(1530478545711495283939752490756723923574202474\
73905884194249169012688111294773848663201741676241871813720656469155699177586\
86889430194070851512929878341613940489714047995470562273058284563017435125080\
21232670355632367084701381486465300033347385400497004501873249348744815183508\
95756801704753/41949920142243844550450962046419683915954593236120354417395618\
83778423853174145367216378873995219086425846083486694899550928961105584516867\
04527536945739841882396248279523760794032151471803532352837734207094062319959\
610513498603117801029366493292526174796880281600000000000000000 - 
   (1647092009130223471230752582682773128952891073016220557778825277558227681\
36031111619777407736754006823738160567465397731956461941642501932090593145544\
5542374480813337781500061572166105422132777389*Zeta[3])/542683702652969818441\
58034149436856139362731220475554904265711174230256142535267214937915469342324\
07623214460490760080724862542220582620738608664258869884938161127916830720000\
000000000) + z^52*(2493204523935204088059865247758306970947367332818178804852\
18616600392015177801230287092261118826311026749993373089181645831123477966713\
38766896157604302317888552540743287217052965026890218548089843481279565698825\
830487669222396724784436123567995921725780663414716597942073/1530747740542262\
86766497990720306283925576065315778817950166122683885085307341182601819490031\
53865351176268624860719482555498226726747040025959014628279716181391977752313\
17905020103364238545193550168182534474866516650820592230296458467583249612800\
00000000000000 - (76440396373678766890469620073779480724646847690727190257254\
98808867925786306018165274232253170552451156802582936092656105629888877848701\
98437741467927670372425321017828197770248943146283*Zeta[3])/56414881215530420\
33407676111794461287392412522077328375112622659326731128087228444197885138807\
94550891494086427950598903484669070238426890902877701634163348602880000000000\
0000) + z^50*(133456817926760048851869731196721449711956756499117193667490269\
59734435715971741966231243015344639770112244240635396319642216739845087215842\
26161640257595184399370420276996601724332625146282547675956078014153780636636\
47035135524784157471713992526589291310813/18405379575264069204321479258141527\
67324168222206781219468623959551538642579469918249572807516189250931740759963\
14472998104448342642081571731098954358773099825837997830770422343232013182059\
7507310679139366314999159415437417701703680000000000000000 - 
   (1400060114164630304315970891793565918134883151164007651734254326727454960\
08283718652386523871794856714156146525803420301533068288378598296019384795777\
33965042537758115697814963067*Zeta[3])/23210031131443434114470087115793691180\
35406546999956469341474612612191213309580270295992331148828885737044615451734\
89285097620974970448894647608827403304960000000000000) + 
 z^48*(8587206755213279677069028988894341984546853264036696359052906584264083\
86505414543084790928155140465955284580418055439643633757262461691750873096057\
06262664836880487358407931300427723176754738033235220880053894379261227710081\
01098627725162521171109/26682544229112819299980864119037888557269306314640918\
52382285929536173842264602157579006447767774312220106203787481254877918597992\
81770063754981776737225737145134523409147400482841705975560795792705617370070\
751860535957913600000000000000 - (2066966092075611128364608469056938317054448\
41783308210114630288350030341306723399626540315936919696460541264575497894711\
9029870361011432001290122307798582926777938368201*Zeta[3])/772029148040840534\
45537109932796610159898841947390384392064375200777829203205075196857878484125\
764114213203063754634554571453680773651349890924544000000000000) + 
 z^46*(8563271908827842370993878215610357590238949869091737743176979890738084\
48440843541352919367466457753496004099946154870711014776622455209275169906393\
68561729380721091154596101380167428063121726877496171851441730174202493661220\
5720017615012691/601461595642892476703300436317961885726127174101693300938449\
33038653394781872738798773603907849916612096073754421941082036515623108976767\
95660578517899492649403189447063119767814024132293874828966142974924225951825\
9200000000000000 - (856921403362828735729888923144588570638628920107459621910\
48400271685680796140929164207320927844768122362433969119443078487371432859070\
873377507110343946251170749*Zeta[3])/7234927524723155569328501512271522070476\
12915510017580094099838237585365203067706672584727462543771354016199017752716\
2140631800730908989849600000000000) + 
 z^44*(1134752680635045616237965016552732410757727985233821170442773946394910\
42423995715640008326329916140109737234411352156274487837338337005011107708538\
68580093566388180983818478124709522094203495192578237884385330686781258249609\
9628887/180803302149518624495347847819936851737779830470192100139659803550285\
52206976641450938653580039550147600248727406753853282076434505627008519756832\
732731922559695140718570164432673004524026168297078928409886720000000000000 - 
   (5109930426834691446198589483186993976456277746865418086711612124260181069\
35100834907406717146422662535435384984449786527495384301341988773265779310737\
221*Zeta[3])/9786900087076762813985434339092500930780896606310277358441993202\
55557344589595533158031392554078570635120850445027339494398374182912000000000\
00) + z^42*(37191315207603009840546150556167235234563757617382657472920019134\
03489215926788102342792782617249645040095741566714404429862972703077886649896\
68687183131887962682421238938568404557971429958138172522763323853940674896278\
9/134948151724856092831600756045353538183172350296224301418372326014684590464\
40974142927499448949996049734889210743697059995084028813700406312610299537473\
43459206599981849516820193789349919114605363200000000000000 - 
   (1162601785535259586847197800120033362118055411272139752996570670299652192\
416167379848973584408764613745809202292770917187236644813694065093332989153*
     Zeta[3])/507085761939403855589836126583229756150658585692084066180322663\
009348596773339308974420789320554099454178765163742311472871505920000000000) \
+ z^40*(281086935570813156244242171206498789902740880108483731427116603889828\
03395297492502190477262599898955238281443459038596160186273864709420807861773\
3074389441304888587603761957429344107612322588368798604294399/233253683119895\
70236785213385670333025129911565265410862148221534649477692858319985298755864\
52755579910515062637051597422538155096969865562610905575430144760004311863547\
95971865267404800000000000000 - (86392387992485627046507418713257218271039481\
34198452626490061224613022804164028785819595139264395673751610911084992043382\
560589419221907441981*Zeta[3])/8617640141328017489272176500602417965748541015\
64496805042150744588789254769989852574538968957346897679233658267265956577280\
0000000000) + z^38*(521363530533090345094265249671684793657236040524842024251\
17478677701345905754274749509981104026224822404485784332587422707940917329482\
09146216076288350466043341048867945578768603781419636646247/99406700553422140\
29128025337178506174086587151288128176902157487444280227791106638972463301597\
72807807428089075976585849318597328400441973090940322017757899169791693815808\
0000000000000 - (241457307054190471370063389388458881573793504491124638316445\
824903513619309219835187586462871220391662049560000034241431455057749061*
     Zeta[3])/553401573717350479605110907167114087795100388055182185146532795\
382101440965544241978064249765572757736921799170457600000000) + 
 z^36*(5129360532631254047556680249177047752540444322281097068797736877943623\
99149035991355075048494654348670291947664575714618210566575254991127346594517\
59434543609432729383719700626835758035989/22587139406581649217614760601977929\
25726653660028543776577646766623022801470006889831403541992887165293951077595\
76097479449120111811035168880711611115832804646185861120000000000000 - 
   (1225068767371777448688241326301758277282958542508717166726846231461029635\
20927805314491580785987841402767272504329095948557085907*Zeta[3])/64846046168\
69047610005579766022550299838956720282520516096604021904053652202690030512922\
80735284616385800437760000000000) + 
 z^34*(4604481063933761087510706715864281638145229101807080899419525328140728\
40251822195746532019317761377129746088639005509417500570704071874287773124353\
305387694017854860401868763/4709594786225286385233968492750645614414908519385\
08481244652091421008601815791805014860938645384249495619262391703237676871540\
5166287098443988512574275584000000000000 - 
   (1867343712115270212327254406993935709839202181486024457961578076478576194\
0075223660151984433360762416582836255444399*Zeta[3])/229589562893583401971435\
55311958357231502162726769961576926327493116229782669938175024355012279009280\
0000000) + z^32*(147787560453464019610326224703211474342515568300272676606070\
63252383506283778870364921459274671474018108412706046560024750905007948406319\
672908504915131621320031/3533592657077763592552885588918519274396442455953194\
77021488805338616106824190262635951039358643663273483879671725855406844612523\
753276293775360000000000 - (2996531000503834306148501984058474758198650156548\
67833796310237224662733101737489432070817392996567422099679989*Zeta[3])/86123\
64565170232048184252202689244520059730136182313931805550586106140133343896862\
630174785536000000000) + z^30*(8378825838111029331643017038234439456991419858\
94149955353212383880345334932861375598127640212236743755954401010249689681789\
54957521470580178303051685624399/47168408720307737076903683151296602981122344\
94778016278611701228117378448676506279728094874907682188843338606175881685891\
162480822766796800000000000 - (3734339884324188912373402096254591525156343330\
51228617998339162393339201355655005014422937591084085003811*Zeta[3])/25270098\
32570099364201462889318236589892903819162605221247574151036228135774406378122\
1171200000000) + z^28*(639510355428945122257272789678157465430093353192018783\
32199102483096878505402448217237436114457637266568309244978408699488982750404\
5189/854534451505456507486393110317774973045807166661738987540087777106759776\
14950061769642315171908076524389451556255170560000000000 - 
   (1427185894907503812190101811038462925788264365009474196791290493710795519\
455296449729973803*Zeta[3])/2292385046771690679546973046728995694133587701016\
77652107312399222437629132800000000) + 
 z^26*(5567597818445557656583748717822968833647637203066865432313717050504873\
49217918694451567508241166657661358098295022609993462899043/17823225526065619\
10191033389262158640503738584129986262353303050486126428074081450475660881974\
99681583445720432640000000000 - (44533078933323046779431030558059390594748091\
5218293036899307574055669802223671033557*Zeta[3])/171366606159776711439248570\
894555057739268361264483846210237479224606720000000) + 
 z^24*(4530654499546033997044111718961841964542617016801123969064498491493119\
2305792404158229931340792534516937440523873619/351196660558817098459870612366\
64341492536127328552789414261961691119868339882982228911185771334572441600000\
000 - (4427929751055238079582969307158586182940386129559853135475244664646233\
1618065651*Zeta[3])/
    4125866598776070587914298336199487927095199342550957382223681447526400000\
0) + z^22*(349913777566467603348015310334346922503751757644398675266173520884\
29802449513812740328716945762873009643742041/66499716730162869586586560340035\
774319965091210305019756318154086434033247984236154285212041216000000000 - 
   (5168431750903220614050216280765830846919196465575493984017556406050496100\
7*Zeta[3])/
    118070816127978210505789215207173990587660237595895071606675865600000) + 
 z^20*(5453680767024037234541093209563241061395067418012948948076824559955780\
6059154142952012233591339809/257861609135103915708733558171984165219331027553\
266558804163992103938528107441422336000000000 - 
   (6702500895834749854622400333087189725198718728109231598251356522243*
     Zeta[3])/
    38094202251545764899253264330565564352868359580164292608000000) + 
 z^18*(2384745226964779252265223022890481689269903204801005564680819163923988\
06999227706171012793/28549991512849721214996812587644939019360215729271292277\
54740088638890888396800000000 - 
   (19905893047505175768361532096184637898809540876949021344241*Zeta[3])/
    286464419894657387432291774431022093957955745480704000) + 
 z^16*
  (71384785485055370161216229769557062407833283523572256133735880594918083964\
37/221076901583062700917327497946401091973181834733881074861368934400000000 - 
   (29457076088205062136087608941149812455818363485617*Zeta[3])/
    1096610434264842673635208814578186479206400000) + 
 z^14*(76136565408706894411649028976105994089425077303544727202470153801489/
    6264945669312974550988766069136437964413369638501818040320000000 - 
   (14673608114023783162380443491120161204984393211*Zeta[3])/
    1451396162997585891576011666353482104832000) + 
 z^12*(11430147525199569717341849182294548142593330744859341713/
    2586256075327412584418658555582277747577192448000000 - 
   (6289833362506250203860627551558616473*Zeta[3])/
    1710739393871433600318591467520000) + 
 z^10*(1718487416633560345176234273675513340031689271453/
    1119265770012971371280155104481413955584000000 - 
   (300151565998461049979705951058227*Zeta[3])/
    234991674982339780263542784000) + 
 z^8*(88688190050913992034424225365829441151/
    177297156158038266119507568230400000 - 
   (251639698420732038294761381*Zeta[3])/604701074044640821248000) + 
 z^6*(299224795745919596609440935269/2023438498512403798425600000 - 
   (59979095505905051233*Zeta[3])/487536340657766400) + 
 z^4*(28824323116971433/778714050723840 - (6710412736079*Zeta[3])/
    217998950400) + z^2*(14502363709/2090188800 - 
   (59539579*Zeta[3])/10321920) + (37*Zeta[3])/96 + 
 z*(-91975/62208 + (36067*Zeta[3])/23040) + 
 z^3*(-1348610791651049/81935400960000 + (22662141779*Zeta[3])/1651507200) + 
 z^5*(-1631104421022318827888873/21436051031300505600000 + 
   (1004476996075403*Zeta[3])/15870323589120) + 
 z^7*(-6687087521020438197652648231837373/24216511950196448659557580800000 + 
   (1827806509332869783287429*Zeta[3])/7956593079534747648000) + 
 z^9*(-89706472448329734334049858393770984768808977/
    101382769022914073485521295695780249600000 + 
   (47004469017243348563502461693*Zeta[3])/63856433419114070723788800) + 
 z^11*(-2260663562460383864854490593550321809214799942647211313/
    862085358442470861472886185194092582525730816000000 + 
   (414669401098038901363838613541977107*Zeta[3])/
    190082154874603733368732385280000) + 
 z^13*(-176754790319531149078458762042420345465652075523541155381057/
    24000456379038388783405151395803537497516345917440000000 + 
   (714603137513943030291922014350135570953*Zeta[3])/
    116637513613177252488660211728384000) + 
 z^15*
  (-3907406338024341377725730045296055750355390929319838911771489140032684446\
973/
    196512801407166845259846664841245415087272741985672066543439052800000000 \
+ (45035975620948601638580675265681937913719798368413*Zeta[3])/
    2722619009209264569025346022401014706995200000) + 
 z^17*(-188590009534249439695542575280852632458933757691388687872214224149275\
268392446805409/3620595871993157162440753158688029966540892547438226944539226\
839135027200000000 + 
   (107753606045616875881951741889446142969828347038804588533*Zeta[3])/
    2486670311585567599238643875269289010051699179520000) + 
 z^19*(-499063789925349209555325706207322089757706150419155367557800322070878\
255197042570900636400157/3745758886485883423407581811499015999340060303680393\
546814218996294224845576601600000000 + 
   (4909662591379750344021262936421895946245777795668203644335682443*Zeta[3])/
    44295584013425308022387516663448330642870185558330572800000) + 
 z^21*(-198649745738259012260389792140380989148099707249461152280881414760914\
45195733954484278681132740082545441/59429082241408993210387497444123711607724\
465234558220870079567467429179220987971282927616000000000 + 
   (2851390952710296022691562490021462717540169110745166224842953698887*
     Zeta[3])/
    10253987983279194397123971673514826935526530227638789734400000) + 
 z^23*(-923311321442519729251330695350081818467454106314776287076066002153435\
860542137212171552440319304521389226530050978903/1118774210340777196230118125\
00131481800086678345882181429523900690272004825157530509523891036713543270400\
0000000 + 
   (8139854188091263972202986353790981436070184297797804980830251076823506305\
6229*Zeta[3])/
    118559385022300878963054549890789882962505728234222913282289696768000000) \
+ z^25*(-86812696920775908613722877175807300405413862418788576582501474607441\
29757231290366758582358989132120758087793239660784759/43183141382312150426625\
69049660247429922242216318850986377650809540099011072011494866919402443299027\
419136000000000 + (1929011806417061261575373548727942194250732580614328679442\
651250423453419788529903*Zeta[3])/
    1153429079921574019302634611790274427091229354664795118722752264011776000\
000) + z^27*(-432380236736153280907970589471547858239537481783182459882171700\
09891174901646579814607214822875331197315387626140587346173426130676727/89315\
74775622003044349306520270529379292334792792187157904872246596076756364836964\
623631811753104043509631942320455680000000000 + 
   (1301564807136273017260882279188043206133119625832829763031262376890312594\
2308476377115167*Zeta[3])/323186363307264053470458982218686028892535015256993\
0188656556124318518476800000000) + 
 z^29*(-699540022820441727501406841730222148370034219047742136883061188881931\
79791335970207206327219415297630656136870795326193458940435618278710420014648\
3/606063630862979164144578180887639460688031227447574735000228868772447867369\
95426072308485512972702570570515964262748467949406781440000000000 + 
   (2468340441347975302720576476635927359782028675214647618194880556087920083\
61271785368533729341034689*Zeta[3])/25706073329367058962010323988019171039763\
425894801892305985251373659547279606184673280000000) + 
 z^31*(-262438048923150580453753243492982134629831575894261098085853634930104\
59624401338465145822715240611996787170769278766872948510871743215290852034012\
713608462393/9619157520724452415411951113159334357099390752740524044789150707\
91666059228402094198109110760834442307848306940817092282075711343381866086400\
000000000 + (1458754953802947989289075746826481042143092932890539642906438567\
481703164450465559820885647117100589603029561*Zeta[3])/6427137735201665707600\
18821096212277616397771356889099388473924336279114428649019599266775040000000\
00) + z^33*(-6700167810030896740291164153057126918346161960992038370489698043\
21701411939148226251845565885950296552196296073191034936027399652176856588460\
063721799826619565203513777/1046911630883057330620013624971245379502531592195\
07682735064574312893148433230145872203758234942792692688162965860906084807480\
73086247818066200100864000000000000 + (47471918164411311593056909354102620473\
6332573306052094934606286270813025174316416753399416260466626711988751461*
     Zeta[3])/891633037335271082635546110396062962076772061157698383528104060\
6792239196873681457781828013260800000000) + 
 z^35*(-152992998073747685763149607397365497691334187270017355405003828349944\
48009135811571428290466874939028038688324956133766077131452833133219695959709\
77301918726087132065760252166756994631/10259939651871018731547510303912506922\
98548175018252705108886481903484012975352148320775630657990845857877201813835\
4932911559337512676330248776095069852738298839040000000000000 + 
   (2234512160359312625058078427954932118070490138703041756089902792864910761\
618926079505699026964034113567564325137856439159812371*Zeta[3])/1801279060241\
40211389043882389515286106637686674514458780461222830668157005630278625358966\
87091239344050012160000000000) + 
 z^37*(-820390301616170384119999525998606633657556981826458260672381356246769\
11172495167961734921188597389572794467529858252980126000509645675654086793188\
598029433901193735462385779963232479977577/2375543972071518279783621373656299\
45636768747003002017881442159937938604982190379792613131140631236349881061609\
209343900799936669318502505202127728932168984196850647040000000000000 + 
   (5290551781258975248016828067439648574106721619235099466783321241388212839\
8803633954422754512199718354601389342180692898387*Zeta[3])/184148655510807197\
04981394028380454061803952939929669523446484837656423215228115067543056705775\
3964019712000000000) + 
 z^39*(-199670021066558956952644818398357857235319885624451218145678260820142\
61731220766823489699490500494370294408354015089671384733927966383204083121775\
43884365272537529024180174901642623490985892859694685221/25100290353231880455\
07847993471413764932095039326297659178383384572511111628497730499011335168704\
05251455363049292690810551654992344307208243241917107860506292568715241231589\
8347520000000000000 + (114516509873052564451560554419064492392782383474481754\
06924671094773266127618790692218478408881211278821646014550188149963504661074\
37089959*Zeta[3])/17304498275759071263598747993177546115960925734226843474741\
98282306805732469859141715941704733628308592838671219409551360000000000) + 
 z^41*(-402786402535996374579143466149562108032865880337755659760670908780563\
25868367552748006183681763054055432252559752020445984187674915423192313106424\
994544391590073469364810206476284958823762001100003993852218853762604637/2208\
97272168663247194584570907572755954597597211081445774121366988322990343527850\
55387275883697910200458896029491170782730048261450997688904570430790507110195\
346130655274828901981670906414078361600000000000000 + 
   (1144646974614954316775765799076958244713843997294274929341540259218000771\
744997490915170314138754401509778956571096242165938531953346995569353611*
     Zeta[3])/754591907647922404151541855034568089509908609660839384196908724\
716292554722231114545269031727015028949670781493664153977487360000000000) + 
 z^43*(-327711490664440981491476012503734535775940623219256236161528285456611\
95842732461463056317814206976085244077306842050465905042907582905248003301503\
419245310508781805429023592954132994781118493347471987307825725242884405553/7\
87566262525389656525407691018784583495235355827145103359681115757831380415243\
73686593275472560632683698697688930428743577867446847169584381791256317058077\
29140157271121770294901459156904996713267200000000000000 + 
   (3079867325997266933349855987582773404987530989739487116419061541770958930\
21387564118788942714177240286364102112794847552956043442634754124891307111914\
47*Zeta[3])/88971818973425116490776675809931826643462696421002521440381756386\
86884950814504846891194477764350642137462276772975813585439765299200000000000) \
+ z^45*(-32598903471840606802001592302938605802090741807450533442314759604291\
20389376301083694657954336892243592181968829943313926585706271956301551829092\
58631559792305719580858300514445548435849876394828146208578758989813261626053\
730775708673/3446976757599836762209899250831922852285334908795098968296387465\
99530257286811012225219175858331479997066150386165943884543924813335446742709\
05420826797085037751186586840245881783350596791297756233855627637555200000000\
000000 + (6042073597701863857636152073448569464246672000734199750181062577703\
91339863730030905047051875927899093246381329025997047043210386355324054443833\
58777889337*Zeta[3])/76797379465896267507308312587800633390753748674212124245\
72221448683608241370878340189630683833047844705504829926892792693435590110085\
120000000000) + z^47*(-639680117229810724853144724773462838962364330816146615\
21624933351578598796151619048965483665426332362291792874958921304161290559332\
85870110480529042492461109979060102418504470558217367169685272908121011699678\
00368291278869466877350983845643803/29870988686008611962992712869295259092702\
37997458649609780714754431682198446927699702292264479458258623139406939611281\
89826151190608422220379686971512960402939960000698942780148715694506242999505\
77452470663675767148249088000000000000 + 
   (8779005519701108330453268990344290453929892481792801232399628686609758882\
89962427594600704179634793515676046295369338514206627059142601267972020882434\
63425734549766871*Zeta[3])/49278456257925991560981133999657410740360962945142\
79854812619693666669949140749480650502881965474305162544876409870290717326830\
687679873397293056000000000000) + 
 z^49*(-209513483345685556737533429866633519477735298097935534493779379335542\
60579542934157167607323295700117937478363318740248793252119368370450327377371\
20485147193574983417138250592452244609828725903341928540331068933019796771549\
674508297824509518312249271187/4335418597319675043961690774227267460623018372\
63022319217768192065116851234923125257484355279050177921249721600413645174389\
49077437919137079002173603212419190595486650097773844852822702117809825192689\
009368906774302588675922329600000000000000 + 
   (5662059514426858589781548255234119780340785437600866589745046400767606949\
09631825946186370553536483615251511456271550536050532467513544924908176321538\
89508927456221316705529*Zeta[3])/14083756754516646914120198492593259211379894\
09587352226542156925128756804192706474694170103852444712219080470541101269933\
844787469480879215094713758515200000000000) + 
 z^51*(-134035882518071628955498659717522996282594038291082129278786444230411\
10748207501667555779814206453110017796677359227290923558860038964218957820475\
48284940431111225390892582682250985598052388471907579619288226670657939582180\
3069481207217920803693025039890266639713621839/123292912510060579244523370324\
82000928585020038347869220098850310694474613379851355819260253625274299680009\
74257892708009968371697643842588026892969367791395710805780566801571660625895\
79082440303785146634895930750935078208895722416243694632960000000000000000 + 
   (2750969344571288256117327589179300300282952372466287316347937263607831400\
09729672753988749500791284314389155694698511195357683050227110504189227657165\
755597653303773135384693223439141*Zeta[3])/3041780079917168601765461598738925\
92778167461650467022382060891049248623009735537968972958598559247425320319785\
0200928667243003613794537513854480778041858457600000000000000) + 
 z^53*(-690104897506176177890959319833497918456704774152763230719606861630123\
17026561892935095471771472408141448228083926329794533257636755029687794853522\
44465486495218081148808891393088618645012690761124694379172695382856816459748\
8875431470188060328138185500464625264512673607563273887577163/283004586044027\
55337550183017366030633870081801321156683439171816294656147154284330168067986\
99735842277686463957550689550912478928680128633127028390949828601645214071957\
53374483347422781985460173313044102196032465267606821473595215438237278757146\
539222630400000000000000000 + (1090904676771417106617552108474952981012184009\
18335767299199475581762494409544238718561104296252043182312361929912485146858\
7167307683793944011472198815412626674548515027891882970474069596483*Zeta[3])/
    5377621038782758379724564203354584456985937819126906046290916648258166871\
04968004967912816595937223294728094527956153356963325863753192852871387487600\
4690015142543360000000000000) + 
 z^55*(-433769401185615997821373414275703234826159276613678577004658392100299\
98053306123446347170341764181223887118374271120043911355906947178050537462299\
70607025071600258611883151026971044672186824123791686034322580194540025392933\
24402002177365834202522557006059859635147428087940745243765649278026232669549\
87/79518969583630338950046956570522038580583511922073756836272104229212624198\
92503026240268424270573614676515938537219169199803484785164830200787912319528\
24367714030661203482517916581094012735439471134958048554953976144012892104946\
86696004419332891073472326242703168740786176000000000000000000 + 
   (4160810335002701282186675088939458735918517353642446027346816023416855169\
27601081768843119767036474977431999041699109027278348553769811652672466587003\
82846048292838602861599675360101642004639636271101*Zeta[3])/91688480872719162\
79440045262695832141028141965688424150613726428422902653271995050312432171499\
10870880237531447212242382060127219257533739742415094804723331077328439103979\
52000000000000000) + 
 z^57*(-466685017334221407463122554516224071322157029814325104547291652201996\
26463912884108349899331819549550835390779778292688561763704315134725470437630\
43789817376496535154850886740564528250755566354674854478249997141215842434626\
40047689277296997200578677247424500846709470171654992613152584525169264358621\
9952209301/383406628058810701344869284598340855855953798145565620873594569185\
70332099435743343242606483591336413839753530443029393403040967270940245076465\
85786928199979066156756873784499234128738415798468926773852671986523084554183\
27384317392709475490542332677842687320265785199454862075494400000000000000000\
0 + (275117256768498726631451100528020551047355494776284717357695993634991270\
56701196318010045411931403183005028858155343622502856963799580554757301212305\
01811012253374424021266516125986806372992469782840208987*Zeta[3])/27169310516\
19727194456758784284843157294042193589600098996315791622501918532341003429138\
36835850787551821604788231421979388070747361872320585279904940537686500640520\
8996621739622400000000000000) + 
 z^59*(-558747813788849689060218209020845031539547089639133855690211522511976\
98498475097547391581340408290646327514624666171568683896688934596377494186202\
96498780593587273436040124348709370914711669126307436672585690440415061378558\
16291291539194297016149382052282831905036653570688346013430369843938063940495\
579250788364992229/2062018510057143996962189280910280713258040261878093002127\
57098170391799008713182835757561356769339370626835985653590709342322139344594\
18743409288408602213488694642588443446854069829168162421901977916366457385387\
92180431459589297539327422693250442708272719948562360776762246253265037557760\
00000000000000000 + (15492194561647569918853509640137808225963949466954215701\
32164277970534904898357981505998359397387758007430960244827630233800275208080\
97160168017062284423737353939409212215329872058613085218841563545810510749973\
09043481*Zeta[3])/68724991052565808359827409023862333120038781465959887829923\
34775942904431810298828892355202624264347598648011248703639341993506157395489\
031315592593698335898920330616846321397087168089817088000000000000000) + 
 z^61*(-518044988652210805699558388188125482800818398970481959554499144342839\
92931905106744934475990207844974005366622479191108832628896632360390731208560\
40606153881893504329198604927145364282267894025168428492126955242486572491580\
72245400619124351888447598915099171994170146308190182078041343108077883386926\
99302865858188619853/86066859550211227699291378681472586292509506582737794871\
41165836677222915146289370535967778369502860687033154183802046998636054511774\
36608420561603141657606484645951517639520865523304410257609821686943991264781\
40891009313095901114684970686326974999997470050026950710682250278397149393715\
20000000000000000000 + (37574998872295507117485405311238755095779352142291427\
80890826467688113254960378401037149612585442988760203425880313243516495133166\
63924048273603520127064004515575941226955813054750103118078833518138712280624\
53408183*Zeta[3])/75039940792182970000133808502208804245360594101141544205388\
25180404250308937233782236732142073441291567675691441866096448121630829625406\
248472175517026126582673702834743020024988690284544000000000000000) + 
 z^63*(-248926453852340251353197700819815332651446397826692070663231989494076\
15288060023337689015302915269120587514308105626049256831488260682950804034845\
69104684203273826496237254921001382319264513454788290553563788011550418202174\
06343443654637901013901916030741310361510750319365524724037916560290897726963\
00567747388799666530346370486197149463/18656153558676260432303934023626732554\
04931976818717834951525363042085075019450813657059714922827801060585528828251\
58772046340944186834782937318740218709575364442678005169921026521539316999417\
44026498699162693316313701625563165123740693767427671682974346571789205478845\
62810212154359639904718161485297090560000000000000000000 + 
   (2671214943356396580246898040503755055594173560965842103222230891051845422\
36429923087196548847225131198423505970158558364142899492797615735750549072156\
26512450010768672332162017894525199871474456857059724286375340237909754066519\
02937*Zeta[3])/24064947464218347538182697728007370805555739293310772998239323\
44546877164296003915339339538843685288650578668336648639182796928670882381099\
56854991507858245749955386651009679623074926891324373222775848960000000000000\
000) + z^65*(-112642337182201768319806890038804489514721270071247409350861889\
81959087391452243345098302088758671298458270419589374208929692247203185516851\
10153142053649247615247116640414417311226746029710825850887860734317226074320\
25745531994091486615310027188975458759811116587108296644624303146629077002343\
417280759657197889528437474701995737800151764499602374109/3815677252082744908\
92399639421980793160046312738851371583066551122469366879939803276877713804228\
25002456294135785188575749028464095244676059858634856230510986422379979841540\
44698194196327018371139877950526553532898034052389877823152950672115011083337\
44220284850275033020539843618532779355111568175878341519762635358208000000000\
0000000000 + (454144209281598053086456315671940486570218496625898448377110905\
96750583279974768948597392525470384394374697954809199823402917115030117884632\
27201356076004423350253631504649550999053623767848314672433566590696583060124\
2475231499650544347*Zeta[3])/184922087683756007431162822670892512050965408989\
73049059949130966031084023239727344023245342192161863266496392523574950936598\
70940967004072179503240011352481225127818513971755587876822818111318907734793\
157345280000000000000) + 
 z^67*(-311630082076590235468729134158044560847728912500546377595031085677950\
20651637405095938790495254106005864960973410720986993380248462270448194746904\
10336500566257693505388776377347419129171237398231608913971036941434068316200\
68961769566840107813170535737377365170915106561695301193913020128911182692620\
3123078683689860770329578802155387233633806469620215347479/477985813327293818\
11458278949364951419676425923793597345216161653901832645302850938445794261239\
04436381109107195604345882637524970334361179235123715921820279146807220638253\
65871257391726438220843656046145780092700715700548856971366295515543835343786\
07706663610230842739741870151060653472445820920328863727434665396648709980160\
000000000000000000 + (9733532714797945557955045252144589099943692829320522261\
25574898984802565197412935486774876251993647811234879238827929659064583736083\
20992323702808883525932821164849277339742575819072526234788952480088500098050\
204965267695903636705134148927515853*Zeta[3])/1794614418070502921468800180867\
00810085169248828020327322300467647643534586021668388800833922812074308639118\
71969591839292245820911385384234831139140250694227137007894463204196916898196\
74541271971064550529889520844800000000000000000) + 
 z^69*(-178743719228767603932143262774559693803668136343135048760259959448554\
80649737095249547125802349788346501705828216365404032160164783398130787094022\
18914871726338820888590090803786491870176257360658904444744836251689760907419\
41238158791428421456458579839466239009883613263203501861363847238983751550125\
069837398929493537948443823228687608583734155850854431662414993957240517451/1\
24352200396332880328585526562663398062923778658687948597393511862919280579146\
95272265775846574126799845793973349058784217550783496490750008522656694044399\
01849740306048133034540035548037752979937150755607611475081830590738989450954\
77725868264420590920469359600578262111221558693218842015970082802157800878818\
2191484347223298391327323518402560000000000000000000 + 
   (2914848663258354268232954843897753903974920790313417435075902322051362893\
03882929001870383259739372860461599626369827234118826536492822275700123260777\
30173183432666323891928107602495800452642308104024659376218677332477263393977\
670800890136879659258760633*Zeta[3])/2437607191200782371866464263180286053643\
53036705815486626835585239615007302702565848331309579589868357592884762712462\
69067367148872856403120488708827688056633922325697468067676976726610372151566\
1016183832067014748530372771840000000000000000) + 
 z^71*(-685417264851021838753587749397537817010169526612765786754213657916542\
01414023405272294029885829809138550630326875175856611933747324499716016762076\
71050428252992381758961832981686190076878227652885849972312919885837493348598\
97735472511187456508952006526198308312903704336650747046284455781179086065413\
92634358806708067531043103211296046387357304707129536671698411427110801207049\
029237497/2166330194932143107688453082909613905186792228478352071697764030161\
04683673787545000561050926658148696979447135757151367989469372793543946857054\
95198142359435836262814999381877332917450021350944502531724887826042158932797\
52439736759687521324168541844522873009053160892437729078100659907207993920366\
29717822795890125170569682006598674060262446848299499520000000000000000000 + 
   (6248042131215827839953571123015069526609652168157716556537413598310575795\
77449723416134132851380592569924865210676090838179420470955212474990299187543\
07283283827419114010253496888324926424845812306071106939150952061651768054845\
7702910830489665550058123205436790980589*Zeta[3])/237376974221277413361511198\
81118135893025780035448636995770302550706565434488882123728539190477209461042\
79187232187778807785219603541336832137355564229396195628624097748724548710348\
224083238287151863096265810254154197725579337663512576000000000000000000) + 
 z^73*(-293834261582756822644681745572811483037500553301203302132940857906577\
05507576422905453225020294940840680799368410933955770333228302524174856163220\
85381106114670304110764526888162427087811645079004804803789800128499729750627\
55084569844663239178338239441337606839724095975512783140275429289222285401291\
03331926940391097390121947523577006290146277443261579589130602141735841883535\
043142031774241/4225525514769460228960313576991697813607983095839229277304293\
18464867462991344142321094355334761567131126456158618676341052914078423479902\
16045191361031133095936623178056976141823188800696191442295120062653926869142\
00564578940635628714132502850930346916614843840420009831265009066159906277701\
59594357020509628056229605431190648507377330635550870646732881920000000000000\
00000000 + (11053467870455802728253673421909782283120466695701955939130234867\
45082075679968264306764693211553144801938608539841074557356144476514986652507\
23186716584175915309025381858489893215861549615616551164213352659278487328571\
0160900998658255376538387938596932393814838908101*Zeta[3])/191074122854018845\
99132450058716173025023474394782272097838060864225597722628988661343486916200\
73491739830775155286923499595379493733278341938221474163384856989333324044705\
13186985377565897965788555951767699091103305956200385546058465280000000000000\
0000) + z^75*(-87103953572212818920432328618678601897993585486086526575677070\
86975404974002415037527664526852546981085145070504086277393491923881233229145\
56428161960838356149705371503630440258400970185005921695489341465849783898866\
08588926451661833140500869506109527780990652457824304262952927004080043770061\
86400869210027122152705466717919996344335789451438036194519675774666503555556\
4667521710996632088012045789051969121/570757336373310404364963388958072640392\
97281572664067272404786015429070869244511648446606745740892122923595322753104\
30008427692760530605216012862624619018027649385878045222902061855556022109847\
48705028657083768580430092440621205850913259781010231907575545493997248409581\
00265176757746807940962835697713520543412195603468786007346903325460824520949\
630100045000252116172800000000000000000000000 + 
   (7052072148291199642479405999212398035854128691533952084967083823492453373\
96902618471803366069134192264136448972701590588633947136077095809880582177679\
49490169880129066428493179186804077507587251316455216302515023188603964631136\
87256900864042913044804204212820008262263596309*Zeta[3])/55546334927370577823\
92351140321158175781783489750819080877853452926356525597562778584770674513873\
48206851878545305394034067740369768472252170866647214352192312164177245542377\
71743079256490247017140141920059047648477157842812568238238466048000000000000\
00000000) + z^77*(-7924574561549008465131011700060919014042633299634156598290\
10773885990934759064750408140243187925726190502778116301702555709822349855176\
20475423955096192267434845688801336149541680248987841670826370370268160977451\
82147675663719696820118044909260376714218020245408328575870390959606063336309\
69982512811763514965010590408508742758064689485102401686228533802535991714226\
34950392579329603076704003460345866951522771773745919/23692954368320342324056\
24066702988033072833901343005293617006842784206717708062597357193845206739182\
49830359719611657213871565851107470203345550878114660855154226747849102772282\
25165642722163010611356792331720727946268669846818999298115073635275720930948\
99426242365902617710953462472278484807077481059293808914558000197607630053133\
1691465014296141809761254041228265673681280801177600000000000000000000000 + 
   (3090802896470562288408051510338583608831383542456798987482371978532529580\
99296886920750485371241555311914747693148359470704247424731331004954088519754\
75557894876385661656556433123286645353894596814643860292759103235263009793933\
40482636345261538732299348899250948250790934876239762018723*Zeta[3])/11108095\
36058473187094215141138587447415629866547398514774103487138905516856418885555\
37321631543156871823150451948114570717902464463891304934798519098002447911885\
66567893347664219321002789153763878045897703893374522215009169597252260361187\
08115220725760000000000000000000) + 
 z^79*(-136788161633441090323007477389639439009457556054512492525673329495848\
04122050795793991991596511005431871988982189377273676368898554590648951843025\
55022875829898435309758564963596576583059770194115902361820290330477154115890\
64279734499709069998305394914574634608527113507804790323345415614130277799843\
51757201413531754454757969196771685553920178958823759955626804728300760186117\
77052076552826440121029824992065826395269094910090559571/18684684230596106250\
42654769451723391994661428564203768125651455224383113730134782612245146247785\
52790505368106237532819123486161515459825709726403398301690621600357594654495\
88496079173218793131121063559934665962232396345261870906121730051834002625644\
95398949610158515611515757438016129340437810036820691479929442083363072925264\
28274106902122385767180129275972846147511149320215088206222616166400000000000\
000000000000 + (4545278779565422851105052341866060370598227572227081049142788\
96006831254101297546924880204707110075902499180082705914947261177813346512485\
23526461026421129731942468531364600702884476408172472170547957557322923173516\
48412515877639751389283132492715641289370905129397723058890487343635320835700\
370817*Zeta[3])/7463160852672726241137188862066256175748269060786463450591186\
25961389338271315312680974181683600457893850023260624067878881789842519113014\
87399855735741213477572261149757412440154424648071191523270129195645311825912\
2909412288952463365215834085949990214060054937600000000000000000000) + 
 z^81*(-149984044207823979680375831411299566285154082653049955079634574392220\
84559793757985398236934738460552554048277535921333371367501394074648045590462\
28253467205452082376013805961581748767175161129729648156884309763945042330776\
43812639099814013970011562735968319742709284357876094914383516048816003242739\
18972295145095187950386640532462753443724291590274635022085735224599590942538\
05832515066038471509733464627405861709778080986898908024163861813160467/93715\
82601932084290954808187563072080132432182172690057636979037941113757472855193\
53271259014190958498853225358171134638573952516993619262087721292696646350477\
56391577450674180007932592639579699808408772651972692798610533002041887535842\
18361441403007034854518590672005408409129954606011617829878073135138260197227\
11617903442164860250882937787288706909370003179808367732728797462049696891195\
04503751682555904000000000000000000000000 + 
   (1514899679028520175287155095287402076745231162636986855420663552098416027\
19925894596209669417595859235756344313548184427705735643817325587329303894633\
09283133134725743612151794620732703334167858403406361803121767593970347910258\
423030290815338219256475192572205134990534574736024805142557238932469581037*
     Zeta[3])/113782842238032146478834099766882410523891168585627201403304564\
09946176878643990978981892975419042694596132747482375537216708567691974818183\
37159525351506776897478680874056058990559173547781987351284522362244692931460\
832007717836640878303943748190719813695052762316800000000000000000000) + 
 z^83*(-217888694491209902963510355549038891821083922915432762416799586065974\
47241187889633389162699092338475219816954519840603277041770631726670877241075\
75595205470400089583168911469457331206932139515107350310710117666133429985790\
74174875140339262239872179986357290104974237706493406495793676722271622169683\
18529991459822534398196055257129275152204986390048883899839519854006775200363\
80384580129945547221373368379094135425624381674128441834064652681323676004014\
3/623510993739423793969151340111716317423748441295541256626914498528853831783\
14943993314284493602498835838759908187157293017095475056977883562563944579138\
67215813125977609949289496650554962204483733642149968500656866345117262219538\
97266551664468588368865576290469976096050778096928688039604409888461635268782\
94547820025263009758508364870111026422879320542098859168323303616537663768325\
5463890661352987007351508697088000000000000000000000000 + 
   (3814181647423787479958376789813874535155418566978171118028934838903652120\
21718741827097927482324126303212919455044996648890491310606270879551116567949\
60271097566787900248544113046857737452408623534180673264935078342068891633728\
15722357728281222334221886800460018876296416371426697921145761004504166336723\
331683363*Zeta[3])/1312005989293686807704796611634767994470209869142625490612\
34564768418095662236313942999082429486422352599642988590538573099212501957681\
04003054276562514642182264224338833829341174692222979848200816740233362264593\
25153292716323453709146673181665447568138104976651594385137336320000000000000\
00000000) + z^85*(-3346822130626248377234586508373896655558750238963127124231\
16241137440551108492595021094496775810878465343546706622150543389405185732858\
80597861034887164008131905333456237453825704547749398344829455544858902417074\
05475010052631427711193874944875853153071469191282521337313064373228803781882\
48757112902816865788147643053532613735853977562272216435949814628015089906748\
76453321726086220435451283768300474821908863533920809925638394886293234688952\
8798795264736673043/439107227427071995206768461832556484711808732536880795866\
38067312410397749652058220199848190475453946675385943637426319244137235364664\
10365642819067634940544825064644340350366258319623032348841164078360541915762\
22588179015976027310252038888083779381233813403527039864700962381036007373951\
27948879700737470791140988479225148964998061343277095528318773099634641721554\
40384582438809937465599303137966387890452841350370951168000000000000000000000\
000 + (5998319991853452004628719220971343603117285424197891917601312892908908\
95030821741586623256784031127530613841146998688161949539901016134558488410435\
95481714295015097204756211500694061010936265958094732733405278031860126060611\
20217147287858161946841062080912584124452368936051384071757411970465075867013\
676589176157011*Zeta[3])/9460032109012032350602588541299163320307867859866785\
30345174692522412057439625248314846944657328487824084827609046517525745435447\
19188620843120198766727005260693686125013944168782785271447579208752032607365\
32546955213296013530444225539012981268278520973768599641754651863789076480000\
0000000000000000) + 
 z^87*(-114385900648008989957649705025217722696493344668525924904870363495943\
95955805795894818570842750973115594426415922049065282128449396718650883714241\
52732722885043725179183487478557418806335367154944439509237034459900904420796\
34705337594956121294339630431375072648898386540808419763753843253694206300506\
77024948081584577232454927147276705095076619788596525579074281929429239787869\
77202295912994100431705726428642207513968047878967627058067239614332800384923\
38842660659327861257/68881675105119133827400213045238831531980014367208303982\
99080284035085206212006543481114686119735915636174518824369771955098702669923\
62029673076290919724705473961073545603445192785933863369395046280185551424696\
36018644225418367626111484200266581837157192607260809914441875636405282206677\
82523345600915369590245353622413666847944330314503952087441264307264840624343\
98786000582965541192173550387789694081168123959857706148324052041728000000000\
000000000000000 + (3416021791384288760949776028897218925494068635913930528203\
96203574447312131298002568870199668369747185979498242080250218461801283215010\
11348398502212335014663339750702849724017428790260184765760168309375181685441\
57240955120445568486341444840913985257687801699930093490238988011321838874938\
445203875395450911685987145093460131869*Zeta[3])/2472730941619516916371386668\
42287267675010521803844556458584681134586032079759807024713026002411378071157\
69320635398369841925429569751382657201787643262592427160990663258697626699003\
56904596825256686768146986967874641925767557318011300752833239269290715579442\
3155650252942719765221925191680000000000000000000000) + 
 z^89*(-819050176906803669618630534496021781198119762800909037770965166864314\
81451327749912910402486374722865770867150376367759713110956225297772629166605\
86491736906850097775553203208168127556108214327959069239409043952921633237675\
71798753958610634380355186991058438567433581010265424269825440127228674209483\
14634801804491438096987115766372735578961497471820039576507876658347951642171\
93457550479733172351986376109050246853950596199120901955768579553159238481087\
265318131073351842368480157226313391/2266099087878327427878983893791747290968\
74050805611608966455652744430350882487082018197788015016686782622900656152319\
72952368819419586623819087351796591855800391190961111936795021901245469862848\
42055139422809095589661842101654336310372648985024663047395245128192442292338\
12676733131408256023504593541751321637354807280894859581599260122111629017728\
24090438779984346914094942710009972045408230036563363121277866216271124582131\
656708189841333880566579200000000000000000000000 + 
   (6687994287375751621027999264216826961666342947049935604608759783179161931\
12859656901198026180598004335211827974262635781233290226937643309758415178034\
40764925374411221154771267914049753817916250265100297747296127765801599113333\
69471053572268151682567679497410794571773845428377129045643577427719807300905\
2279620019128479099679756153084211*Zeta[3])/222427923700000625880718805377756\
80587070542859996572770344797271934940815798954605993589577177405740831892606\
53179633901473251922974160108121959115493227830083324167832431194098684766837\
87420106556390471388279264349202929750301729952875858695586848590827951374537\
897978564297456000757562592582434816000000000000000000000) + 
 z^91*(-191883754906082979937233414851070219060331211151061433396314073568528\
84981667038395204642344173010349101552800920355434953316528424857324938840779\
56512030791124920367311523472269527069781435335609871410630670728572918304213\
06483405514074161010409281620240132136366019516298327573557752254710442968390\
58635702781775476018161551569979661736157154771441047826271677805030391606102\
63207792397825405689279551385410559172722239942723884438693933961566166856944\
79176440418165975892883656159099897457401750113/24415650160550922542730310580\
32941486651631367368547355446812393898624070734437305298539388362377939897547\
66345227058284484101460511269240109518304015744953068060361192477705369752319\
61044568544976805811628617954993424565130017882004226740252565316227803411088\
96494813113881288858743986887010123847887678542377076062267149188490377677816\
47432500876497207620769057661269113846211479213363752719457422428619474510945\
241631329025446504412719609531919970787655680000000000000000000000000 + 
   (4989046533894004109972385036178173226585140599443816405421649618407085685\
94458427776131517247063046552519199402580528697067765348690878188614107044002\
76142962291406726097076391036239271552892699263827420906194669202675828924684\
92871564334171278539763058473886505808741058178640921024802769971598503929395\
61111600480377642444565161252194699437*Zeta[3])/76308456069682703084416848106\
27977276959171969659795291187626328977696685761143342343240046563560783556994\
29545401672743599701437451036802442231796593260457291042094862210222233432438\
82846192459155681760770592067825282734292591146748795202189314517164599760419\
4435817707255062975687436627308467925811200000000000000000000000) + 
 z^93*(-787337656827870263789893856117035543213153649148885137961539587408582\
44147463888889757264859093337854742749882117836463319546751343434115563342145\
20415169447398143630070303129226139955083475805942816330430240494009460112012\
30446026335020413824110291852842284809185547955363405756723210696824445931379\
19033920106943607404489405773483535836061496502884898697275248627505881200284\
15864540553427347695424288556753592534358223522161420690996233910805810256616\
0829027983814687782695829365470487612960417789871/461167982849831779249900394\
36286407619121548715359634781610431227774620116386344299818953632121748439369\
77370063131700280747116929639563063295225242966380531547391528674272239224064\
69193736122008296135521601177067261621712138275993106368842421659979067479479\
39417742829341966545194475374763604879500075925630353262691556627386257572980\
20990912970013490536635178581941257068141751750048328663805880431292027864794\
8178219220668120874326306813067916889132158156800000000000000000000000000 + 
   (1332856832991154190721283547622228541949401260409903857481982640392940390\
33380866928959618625148383494039222442786425253294798149637972108890952025476\
13028097575669694558469653380983423256161317786043455210974333041691472736140\
85226841398054962449652367792517455088519830646169570244273469439423884151407\
820040877765801774469573320908371863223451*Zeta[3])/9384403103555100856143841\
50963537776303803939158978694442837096203446077748708846377067782452621235153\
21737732099235954905374460125042342696714114255422632986523663061318462462150\
89247145916543493283593197473686176037267077099413469557366051028822822389405\
54350935332537208223603439451142368028594924421120000000000000000000000) + 
 z^95*(-694444639203115517966749655502628991545543527137075685090620399421102\
93714599437392403213532123077410238810669010570885215603517608170457406807201\
35312247831939177225239852152701349933284356600981544505008158216336348288601\
52504043810553491304075111972764623194350697705945315087181030772677824934116\
03745624343782462590604529510860965776121800719329764825143119938337840532829\
48538534471910444347970809185540823319622600678614196551236692850419177519466\
203769547850109616683976738386202505611176889368123579180067938931401561/1874\
10149552010827635123091943978112141729863044879145487111679885745886693526560\
41954178803678842862727176314653180611090369003974821014820136720815371033102\
73109094727870866352784858027389344540771506430880007953088438868832551344002\
05423695072079735879922782732300437497539092931831354363023563731378234992582\
79782477504085691756137315750203058761380614963435841612715484985924543589171\
10060208453142129391737244939504833357461369194191728711737629694941603014546\
906680636997632000000000000000000000000000 + 
   (1798090276534435989066195403329231632872227526955600625868314484035374490\
92564054964257631694628400755874664301667801994863200266340390869412559200934\
06754418079979119301344017124688171703472527279761667375805091327658614102337\
74605013898812467783526941172533516583612007965286714227440188523677728087486\
5125958050624348918134123838684145882940568390899660178539614383*Zeta[3])/583\
30002749784515017975117336462580279924419402470553960804509704359472982040820\
85227155524656829997068658694469709089781566613803106027501967077089594549730\
34203289860480945844420220359770662500346080865151596556783984400798637190594\
73338848602449388627021807878076845996340108288307417217403524923710362514046\
52205114916864000000000000000000000000) + 
 z^97*(-199972546174192928519676040579161322053206748215108586467162676262965\
76025472554239520005090972352805316249481171201398051403181550330099133330867\
69792585772861126777330312903764157264604598074917395967287457382454430976995\
87128310216409357295393963264734243469558963987363617182678224969445843653856\
30102722212095407574694977497995907592215742956465618403287393124834909533571\
87618780122138424818610668780432549081442098351082580070813488677886738551528\
32285922589049227624064420011307008145309859599696331038305527263741037672114\
1391381/248860826412849266198241605831381628233498823363929440638496509176678\
51876668220725890962562044506969114623175272327797000676172249495978388884161\
20169707402441682560392543990516151903350812883260979979810411353101633383158\
19807895724350307178704475755505545862822452197215812186095192171478739209388\
62496725733003800900053792371058418036435813080885277555332914662070807669729\
17286168713041906335204744289925225668418034752498475395761613879890253859134\
09797777085957177086253085709740015616000000000000000000000000000 + 
   (2653141680914581540254439788052194630559406259536332981631760361514383746\
27910599036618102623417327149349525695192998685610634463588750536453169781931\
07944023337586770595928101057488469553072953213440493000752823375819689834232\
18350881181777602482453839137502677020077679603188757377877923537694015374176\
13982464923641693645327219359488545977774590726525633641894021*Zeta[3])/39689\
13482689908223900752617372472611136512778000594063223936522764797098590566710\
44978905664479466168510264872502545375209380536310056781575692117912383383124\
30136314494925174979912791088801123989618117734895335451698528318873778856896\
75693951077216316867657302805919092250309574993325549896209900629539881003682\
3621684428800000000000000000000000) + 
 z^99*(-297604210915249800428938605093492548616759988697598686553312862098854\
55108665171711269541910961643378047006713768212671320330795153779905547892142\
65486178154749074959803857615659333323521607723535639270486476433474777592356\
86045072680581204024654610143931010394124968947590427381056182876475536332047\
45936711119996045712338653775631949011303947756964883548107671069338113373349\
18239062122934536762735719705226017306864043521926975644217786528762330445380\
28131450618791012006470865651967473608440784658700088382434457294553649210546\
89089509988937199280422061/17092840337608963040619894201415034896848261309528\
60743638105381457986066359056871631706445898321211841503501958540545958990872\
42200194832539589676156946503975142589616425049090063777313564713449804743199\
84910337208120636709528310332793362135585558143381196186361372553907422597067\
84668553229534419122380528364407671430263808061395987685113931770639913020468\
72430499098917421438927026493358437956639691669424476970589944450552842377322\
12926472158033038849986565183752425681769113909240009111584178184840921743360\
00000000000000000000000000 + (11343245149659739946086819835224952489532170324\
40364255732266637301999659998193201328728623779454285905650792273039369525777\
21361654478786743160746998979260546117401841556567229929159592324063887333837\
18027892005432166190408915388569392285855865605244767696659823632956544856171\
41488722700720158639416649926354376375679258418829281125563724439187045266191\
425096421873433552355484327*Zeta[3])/7831365779387723433130620035591305788792\
84978719511669827707964779096138891436617688430752882555283094244577290502270\
33418373649567286475076491944243151876671415254598020143989083749676409064395\
99128793406089608798889228080222475313562900753878063817604031601660038777616\
34170375989755294478163772468452539004195107482889092383048036515840000000000\
00000000000000)


==> anc/Results/Expansions/SelfEnergyplusinf.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-0.4657047349880497509756337483669853063925740971427179047359489901586980523\
435787979902096214085180502412923996359869`99.38282023504001 - 
  2.0160601016544749497700873950877243341343343746436715315894603091930238893\
792095109079498427887597123620048727845435`99.76302786590594*I) + 
 (0.0277777777777777777777777777777777777777777777777777777777777777777777777\
777777777777777777777777777777777777777778`99.69897000433602 + 
   0.109375`99.69897000433602*z + 
   z^3*((0.080291196574549120124514825439226251545134948460728242721807332147\
6131746367480060101208551729675057232352473269668`99.6473885707116 - 
      0.117349530273251554073433700596133774727091532740329880519816045562279\
2749418432560522679024114609158694503557706377`99.73124001052116*I) - 
     0.037353515625`99.69897000433602*Log[-1.`100.*z]) + 
   z^5*((0.017648473736884075507117250953613151166595696787089167213861501066\
0258950544586783645815459721277186856342625360174`99.45721785893491 - 
      0.059579574116980198230808378524681276660103712726567606311710117495187\
031798751403948514080559495296491520878647235`99.76008095512732*I) - 
     0.0189647674560546875`99.69897000433602*Log[-1.`100.*z]) + 
   z^7*((0.003941568192897778938383826656474219946564423639905333737621812560\
8058057975189333172557675352027597204900149398292`99.28690423202943 - 
      0.022881301160512913019303691827174417256004766537935328265356170045777\
4276935280486869133764042220976362607100984966`99.76509783247597*I) - 
     0.0072833443681399027506510416666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666667`99.69897000433602*
      Log[-1.`100.*z]) + z^9*((0.00132626293672238975959585204487486104154791\
29913976654898532770238632409705847870060970378581065946847814495699678`99.23\
133125459071 - 0.009038252669252935986705948603747590702935698993605205536498\
5199147140342557333434508100447753938090348034925920391`99.76581715785598*
       I) - 0.002876965178450244286703684973338293650793650793650793650793650\
7936507936507936507936507936507936507936507936507937`99.69897000433602*
      Log[-1.`100.*z]) + z^11*((0.0005245884959969887886279967038791342048511\
978457670991986080291575439603822135352587739654180522405341701512490122`99.2\
2314006581486 - 0.00365876918479158679174307206336135445438003314529433774509\
44341455792664906024149811304521038275601268840635261002`99.76590356494317*
       I) - 0.001164622402783770570913378996823830579323743386243386243386243\
3862433862433862433862433862433862433862433862433862`99.69897000433602*
      Log[-1.`100.*z]) + z^13*((0.0002131806183561629503430802885534935747324\
421283970411391454920832750044254111017917342717711363967906968448313759`99.2\
2294843089462 - 0.00148764320884277364452258978078774398257946821665295095823\
5312107693105898567609996825325555622311012379663474145`99.76590553479699*
       I) - 0.000473531540488832415073602788273650655307619927574354657687991\
021324354657687991021324354657687991021324354657688`99.69897000433602*
      Log[-1.`100.*z]) + z^15*((0.0000867934444524463109711754830872359850053\
840752893546786323875604017611021196955536828821324351784280809752999465`99.2\
2402912707568 - 0.00060382826800792769389894690303166973277991450784721123373\
98268230246884112557214035387061544912440205389889528909`99.76589439572462*
       I) - 0.000192204507264158914211880782670591532938001342646354184905152\
1670569289616908664527712146759765807384855003902623`99.69897000433602*
      Log[-1.`100.*z]) + z^17*((0.0000352472053656102278895195985293428964091\
454023856659598698671264871739770026778201000101457274854975743624425339`99.2\
2531262606351 - 0.00024433012469484496480088310352307498235218319156330228921\
89222831980517282290144059783203821305845730457634067717`99.76588106987332*
       I) - 0.000077772694182887483228015146569933125718572140329096404961529\
8607734123607139480155353171226187099202972218845235`99.69897000433602*
      Log[-1.`100.*z]) + z^19*((0.0000142658157901976097962874706458401131362\
996776094296844876811537308640272527303167446753112123150679350452575543`99.2\
265531949332 - 0.000098543115668018987388684402960517260995185922224724786411\
2632320846219053689118726912859913430676189101289080155`99.76586808940601*
       I) - 0.000031367247932483243125576680519787015976715858626533952730923\
9538662119710779047198800285220038306458059544479298`99.69897000433602*
      Log[-1.`100.*z]) + z^21*((5.7545221706228231111289989574518332242946469\
587639083561537330501921584292181324850022249475650045705185266598`99.2276856\
7895791*^-6 - 0.0000396230584566888060590167788268199197801292483517166393677\
375556936060936791063446631354309149299771333322561179`99.76585615302102*I) - 
     0.0000126124112276022983162567943925550558605282386612193951056069088460\
044036877290323839813518726019398803132179524`99.69897000433602*
      Log[-1.`100.*z]) + z^23*((2.3140566942966169359243640110848099972829291\
147742741650260605203800858409655800284935933666261984656311263134`99.2286993\
8041433*^-6 - 0.0000158879141010532113017543147558576598054457875252840175285\
662560680851178045791870127658970046928894392809294963`99.76584539774849*I) - 
     5.0572801292040905713622633130602303179464334437714447679951120582327919\
592303701809607168145914880948902827487`99.69897000433602*^-6*
      Log[-1.`100.*z]) + z^25*((9.2795205623542851150479299695278471090538779\
5390262043667763725033276249110705785134408222844052468659848404`99.229601340\
02996*^-7 - 6.354908396124182023358442521229359614205625154465817960033977732\
0874591079495630224256120284144024254024505288`99.76583577137366*^-6*I) - 
     2.0228301682787041033831357603441745125568777802200768924857653512223233\
539123992992758497891938624668708237971`99.69897000433602*^-6*
      Log[-1.`100.*z]) + z^27*((3.7118868434623206192399613656776921927172927\
50510714083085203315375678034144404588471593039041682179488601166`99.23040371\
441364*^-7 - 2.53624565887216682149421213447144998415035255021093408164082970\
41814653601112680254911395731124303008132623686`99.76582716270865*^-6*I) - 
     8.0731206700973260235166821271928335452954261288525482464957367369202011\
6307247338567787229752161336566621840408599501789757794664`99.69897000433602*^\
-7*Log[-1.`100.*z]) + z^29*((1.4814937906158671688360140094010361641177874327\
98391809302459390740857577339219687900113966565499217814197720608167185079554\
4221`99.23111922116553*^-7 - 1.0102194725057835411175496975651552596814031646\
580825485922334892189786046311949578753935428735682259234147093`99.7658194499\
9681*^-6*I) - 3.2156284531396500856617079243315235730169936964436934054558086\
9838292763015164332040466716182141910732060794602290767708979496848`99.698970\
00433602*^-7*Log[-1.`100.*z]) + 
   z^31*((5.90126054336740063604660077902855360053545345616031477091016448430\
19780662493445018753575195670044308160527620932821602149379364`99.23175955440\
826*^-8 - 4.01672604823310515778607169025143720524320213168102244474207713533\
683451920007248890054571160802476478983830064325346869421784511`99.7658125186\
4614*^-7*I) - 1.2785636112445469819889020860454751931924961891818382133919471\
5195798500490243135260451820977139733813412791953521873819842278513`99.698970\
00433602*^-7*Log[-1.`100.*z]) + 
   z^33*((2.34649640277378825020592537547990584644178354851683470644213013180\
45142167941390179833703303753376409198915863239116253013405353`99.23233494062\
602*^-8 - 1.59455152299300269632062055356817792935976903839571101707364597996\
201258772239261599268584757343730204147739463823875260723942987`99.7658062668\
8121*^-7*I) - 5.0756151379809276227596327050458555454820924032240022893777700\
223925473628225861610921756983258343852150157664783949537145844197`99.6989700\
0433602*^-8*Log[-1.`100.*z]) + 
   z^35*((9.31543932312949885368827430740363018235770666528498000774683866524\
6111072408923240001883919836393162114184561613613576452896495`99.255161781337\
45*^-9 - 6.320948626387461939048294176497757482804414947207795579888367107066\
829388972452546438675925801093982407433863208901938093725612`99.84714585665958\
*^-8*I) - 2.01202043783898099444728231307488416611483831258330007198763689839\
65275745147879991926201248276247962607653759125218739769823847`99.84948500216\
801*^-8*Log[-1.`100.*z]) + z^37*((3.69286030530681288699913773352031414506268\
87536649390603765832573628803194920934693169816799729116977755871342436115190\
86570228`99.25565700283225*^-9 - 2.502430274386239668301967945829054886890639\
82971582869776728594644427197232922638521941823020141135138167636696537750318\
80901042`99.84713965274332*^-8*I) - 7.965482958227560093917640717251084651815\
41775505442026046520978165540226680383644894342527888001043720508058548723897\
4194617781`99.84948500216801*^-9*Log[-1.`100.*z]) + 
   z^39*((1.46203356295617118367143859576844963629810171231934016707431407534\
9141504716022665859111615309558850068574851230904266188098562`99.256107505507\
77*^-9 - 9.895298068025982957653971841524636114970417292615422068648275558652\
810586392847535869137797431937227913501563062389529651318928`99.8471339936602\
*^-9*I) - 3.14977120178803435727764762599189891127541437130393906658798894450\
2675949668987085422063966964096730028098197194437287494618144`99.849485002168\
01*^-9*Log[-1.`100.*z]) + z^41*((5.781466453152115446677284643223882420777258\
75452762506908364993795208445616649269180348210914282966350813974797237552790\
015751`99.25651887260322*^-10 - 3.9086583992642648446059617703608617842387890\
57669168959929147102550563628278593100104202207096964397955835423785968192391\
90654`99.84712881334747*^-9*I) - 1.244164610201125578572846108419291243495418\
49077881590282515532461790120583815329132526260238758974465830244956732943428\
6285748`99.84948500216801*^-9*Log[-1.`100.*z]) + 
   z^43*((2.28375627540617566744996961580634166891419410166798164787996269452\
610358818912061023972278571643702856258767445057808625205313`99.25689584088828\
*^-10 - 1.5424029282495101580424975472772518324028307238421380418120812772550\
35906162878232352014869780935888987045722308413365889005387`99.84712405542602\
*^-9*I) - 4.90962100540647027927145912766077385931656823621621855050514215423\
34717138978697716745587615146384201392305730608962989192084`99.84948500216801\
*^-10*Log[-1.`100.*z]) + z^45*((9.0122245591977159901578637676237430276481711\
99508216973295633030439125770369184714686207291601147403934454616704352017245\
4941`99.25724244302054*^-11 - 6.080985672662370267702628854867255652197799284\
79796871530255162094390915907208577864533058044468466565364155243839683103741\
308`99.84711967164438*^-10*I) - 1.9356378573504208367923732860042201664273767\
22446577308452342793021438516685835577941911331200993073833521572196917801650\
67565`99.84948500216801*^-10*Log[-1.`100.*z]) + 
   z^47*((3.55319922237930861692631630613380521255604865613674965524628939580\
64370285624916391938382569012346069326856105751583158517847`99.2575621260161*^\
-11 - 2.395448876756905549007941151966944833776795076163084237627303511163105\
96652293586906169888037328115184684074863215388289901671`99.84711562056305*^-\
10*I) - 7.6249505931957981271102775381081799518449385733624768163540596475566\
501346509630191337678685699916873023175934487342647640105`99.84948500216801*^\
-11*Log[-1.`100.*z]) + z^49*((1.399726704464596310625146341098547629588517235\
97468827230337134550461816721918883589656541023243747725020791748871295804458`\
99.25785784887199*^-11 - 9.42896446510293087403490072517027157595095056627815\
11506486884124313208058836581653712527281483887118396004153047632795230484`99\
.84711186645697*^-11*I) - 3.0013326057179206157269442594209231938330010872463\
349567590848352200913307802532652075625505920329983979563331913358945726529`9\
9.84948500216801*^-11*Log[-1.`100.*z]) + 
   z^51*((5.50973239303449780821993499490162814857673220541075968295979976797\
2161658123921218240215700230498029020717808168500499573297`99.25813216268615*^\
-12 - 3.708768361094225105880141535145226759468297423385731893429032966531468\
0642361998419589625648821225379775966953503301640617837`99.84710837840538*^-11\
*I) - 1.180537634901946656374578896966554429579273710022817946877014007954495\
7079933757610654301872234804403399941614782143876487927`99.84948500216801*^-11\
*Log[-1.`100.*z]) + z^53*((2.167234121988325016589653539663341325409990297072\
787384609766397918115845209053013805799666329492435527088149504489311318664`9\
9.25838727637004*^-12 - 1.457826889727034983092343846659559169004817753729674\
4341403983375690486549056725553715628184490872134022636965682836744079305`99.\
8471051295392*^-11*I) - 4.640407113446820596348826245969266161761753189339617\
981035555614105951105401145942643149239140265644395150741277493210318296`99.8\
4948500216801*^-12*Log[-1.`100.*z]) + 
   z^55*((8.51905027681867250154510521322852788447769702042818832686926554387\
34201312734045022556207739308859714860867247099154509958`99.25862511061719*^-\
13 - 5.7268058116171276354805966298911000318183397477777307254673414130220514\
8877812630714229111625268616203615906371839546541525`99.84710209641821*^-12*
       I) - 1.822898906092518859180779949152642120208926678053559556719926834\
640314376682563607493051552430094561302193353349065908078251`99.84948500216801\
*^-12*Log[-1.`100.*z]) + z^57*((3.3466193254486765479486486175602737103051232\
96629439159834816147222613628127092956400648389775996169826998948662961041326\
44`99.25884734234162*^-13 - 2.24836597947340420370609012479477598297111788964\
9553916845211818617944057283625202821229909087874847491148037402997483003745`\
99.847099258515*^-12*I) - 7.1567711902568632534369372238159050570964052561425\
4521466431547344137048204328286040785795187690825499437526169752101967603`99.\
84948500216801*^-13*Log[-1.`100.*z]) + 
   z^59*((1.31392040860370475482211079550612531956156019265610608180054006588\
044560459958029569417171971366672629056200418170384552981`99.25905544138952*^\
-13 - 8.822379023213811241577882899483643982845338827343656860701003121780599\
43852002374331155802622795470656845241113417985588127`99.84709659778605*^-13*
       I) - 2.808250462749450575169354257733843999231320942014006426829133850\
25589901438249712210934752053261241649416723781689622403158`99.84948500216801\
*^-13*Log[-1.`100.*z]) + z^61*((5.1557939706268692545343370110105337106165410\
14921729686371252440121531123305902364691673296815414168093457930851560112716\
7`99.25925070098161*^-14 - 3.460056624546838283954674515393993654762214282860\
29024016699032539759398646037614222514012222957920710441305089085183260332`99\
.84709409831441*^-13*I) - 1.1013702303489750264102126466789911953796791749187\
0530741818362103637242577219676127022677939599887177706575413138886882017`99.\
84948500216801*^-13*Log[-1.`100.*z]) + 
   z^63*((2.02208990041626272206922104595564650026463810949099193658724786317\
25541966105008314012914219719841969219953138699345539334`99.2594342630575*^-14 \
- 1.3563532447946959511363436634676345187592802832787458218578293155836642494\
5367039279588485119882847101898722110442737332016`99.84709174601059*^-13*I) - 
     4.3174064697561483531411827792137506967218539505896601985787230177918158\
266852240359144363416736514698654324834536945083082`99.84948500216801*^-14*
      Log[-1.`100.*z]) + z^65*((7.9267858203483533347121520232713338706392565\
14593326315871839396551128992202286084736095097839771883192322318704364469855`\
99.25960713946174*^-15 - 5.31455235812374382545006065471466492398925237356265\
78947161659393431185326538847968800615790409684522615770128720125773564`99.84\
708952836166*^-14*I) - 1.6916745562321652177944015617920497604443792024479940\
343984752280603011499935195496567734393304691533379867962503262366599`99.8494\
8500216801*^-14*Log[-1.`100.*z]) + 
   z^67*((3.10597341302687374391576382568648266093299685284166462019251389683\
5870095959856453796933362607681582414119205989027874004`99.25977022972681*^-15 \
- 2.0814979143711629789641406422093575889361831051020340884482626030145036635\
086789376402130275274556043857618593942161959347`99.84708743421963*^-14*I) - 
     6.6256136421528254900823457820012159207394019317780616368734966949397570\
28224988574023297562238891064236316077609336223781`99.84948500216801*^-15*
      Log[-1.`100.*z]) + z^69*((1.2165037378782137614356248755065986598161610\
06370713505742259839616605326841274490397010547368036641354262015444888832578`\
99.25992433606059*^-15 - 8.14912350357122479443385856827055064036965605586831\
0507248300966069932243707220549504851450991597177526835313233752393069`99.847\
08545362265*^-15*I) - 2.59394657491941003836217524832243893151310159139922976\
8150213412697864381961476700944209201481334025282269944741550251417`99.849485\
00216801*^-15*Log[-1.`100.*z]) + 
   z^71*((4.76271401164198100475368450499487829144849401290811189925390130324\
946491864946221824865350208491530988244857077312765136`99.26007017602817*^-16 \
- 3.1891933378722081544801771173402082472331688011702548122718194444427214625\
52735311437277884576347388799145681014515662176`99.84708357764295*^-15*I) - 
     1.0151517683962060454521630300632138457037121116283954371740259284395526\
74066896191216111427952496782875637107454491602439`99.84948500216801*^-15*
      Log[-1.`100.*z]) + z^73*((1.8639330980546599103724522707449040149579203\
9748506192461785036663399802289837686852023547707883217516758715172022293858`\
99.26020839332513*^-16 - 1.24765493631776031527107143947645895827060635681174\
8669472410093130241752895883929184738203915921791257001103646472241549`99.847\
08179825749*^-15*I) - 3.97140900775950884322510555893277597328523575056580464\
366772021223769237032096598128776790668336198115807003621383567151`99.8494850\
0216801*^-16*Log[-1.`100.*z]) + 
   z^75*((7.29204897504182590296646504704742561722559086286773844730878983641\
21763349842901287025959031610861922557565123489830842`99.26033956696394*^-17 \
- 4.8793258917193359654011522122355005075956949018286453983251702872019692965\
0182686181958702019750082442201735405712900613`99.84708010823721*^-16*I) - 
     1.5531376692468047574332538226737296528863227731189214472837500759992523\
2220942033228965734302573199926747604838816943658`99.84948500216801*^-16*
      Log[-1.`100.*z]) + z^77*((2.8518080605986617711288936254656857599268003\
936101799918119676423292784317412962694871792140527701581064211658743310929`9\
9.26046421913608*^-17 - 1.907586607909549391186442107765679407432814577818196\
07316517182291546027498558760403596847077477009417636103133361945285`99.84707\
850105194*^-16*I) - 6.0720367604941198870407391416974803239634387480899825074\
659636910836693641904920930890840094051119120722150027572139033`99.8494850021\
6801*^-17*Log[-1.`100.*z]) + z^79*((1.114935869406637640184220146559078041536\
92240065031420108666560199625719803206125616552859312112722190922669785729889\
76`99.2605828219653*^-17 - 7.455463957395755473048352771388509957787086463540\
1950000587170450507588744464728286462393427634127367167149698062552095`99.847\
07697078876*^-17*I) - 2.37314788372599650886528496719735946083382385626476461\
10855902306848550029019976625956042209250282373587757561342714388`99.84948500\
216801*^-17*Log[-1.`100.*z]) + 
   z^81*((4.35757875522001498010324354279767187046777875120460766521306724105\
4167887428977576015941086858228144421390304968070904`99.26069580332766*^-18 - 
      2.912979557715169778195493387381709985810022558910899181435121504303611\
6055159688926056652337393080493822113953938032774`99.84707551208106*^-17*I) - 
     9.2723019147202458165631287847601135032473431559386690540080354462287547\
03509479312405602155965724677452345731627513691`99.84948500216801*^-18*
      Log[-1.`100.*z]) + z^83*((1.7026005006879943689756688222292380811139408\
18076541407967200531644152290195587200026362405577490066545296418914665016`99\
.26080355188463*^-18 - 1.1378329031005428512608559935409976094472338925557301\
809154654397211963190848317483605511256991000281355974094293256353`99.8470741\
2004745*^-17*I) - 3.621834618821059148815743648134324588568613899808250080803\
027253844820559302657084702709363796614076965011419538494005`99.84948500216801\
*^-18*Log[-1.`100.*z]) + z^85*((6.6505623927853096177829415420681076617985161\
2421626490203774672178970780907527611899112802258594797836440227687636977`99.\
26090642144896*^-19 - 4.44327674447262754614341643421307569477923449668575075\
563327992261999302267355640954589202976876581892756373945549024`99.8470727902\
3839*^-18*I) - 1.414338914816166021028140328182420486619536602452234299022065\
573771133396630909008150181324245280706052277643085306551`99.84948500216801*^\
-18*Log[-1.`100.*z]) + z^87*((2.597093804514848434650603523897808228684912643\
87853885261690434329286229515202175568830288005604655796756842196319219`99.26\
100473478402*^-19 - 1.7346714471201114697788995829290511460891353450595221275\
18553424271870022140234993050760024637577703792639005948180097`99.84707151858\
976*^-18*I) - 5.5216307089907414041621024990605621726185751892652209543188409\
81702592681651180425938551918880458806790865990611618`99.84948500216801*^-19*
      Log[-1.`100.*z]) + z^89*((1.0139247527745322993882604762676324271446142\
1344280171058737065025228017066274624541109016613448482656625934681119815`99.\
26109878691953*^-19 - 6.77056510407689506136180515979421848634511689613668478\
557594704190363327476228283461685593093434074291433334560739172`99.8470703013\
8222*^-19*I) - 2.155137807678661309384506634778211665563563380415147190465272\
72360881823606881552692914499755793825523347907693462158`99.84948500216801*^-\
19*Log[-1.`100.*z]) + z^91*((3.9574686237189750355828258543980623586825783985\
49755337163754687779804578280623817405642011739755234685081871467967`99.26118\
884805366*^-20 - 2.6419886813758285105154839204435069729198830026555993167942\
1190507000529545211507010252002861629908566501551982949937`99.84706913520563*^\
-19*I) - 8.409711164676031702829779319516161502084926500976362145640703205566\
8205800137630509196399582931495546144780572319576`99.84948500216801*^-20*
      Log[-1.`100.*z]) + z^93*((1.5442849267095782000484615325443787941850256\
634323807639161630906606197992829936810304366985938741940628682299147464`99.2\
612751661002*^-20 - 1.0307173204475112153181820594388590145097574586470792879\
3777114553964124494932209260813780846382235034786642058055106`99.8470680169277\
*^-19*I) - 3.2808751295930899242230839580090392533075979038931070473688766634\
946661821358938652496940295085558063425683465971475`99.84948500216801*^-20*
      Log[-1.`100.*z]) + z^95*((6.0247611114581698887358788690143262209891541\
54991551689886212178094313744410651211896158998977756413514347161105836`99.26\
135796892991*^-21 - 4.0202657779207086319924529862770336259673057866426070306\
730779659178098529367671906161447395992126780285122816721513`99.84706694366636\
*^-20*I) - 1.2796903421985294287730860714416855273192622340293342280124722935\
11362639399262039679148432891588869332436635340484`99.84948500216801*^-20*
      Log[-1.`100.*z]) + z^97*((2.3499502417265809563583841231871373551930253\
22185888344119377918057595014181387168796899030080603794094808428697319`99.26\
14374663479*^-21 - 1.56776248963802007982178016682563170586114476425556568701\
89126259673146605492133949730333597630606769991950246090621`99.84706591276543\
*^-20*I) - 4.9903429963989447365607575937751312860822895614067107071928438786\
50113975517778116503775532081257861167618613305525`99.84948500216801*^-21*
      Log[-1.`100.*z]) + z^99*((9.1640550344782773203905871802927994904204917\
7193344971108005094245569045302787405264373579889751030666008217238865`99.261\
51385184266*^-22 - 6.11251039450827593718579872609480840957946289600866219181\
8305597475846700630004975416490427493482431126830376715195`99.84706492177293*^\
-21*I) - 1.945672487973166729810415099928710846929235887329421722470545392680\
244143599674183383079497696767460493358787948276`99.84948500216801*^-21*
      Log[-1.`100.*z]) + 
   z^100*((-5.722286936619724678501070622157531294817605074360733980583337462\
41737388115046425934040009491674748506700064902281`99.26155093400752*^-22 + 
      3.816436278278817874885231486381065700328874661182005521453573946798911\
908262386641782510370758482132602283401381766`99.84706444052716*^-21*I) + 
     1.2148093973666201804354424581755203961805088348712739100398158065772827\
79558857802728270709194952497852406462663981`99.84948500216801*^-21*
      Log[-1.`100.*z]) + 
   z^98*((-1.4675205066252501145281187992412369868884635579212153882992218796\
88229509293135712668260693045828354329664172102768`99.2614760365864*^-21 + 
      9.789499718016261607884103030091518593490857589440142340523349682693583\
036078366866445961840072853591460916016259893`99.84706541242645*^-21*I) + 
     3.1160945410380071057447600979740051560219253777553659398694574269740393\
7072971697897771047384939819671332683330351`99.84948500216801*^-21*
      Log[-1.`100.*z]) + 
   z^96*((-3.7627962679155839159183055629023201567118675399527023376870503700\
60950722867946610906501986703126523725147229124768`99.261398118359*^-21 + 
      2.510605655559720073557803468740755426023412047170451013452218102376700\
7928711211109518154743201284969984551133606556`99.84706642307864*^-20*I) + 
     7.9915060047359566220793406345906461742897359140962624181335693933155752\
76945824178397692318079042689915700434419358`99.84948500216801*^-21*
      Log[-1.`100.*z]) + 
   z^94*((-9.6459625366994051290257550975051922603681012334695759292901301689\
1599503035068715554681780194818861859497944919946`99.26131699340247*^-21 + 
      6.437372035006874668805763616832226083565850859016218521092475573084330\
1377560747836883944558857926805481049533293202`99.847067474841*^-20*I) + 
     2.0490791597857552142962089960127870868249133468933994609011151189924859\
335053287812448242845477785860465841010677296`99.84948500216801*^-20*
      Log[-1.`100.*z]) + 
   z^92*((-2.4722074439453210589767699171277335403345137016697526796492395597\
160830948469359754819581630746118794237543795571346`99.26123246027556*^-20 + 
      1.650240287122954339884411976670090044226729209586695352535829802094720\
63161747617445147411751441242467548631344453801`99.84706857026501*^-19*I) + 
     5.2528779797001363448081850484172638991312237669002342707156159158004416\
593971044169600800721064329305209094453436504`99.84948500216801*^-20*
      Log[-1.`100.*z]) + 
   z^90*((-6.3346788833852339193810801820633399991814143136190674454536306507\
066051000868958286700417228023690472898531375697207`99.26114430037252*^-20 + 
      4.229513066335275046084830249485971379926210486307531069165801615676698\
18403744599867990946694946560266425995159742618`99.84706971211699*^-19*I) + 
     1.3462958227580368844374295557516214543248663503227353167460147217615041\
7566750191699168919486551944438742705634405007`99.84948500216801*^-19*
      Log[-1.`100.*z]) + 
   z^88*((-1.6227823207020725104517854517711908854064253738123740861557717913\
5061537878608848077397083191144734574992367219822939`99.2610522760638*^-19 + 
      1.083762343435161697677982886450938641564221834397099989235453250902741\
333285768815083030255482131586739827348836775478`99.84707090340083*^-18*I) + 
     3.4497226818912457726673820571440816371032636601357528073106484257200749\
2077132204866045820259156164072164553392551442`99.84948500216801*^-19*
      Log[-1.`100.*z]) + 
   z^86*((-4.1561117493480487134756053256011883923271524205139157876155699309\
4486954750231625482673249558135428577537112617659706`99.26095612859166*^-19 + 
      2.776347756087289949971558607788311665196385100436017925172354634125230\
346154548847869719613717159983663645708516753944`99.84707214738413*^-18*I) + 
     8.8373893824676788853804954433941756845256076300927562349852411661730419\
9534928769536773973107041742857169987027605318`99.84948500216801*^-19*
      Log[-1.`100.*z]) + 
   z^84*((-1.0641441108917544615238667370022168148054527380739478904489010217\
90734108377309489768052315842943282653083612108912552`99.26085557568148*^-18 \
+ 7.1105814704089034950579299505876201242724327897501364369682630275700054848\
35936979647053026189540073478125726127875013`99.84707344762741*^-18*I) + 
     2.2633683785464289883673500747592988054548610435100077313696676362494451\
18730951581743385069259081533315287242598230675`99.84948500216801*^-18*
      Log[-1.`100.*z]) + 
   z^82*((-2.7239215765288369694159974801308422575859188313209143919138088408\
94467254679657473294459744073224873785232685433285153`99.26075030882384*^-18 \
+ 1.8206347237336595604079472797975250015912146048870955665713468641560409445\
610265767653563116732525452310208364757234935`99.84707480801764*^-17*I) + 
     5.7952603169391834753625096050767070057094831640642192496936438226963540\
57085757695426388386952206658478222109904709572`99.84948500216801*^-18*
      Log[-1.`100.*z]) + 
   z^80*((-6.9705000657233303244285881770463369373124107755359050333292071572\
41534225796840477507027963411156789277055168629512963`99.26063999017356*^-18 \
+ 4.6603832318532744791573093502591914542313068749522471412891547371485358197\
300297607207701099305739299519824891914440568`99.84707623280627*^-17*I) + 
     1.4834460561040623319929371696969738868424486951904460469422963620356708\
029560561042386375116469685772848946224893434411`99.84948500216801*^-17*
      Log[-1.`100.*z]) + 
   z^78*((-1.7832091659338032253950730088205863807983586883764601584932501651\
410952592141708985830530452087240749555385550871562632`99.26052424900175*^-17 \
+ 1.1926027703706151208486601634972407732416087520225202278587767360291163309\
5739362567501055480715635817602671209709350742`99.84707772665254*^-16*I) + 
     3.7961725209914394091143055385054452971246864574729121321122523589563831\
86356893578124269102478098821471353463301602824`99.84948500216801*^-17*
      Log[-1.`100.*z]) + 
   z^76*((-4.5604009245249904968318180745871722454200481797061081398526925538\
77113011631871852401465226263451254543926364692429645`99.2604026776245*^-17 + 
      3.050978984571711556419130028449649976604142116406733686928633000321059\
86984599830435537522130308694607721178718894012458`99.84707929467334*^-16*
       I) + 9.711567733281587407707067848318995792754516349029494910353291343\
3565277236644107373208412821932013665930124772714443887`99.84948500216801*^-17\
*Log[-1.`100.*z]) + z^74*((-1.16589382625759071820351291447025999298657458159\
4950979361281660348161059669465359226406808478531564634260238691361606`99.260\
27482671718*^-16 + 7.80270556884918878665751259456121738411451191174758747122\
776439463268936823245581259326503978717456066129169685513197061`99.8470809425\
002*^-16*I) + 2.4836783215460149301837019356034961076569801580661287959022788\
4026301058230028466288534735050885046563723750820166906209`99.84948500216801*^\
-16*Log[-1.`100.*z]) + z^72*((-2.97963116646741397273830042118999335727760340\
267193866846626165114419161515836778266331118712650516385697615768429196803`9\
9.26014019990421*^-16 + 1.994833680872814692111499084925647094670129031591892\
618121547883958649877872467783887676627799019308751240022719093698837`99.8470\
826763452*^-15*I) + 6.3497528191421784695890762576427333843868208360195733243\
5068079937000806574833971566371077443070672730750862869892314936`99.849485002\
16801*^-16*Log[-1.`100.*z]) + 
   z^70*((-7.6121125551794362206681437808591253225216960440348127558314151746\
3071852965074900537709522799402532669359464692984072012`99.25999824749255*^-16 \
+ 5.0981890704361958926505275479887696211847496842074772141795070428260413259\
55808100992238041967897772877195835089554542361`99.84708450307691*^-15*I) + 
     1.6228039827539910777452328947248593181996460360230060232951130175036681\
90095611358588675747460629132866179020572612794333`99.84948500216801*^-15*
      Log[-1.`100.*z]) + 
   z^68*((-1.9439184537064972795876643018679287987631645650653717386729596742\
36156131978879977874789828298831496479691300744074786086`99.25984835918818*^-\
15 + 1.3024607080697536842847710563530846786444094518241291609316573537098054\
690880661363886059239661554259065977395072659759035`99.84708643030864*^-14*
       I) + 4.145861197445427034804616845845205010464770231856187471221050090\
659990120818786893253523249623094936747533961971275217923`99.84948500216801*^\
-15*Log[-1.`100.*z]) + z^66*((-4.96216516321065916911758046232972668042999144\
0010863673645931462516658445631817086905140138411298671344612578767461911111`\
99.25968985560147*^-15 + 3.32616469671703665945050898417136502038347817990950\
46395489189752585823477273196796928358202502317438408228586921062881466`99.84\
708846650081*^-14*I) + 1.0587511060405425565823513646657199080372186333694971\
168482237485840753558538591753089929395583966060195594385153595924974`99.8494\
8500216801*^-14*Log[-1.`100.*z]) + 
   z^64*((-1.2661175678988093029286136497475104257954586370751824498809376358\
393082073104739822761495297201829941768552954894445795175`99.25952197830345*^\
-14 + 8.490700018673957948426548774889352597068754248592793918143670792755729\
0805085517232321978985479163641077946500399505319699`99.84709062108075*^-14*
       I) + 2.702673756564816883990270630851831849255889982802897470049249780\
6197961268912140999762596256354044889793500892042601258099`99.84948500216801*^\
-14*Log[-1.`100.*z]) + z^62*((-3.22905054260149291151834555440123508924166186\
17205588627150827285123593910025129465831077416111889140111356607427030597922`\
99.25934387814308*^-14 + 2.16647264030078105616287853145584302920882200337794\
83060365567398013205607276980218242427369002759842405376047960431447835`99.84\
709290458287*^-13*I) + 6.8960965955443808512724628845114421062301068605672443\
977669480156331614404972967701368648466376780218395619847849256880987`99.8494\
8500216801*^-14*Log[-1.`100.*z]) + 
   z^60*((-8.2311570603398657680165396135429247605816633507895078941506107823\
078083631683191354773958571184731888104179893358728726068`99.25915460146722*^\
-14 + 5.525368520807776338722003123833149350497983185271563940496736617975285\
61631358001858596134097993131349216829110033006235077`99.84709532881334*^-13*
       I) + 1.758779424981823105225000639140249551675236842313428729410713098\
68647984662504319410321128022182450298773320031240792170296`99.84948500216801\
*^-13*Log[-1.`100.*z]) + 
   z^58*((-2.0970954083345169921788763628731169674021621415356876859048814823\
5538595726386358694241791285783239076406185450936312517207`99.25895307380358*^\
-13 + 1.408493645116608039267495988945503014283489101618187840777759797944579\
337928203292486133978605597904669040193495854438331893`99.84709790704461*^-12*
       I) + 4.483374518676599545785795804981162710563362420165687678361192330\
7548330638213669246527472055328024148774735928548081108063`99.84948500216801*^\
-13*Log[-1.`100.*z]) + z^56*((-5.33987841764598375456354013199845977135246013\
97920711785348662676078747128020674043693901451267843610678580512175772525446\
5`99.25873808046043*^-13 + 3.588559746972586430286700077372640418543318751572\
680525753215466310356328314690142734527060897408231771206807938925125183648`9\
9.84710065424582*^-12*I) + 1.142274044622576637499199227278777564710105675087\
742904531927889605273731832135978926393931558454715030615000424942923341712`9\
9.84948500216801*^-12*Log[-1.`100.*z]) + 
   z^54*((-1.3588873923258488152760221647965717832331877152552687937739391005\
40879419204266424735812199636158856986327992222345735314551`99.25850824336652\
*^-12 + 9.1378025779665184513235428872977391650590854401697727421313560508431\
53829961348552055495216371270019412996308351840658761687`99.84710358735637*^-\
12*I) + 2.9086528985624714722417032195118911208991112475888383224725666018442\
69209272222883072261733976841198506236719213713527760779`99.84948500216801*^-\
12*Log[-1.`100.*z]) + z^52*((-3.455856745981991400467587028355339481107745798\
99965563612886106063973148855487616680600839476006552228494436093527091593380\
9`99.25826199330841*^-12 + 2.325427133031314838381414538615096359007243717433\
3159552923929736785597158845587784807108487226639578467172488498386458494867`\
99.84710672561299*^-11*I) + 7.40206446043896475027267302419723722896863468714\
0653651924788906926470063625141697997801424803611322270473157822790494575519`\
99.84948500216801*^-12*Log[-1.`100.*z]) + 
   z^50*((-8.7826855964218331592219827909883043691639910286615907401033032578\
57943296455159947325061026652149290416112680824955797074581`99.25799753651626\
*^-12 + 5.9140412832226455307573249426152400986021996153539005140860571516231\
191263577957384995972812880420936765476005333146654806732`99.84711009094077*^\
-11*I) + 1.882497807748839630459344014588491532597591674942044199592959303839\
1215359901384310320479560787433460817810025842776827421198`99.84948500216801*^\
-11*Log[-1.`100.*z]) + z^48*((-2.23036066935893678186183145892251752395376924\
29329729507301135478436361024407115661655584570264761908385740462330376788137\
09`99.25771281429118*^-11 + 1.50302373980989114769390449520408382857133872410\
81973778266430608516040518552915651971636164036003391235857315963660119309273\
4`99.84711370842375*^-10*I) + 4.784273155504218553717225684315510119309713821\
69794983103295747010446510124831415793499528680233962866081212239454534753593\
9`99.84948500216801*^-11*Log[-1.`100.*z]) + 
   z^46*((-5.6594353834699776228169888288297799063680478658552463495755698383\
581380483924361947522696599050722877421515744604792124332989`99.25740545405155\
*^-11 + 3.8170167010292954295607072495845327805058180218085344321756825026200\
3529017523448052756623228021930240910335515327622034201946`99.84711760687142*^\
-10*I) + 1.214994151666263173596837983207814736557356059339015019213974689131\
54274965286847777478380627219329764119721301762822101633681`99.84948500216801\
*^-10*Log[-1.`100.*z]) + 
   z^44*((-1.4348030489171844721496816057386140827994551160553850047490251688\
2430979528998915402670409600244283468846190659097953649269299`99.257072709796\
56*^-10 + 9.68574765056148969506713687943784614382431615487803395180389365861\
705437153786625905164744181913980807965686837533937687460716`99.84712181950349\
*^-10*I) + 3.0830692322551456858690453789751560651890935450087023672059534437\
8540046816620028646519843469232901345230264015970478723021468`99.849485002168\
01*^-10*Log[-1.`100.*z]) + 
   z^42*((-3.6341254538925632033428570863275444069871209770782025482425147924\
6989996969582971047786048227456163429878932402070903993236602`99.256711389551\
64*^-10 + 2.45563659860950738618605888528823508235238700931629921587069784252\
0037411461291818857683918756294157283086611794617820685475751`99.847126384777\
48*^-9*I) + 7.816534062121431541242030282707867085644113340959504100259154129\
21078150219397517485028790128555024412486451563439093604183841`99.84948500216\
801*^-10*Log[-1.`100.*z]) + 
   z^40*((-9.1951529638803178521046731866935087042210808778528875625795098836\
9456303094901948979636952583014968866475330461158547723005719`99.256317766906\
85*^-10 + 6.21991184891492244122951993725580124149270160672445671248824275236\
6071770203697183520629648490665225385942266434300629917250747`99.847131347388\
74*^-9*I) + 1.979859432701319961584401020012229394614438630559928415635009124\
686475140901876600283583737120563500268075355102825768618270743`99.8494850021\
6801*^-9*Log[-1.`100.*z]) + 
   z^38*((-2.3239531985347631066948361674793370744740956765500632793190083538\
74879856386900378043607282734003806784801184668439404613618407`99.25588747338\
92*^-9 + 1.573825584946428399640590777464669661034651222974635280458759974677\
6194537063740443697765938917862403784684050729945338936728581`99.847136759473\
41*^-8*I) + 5.009642428174354011373827583155196171287596833759423415927895784\
603645767934188208496682826149512401584422706785913067141569596`99.8494850021\
6801*^-9*Log[-1.`100.*z]) + 
   z^36*((-5.8662049223790994755419678032055112362184692028807246686542452932\
46981965324368187742909448404049316419150286673005762077586444`99.25541536836\
944*^-9 + 3.97776627871053186256047085740105072958379994611315126509742165826\
5660995020735819348516870286545876476284447512761549511063578`99.847142682042\
57*^-8*I) + 1.266162331442069959755486346184458756117117808899159638351775885\
5180798430185761679213638123300908398352509578303391841612330903`99.849485002\
16801*^-8*Log[-1.`100.*z]) + 
   z^34*((-1.4787461056074332455212583375018909865823027932499761054197137268\
102105437585406316957635625590608992496953001148750923077763117`99.2548953840\
6194*^-8 + 1.0041171429970981187702468708034415333032954041434678620658812850\
5602069776624291523950128861236373557754415919949347902748055925`99.847149186\
65948*^-7*I) + 3.196204135025993645305929484907553644672384033429170546939901\
8945268860148339851735115690259359232480126598529645342390604250379`99.849485\
00216801*^-8*Log[-1.`100.*z]) + 
   z^32*((-3.7219747366764254779522389699532401224253690980858863527191109970\
608667181985181325659944029769700994854017638524518973179488075`99.2320547857\
3371*^-8 + 2.5312626402553080276677055048851372936955868693127982283109181785\
4787487426246496811870220884063936790285833400269417879484406661`99.765809313\
636*^-7*I) + 8.05725922920948569672777708450483036383361477466878946658137426\
21464057409076133199403690172950153905821417515463766549358814714`99.69897000\
433602*^-8*Log[-1.`100.*z]) + 
   z^30*((-9.3524174701600299876233176032785263613022913991346008596430477017\
231531810282358513488780577527846589231898445490738691752173924`99.2314481096\
4475*^-8 + 6.3713995979695618539969283702077718482738476589053682887855571570\
4238248414033244187090359112257245828570594496393438529677716796`99.765815893\
33614*^-7*I) + 2.028079480861140875961998728297462764973869928698782218485579\
20264862971743447671754563373099917333935534482585198250674129602069`99.69897\
000433602*^-7*Log[-1.`100.*z]) + 
   z^28*((-2.3456378583681252705280135515418286156914371402135953937088642135\
4489996416060737320107890507019586203478811059788650407548476471`99.230771562\
98217*^-7 + 1.601049751055803312377640513212151785869253918262018957090991888\
8172956772919522091857660780740371541460487309`99.76582320178927*^-6*I) + 
     5.0962996403315914091327075475647397253467929329740910551972233024637740\
2649442841998801037405787865632438798347897919141592290397`99.69897000433602*^\
-7*Log[-1.`100.*z]) + z^26*((-5.870670447730770393502293190389409996893644217\
620384202113901673235522649789671709074067836616185078731212543`99.2300141668\
705*^-7 + 4.01572174283431231356016533759495123260291569611780064936323715841\
33909541516876704254136132459748937438040968`99.76583134748365*^-6*I) + 
     1.2782439309073634652420649344240300343471621011904818267649776125139382\
427442383199426850532885303673138487391`99.69897000433602*^-6*
      Log[-1.`100.*z]) + 
   z^24*((-1.4658616890179215488146355977835030760664125653288943998021123368\
743880813269110270213766315449131129512703904`99.22916361312*^-6 + 
      0.000010051134699726631238708019052902589508253019752476254915244200251\
8408507741728074625241366250473045147723994051`99.76584044980432*I) + 
     3.1993755422879330169365032524000866486270653450436886106123170566295687\
516247612013925816493433486665919522799`99.69897000433602*^-6*
      Log[-1.`100.*z]) + 
   z^22*((-3.6504952828875980959314783418138409728348421245859955833101288224\
957375578892505883735974100827208266662185092`99.22820714559644*^-6 + 
      0.000025098613390492027753635605500716191243044162237721439846432690750\
5520459769096802477774369559452849373837823011`99.76585062870328*I) + 
     7.9891367716984818478739197211998119754088302410999495803278368850495338\
900918496840476703537567712327737825719`99.69897000433602*^-6*
      Log[-1.`100.*z]) + 
   z^20*((-9.0642000553407981478974068062892882710606030366965439564074505192\
596890426187623442875894683292396542636205`99.22713427734863*^-6 + 
      0.000062509434821083414233365314675181886271284517227542101946136844109\
2550011880662058052420038766387647991101526249`99.76586197519319*I) + 
     0.0000198973710833121429843265205214960397994864679667820613636933333049\
606226598222099923430228131705863799350966798`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^18*((-0.0000224335268735506976224942045626485005145038822909501788592539\
648410287414405048015112721317001373708980094234545`99.22594436426255 + 
      0.000155229635619122642335743400391483506819693551045270884798662103020\
8211194120518753392803233950977794903903090045`99.76587447217423*I) + 
     0.0000494111276462742266749107635944723562909030917139529244522464416186\
034848932106600606099170957212939437928198864`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^16*((-0.0000553325444977283180217690236614602284839937626218709596414474\
891238251595830935381028362529336075388265481749244`99.22466789073337 + 
      0.000384258844400188922743545125088848806894678145780106791162508014525\
6887429744686309377934007750502673370673378256`99.76588777693823*I) + 
     0.0001223133890261390654335978990236829505248110115869636284281363233082\
809802386521963241539961116680693400270119847`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^14*((-0.0001360505758459513781466908038653352874996652504065928815532905\
461134861963059489487369242722567463199647337370204`99.22343233083485 + 
      0.000948109423614468790361685983214174180052324162042355138117184596619\
840021889149395042559467854552870918769178289`99.76590055622678*I) + 
     0.0003017926027205009362679750881946419097330492842422793439658519023598\
388677753757118836483915848995214074579153944`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^12*((-0.0003341232913651780125343205275649484989836598340188723966400622\
504227142193981634849581867727455792967524627302052`99.2227294081546 + 
      0.002333061359910537644290005909630212370927067639186543139525101234019\
624394092005051630615383698575587937369601054`99.76590778334028*I) + 
     0.0007426364959329231218294351829120218451188367638020415798193575971353\
749131526909304687082464860242638020415798194`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^10*((-0.0008280659296577548967764014438476198797757371988735481171196388\
543961821876520339598303828573454411220117547386092`99.22514328326176 + 
      0.005742817390857487920980942745947917032217925077534890482348133653279\
0779980370881115239295576341202144919085449932`99.76588283409082*I) + 
     0.0018279955500581406871582885688364610890652557319223985890652557319223\
985890652557319223985890652557319223985890653`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^8*((-0.00220196675555212701394848571549933874550112513830431834599658077\
92502650044460673680157017634646299611937540979057`99.24802903283606 + 
      0.014308761375349838581259553044507984958758604614645968666361577810040\
7191716154262523325849616852937757195715953638`99.7656268417451*I) + 
     0.0045546202048186271909683469742063492063492063492063492063492063492063\
492063492063492063492063492063492063492063492`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^6*((-0.00791874991611945889560213216594424395352894259763765348418300003\
93704044835185745764654120873437253745853608313538`99.35873156457964 + 
      0.036990625106171286432672085691142891514150498651005749157778723447675\
7397167301874371740597958696256483064155546589`99.76368248773014*I) + 
     0.0117744816674126519097222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^4*((-0.03988662633028338237679139752394662826232087737039901521701394152\
86745139365145453246533677288741522646888921510223`99.55907353093825 + 
      0.090920319615305193719749149835512143000701364555075846971371636608029\
5580636013244740474352833895167888306814181548`99.75149751291659*I) + 
     0.0289408365885416666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666667`99.69897000433602*
      Log[-1.`100.*z]) + 
   z^2*((-0.12375277256999316367715401518227207100943751679503190676508500118\
66742027462118394507329158745523359427501851275713`99.72065420747442 + 
      0.098174770424681038701957605727484465131161543730472056905467018509619\
2626964440312071260882919411583744421277035401`99.67004311410653*I) + 
     0.03125`99.69897000433602*Log[-1.`100.*z]))/\[Epsilon]^2 - 
 (0.6417318614973173725947480607474043366182642044785319136907293426130096055\
337855835700969783835317234659784165936092`99.67416501408114 - 
   0.785398163397448309615660845819875721049292349843776455243736148076954101\
5715522496570087063355292669955370216283206`99.71825525136553*I)*
  Log[-1.`100.*z] + 0.125`99.69897000433602*Log[-1.`100.*z]^2 + 
 z*((-3.099055987687064491251811900260339970477321704397172558166702966908876\
3222892865264608573654807289978624900597296263`99.65604316339952 - 
    4.29137087079372307547356198694909512629875097496222130140682012697044957\
72510507101585446846060526270793178319256573`99.72764448444548*I) - 
   (1.36598577345478465583035147824157023679728177904350506310017753738023738\
65056729426980868500483985821966308315184971`99.56065807463973 - 
     3.0925052683774527191116645804157606516315886275098697925222110830530067\
749379869830244717811961464887949270226615123`99.7512874323112*I)*
    Log[-1.`100.*z] + 0.4921875`99.69897000433602*Log[-1.`100.*z]^2) + 
 z^100*((118615.0543867849299238259315588409618077897319409702849801738570563\
493394509019937804022481407077399632827380750624360074`99.36475707223515 + 
    593921.551340670600334921675515343989924768114540279323689203999844869666\
128001558706805442961941843882676352268155875308`99.84521779994013*I) + 
   (380919.278450906401560802798745787170641457718906379245804565712227775965\
352173231336212759657018022867468366977636130998`99.84709287056138 - 
     56775.072946132413890513258990664713368188625470646711143517626488832473\
8400272403826243421646721245565839058677099015105`99.25934653296916*I)*
    Log[-1.`100.*z] - (9036.0335037799107948847528568021660115140244103704447\
740392556504709740292431943473211403756691575790575414155462509846`99.1017807\
7447733 + 91610.3063945841844886262786939673679323266839052278264507762231313\
838826402386776557693673295855767076325752643973621574`99.84843252546247*I)*
    Log[-1.`100.*z]^2 - 9720.155400574094171339621665001074593184056864688188\
5656930753980601883542723705061932848649405115320424128377463765328`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^98*((63655.083651510826175767422785814183347409592786915655793858830349837\
0042933040758823866186565425620413478276552014694675`99.36337526416608 + 
    319992.582671562134413114338813401055119517902461626947523004163393026449\
1200943815254008422520253056996384656027838561209`99.84525093385517*I) + 
   (205220.006191213204974369373215687890600232487679703828709669954851129262\
3716232949726494257758570542660695360635393165444`99.84711138190224 - 
     30467.978643612888548245930305470083376903384795042688333342058820474951\
6189204262217469328941536159335666679123442732727`99.2578959820793*I)*
    Log[-1.`100.*z] - (4849.1294071492917186154198730622604250440656136797626\
139965397064403103299406365412102791094028308449539975861244599854`99.1002680\
0961238 + 49352.2943704658908190845420011283427589237519721984798803329661194\
518470437624659849994236562984071598167549291680336975`99.84844059352946*I)*
    Log[-1.`100.*z]^2 - 5236.441067990643599262919042597236237648041555323021\
8669132234579049248032130261552653532453456605442960160804178725349`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^96*((34237.871922757177335900264976410751828317552300686579817174644729461\
3960834072888785889788073570067754293082225828352695`99.36192694819135 + 
    172827.201077920407988376466558096533813907296978870316375914598008519680\
2797214756294052147099856390711555567332597482079`99.84528535800267*I) + 
   (110832.437649502071527913087138973169704935744618922394827871610064793096\
1163754315600873698482601788600150337610240052721`99.84713061528883 - 
     16387.386460026833283483072690930986449001524119758416717390275260747086\
6949508565335517777951963146497599104912021792466`99.25637589149623*I)*
    Log[-1.`100.*z] - (2608.1335594704668108218766023900221655342129527118236\
042644429690579735615357039619554893799977582592824351984469040043`99.0986829\
2243343 + 26652.0060523168055791260056082262588778049438667568051613420892837\
786801385871387116024037100745028928580859455140533244`99.84844897766153*I)*
    Log[-1.`100.*z]^2 - 2827.865671027554169986571001433972819143513469225400\
5206890049116074096588717534799717748494432845302968408135045126589`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^94*((18458.709939918737632054526714011369318776483184593734417511120201312\
7023599189583936249113357092128608205722528415917708`99.36040719373885 + 
    93581.9412111155844298500144103947093692990356313192859401140097931668364\
205741873505162856970012018557201273038768737269`99.84532114841629*I) + 
   (60009.6197450477308817305601843715871956558418304408550499980928334583661\
151810952293056159608127753855645070411612802031`99.84715061318713 - 
     8834.7930378655077937794374792726512714049127328654079657467268921523792\
974484447136225214813582580287646412546042092358`99.25478113794723*I)*
    Log[-1.`100.*z] - (1406.1009831701580072482695698114952304225594578103603\
761041642294937074783297143608379822519998626467542368298201467103`99.0970202\
0194655 + 14429.7332698812018961227293136201318377994629655163567247615336184\
626063458895527945858317819895042979819455497638876225`99.84845769651632*I)*
    Log[-1.`100.*z]^2 - 1531.042251599447658960047322912207051931795541939667\
5993363881886548645598980948424063539738548409269668769617372222517`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^92*((9976.0788854375629329703087138777874681871796637294771045451164096153\
835222339994369944093303233018600915678472188723513`99.35881055597227 + 
    50807.6719058655069609551687501852364636013871101783714990051489196371690\
504703803595321473475511298505015310065720740565`99.84535838744894*I) + 
   (32578.5036685618923416269618972444965109675109213429364590559088079538602\
745292014995170069950022014620729339066169460263`99.84717142175096 - 
     4774.7068782849263286243559603976996540220123801448611037942461979047107\
633640702706972096785625714509624131887964647931`99.2531060534239*I)*
    Log[-1.`100.*z] - (759.91820149391867936940076528440545430331156138977247\
95830049499119781704963137121472110613282272568598573882458767427`99.09527397\
108204 + 7833.249508746447380555997345153189299058164064142274931218866392943\
9616043179909672928149016043761423805361594248401791`99.84846677039144*I)*
    Log[-1.`100.*z]^2 - 831.1335865261052853817250930619605664683937013535779\
485922232506589801515431117513406398517941469582542229693462785268`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^90*((5405.4036071609396238166064913467667225399769318738470643663904658530\
258013795214427429749577526856503960551527013637844`99.35713101950516 + 
    27661.5662663676753997176524923640535364005278487582212123597436223674603\
038966216006103847800111398674349283727243924822`99.84539716414098*I) + 
   (17735.7898327133665126257067270825502378367193921362565261736140868091124\
013606800902004591146891662077574016531536283594`99.84719309088817 - 
     2587.0597564742175999208349348426833680658183651449532350599621685664457\
961386981938698161793381670711570505521100267059`99.2513443781895*I)*
    Log[-1.`100.*z] - (411.74334831698670806036217540239404066461267076521124\
70169041677252053562110225161546592782970099207102746779975338758`99.09343774\
087586 + 4264.161911281933011408013498692589703030745959302196358673174450113\
5509202760154476069196366087390379513667459368165224`99.84847622124306*I)*
    Log[-1.`100.*z]^2 - 452.4416308831357973137327397564895150488464180809694\
732689237543047087866363855888986095261584820808243515064839608844`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^88*((2936.6680206935955127303810152354800253631125774259803196606758200575\
899419914289054430467465823179287320672859967507768`99.35536192126173 + 
    15103.9705870905426552579905481630557910823087733420501242014870279220863\
840465322388811536602998486602541217376402176798`99.84543757490403*I) + 
   (9683.57401156366680046050255096616022543160864131811704866011820217157812\
85201760782696917129243992718846708497630538436`99.84721567464524 - 
     1405.4789615546752603097230066006421381317349006158691068223139556134307\
053090122618890790169894733072841694879351332389`99.24948918105264*I)*
    Log[-1.`100.*z] - (223.68892414309049352627308462474016581286667572243603\
72215971698162110100088009659403454660363925514822572168620348792`99.09150432\
82406 + 2328.0377458351123719887750516910488059333187225539952690934063198434\
661905546169798054458666915926375075669223995700709`99.84848607285663*I)*
    Log[-1.`100.*z]^2 - 247.0124766361144048657474796461535331452134690385555\
564773400800588360009845716644000974879367507740673815126515959264`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^86*((1599.8970535492380801575105013003852370262074066829340339919662248355\
349526429808908891670303740910837950103845961586922`99.35349586040566 + 
    8272.43083153011768777422576424977760866801734001736376859207882092440810\
80525791932205224242548685654247807105904448991`99.8454797242887*I) + 
   (5303.31284689756389772703981059739201266317516490167853178103736527639438\
50492600377379145902666770710377375958826767646`99.8472392316391 - 
     765.68889118227687030367560609093368000635265065542768828838467451704568\
90781219036420289524844182087048933202814055978`99.24753276631837*I)*
    Log[-1.`100.*z] - (121.86317190221171565309951906195749197383740146850752\
65076714263155432405279357606740809746638703846980108853777600593`99.08946576\
003005 + 1274.886637864497657699268512410939076184401725511975830487314675751\
7338407026630092458210407927615569692115924190397647`99.8484963510387*I)*
    Log[-1.`100.*z]^2 - 135.2696735319612680590546160600228241176040291078939\
295357276562852755758072420732979872902697383775260402336249138623`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^84*((874.16855769253422636423624413324620190559958106044464127206451322594\
13958340145179824480878817129431597224396469850778`99.35152459272015 + 
    4545.35766613096428590110349304364540803055960406814088783998233043732527\
14774231180399841344233566061122393850904545673`99.8455237258486*I) + 
   (2913.73751616335384118068168360973547857545664954808830475538858870368465\
82331118604361498051734278453884523003394803827`99.84726382554322 - 
     418.35593276637275443410573202348546725645996843999051654857038526081745\
01894028836006767413838086146258747374121835002`99.24546656472772*I)*
    Log[-1.`100.*z] - (66.583414671588846961183480054393262560015467226850508\
8851202288900055201008612397780531605752441339021488900267576513`99.087313160\
63746 + 700.39565749385226793225157474869353718384866239432402516077799270473\
61100195130994166016953203001854199503475354109357`99.84850708383301*I)*
    Log[-1.`100.*z]^2 - 74.31428734016311644642926055104819843842310026514590\
27095340185682049689241936562048561179303328834805116018075089642`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^82*((479.09718171689000248696386854949813507268484404790501323316416010979\
69566973273724350701399304726649583407056309288951`99.34943890619665 + 
    2505.91362096828362505399997756811915907012420325944195795015006322716802\
09916401170669806483451948607250515255500384015`99.84556970311434*I) + 
   (1606.25813367904015251432356084290270816222917372626159289022137798773824\
96648922878160714407606242166508108992394791189`99.84728952563565 - 
     229.27907349739522323210505485440343170038184763329952831689977487668071\
42037978449911639550534502413370609052213643481`99.24328100505709*I)*
    Log[-1.`100.*z] - (36.490897894640424845799668334919085970977568499919317\
310661040682578684727232381235919321963266059930431979147608596`99.0850366197\
1153 + 386.078564296800329241749134801085128475140717513512689902482547053348\
9537778226132940124380647920613520246508568362499`99.84851830176407*I)*
    Log[-1.`100.*z]^2 - 40.96420795310527385471657461821863251356817957864519\
91449295267091762646898026300971234486879253894784165017226361402`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^80*((263.41521568965623837664907402902778064090491259691049995419779162383\
24548394297788404544017310605630672038950104241839`99.34722847378669 + 
    1386.44590923728754169120479901259477152573188830841290730329643831097661\
99150629154722482078573048181784297790213942534`99.84561779069347*I) + 
   (888.623069183073039138961604994241221034678096452159226262029008958859142\
5954680554913354877127854290650248372800907921`99.84731640741832 - 
     126.05825653285944113994760717122224480151002989934758164034407088392071\
65431925504112605772712463786567738883558882485`99.24096536222605*I)*
    Log[-1.`100.*z] - (20.062794644750787792167419980953346120438561107406929\
4319485973419813779998603378320045697262189988766430040477351944`99.082625035\
73408 + 213.57175114793331876724245894571403167144480509176931334639160985253\
42199801510408792884244097736862125280063202677472`99.84853003811295*I)*
    Log[-1.`100.*z]^2 - 22.66066659999050646579274831942904935353319209871797\
2450558482472643715215970370428269682537736582795741182944524756`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^78*((145.31652107540962361833682098685985849793121080320784787189962549950\
06443808384542269052040761336534897413206386742732`99.34488167823928 + 
    769.946075277988007334564929789243844124383673143178205794911050192559970\
1761940430018950611940047894974893721426758565`99.84566813551574*I) + 
   (493.445058781259758274306035892698768185150547637110313946186326311622329\
7387901523572013516626307285014728080242366759`99.84734455331792 - 
     69.539990637485006248816768693179631805054683510486612078624270947384203\
2714897350390073985156487685718179612853127056`99.23850757670569*I)*
    Log[-1.`100.*z] - (11.067633252519860621881794551758184810245494985715622\
5855532033678792796483302074546871961838634136304657977947403069`99.080065930\
11984 + 118.58488921601766963616161748589798903443487699408216428130475922797\
81377498321559854515030598397904762311423169340316`99.84854232922935*I)*
    Log[-1.`100.*z]^2 - 12.58224752982267007303863999094310517278216156658098\
88090376217596590742836116454940063056612595944240245085896510334`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^76*((80.448714460291906376319335659546337031300830308554578201108277339281\
6223166640651634870184282872057496621172906670571`99.34238540260364 + 
    429.266214256408763775100421318291791089884360375895013942003272175634094\
2075996936267685150390366475338685632023972466`99.84572089824486*I) + 
   (275.085292421699476216846634494200118741761981571317734415704133456311752\
2651466911817528399065208470142072102059485219`99.84737405348125 - 
     38.497052098035050158299927178094681090811233086821706521802429602116965\
5708823265254545833490635571744222525420620224`99.23589403864636*I)*
    Log[-1.`100.*z] - (6.1269961358684983486075079588575237302321316382777758\
934762238773161903246263179683215873843236762430238125403623259`99.0773452250\
9645 + 66.1029107931918451894773860564814940286824026830440835920676863020240\
623737101571521904876594776405012960787801557816`99.84855521488589*I)*
    Log[-1.`100.*z]^2 - 7.013736670332721394558021820740276121479974410938494\
9483828604297545296364488165086625300935215095998263297787431014`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^74*((44.702496519004024168868966205807489306492096682560741087521711296150\
1602291255662610537610658868636298042379767519578`99.33972477821976 + 
    240.324527439385166191668958413900706844318453324163218803645045823725755\
9388449761088712236867335336670288727407798365`99.84577625488267*I) + 
   (153.992347136229437853120482635172342345915787890073280975306176209002550\
2377938069827136390747607980196612511523268517`99.84740500667866 - 
     21.390866595947939466500748900893234254178801906604246034868172183986330\
144088327772643174783915204415745249415782293`99.23310932834796*I)*
    Log[-1.`100.*z] - (3.4044621557644192049804126507046402172610286880679066\
640432159959002228798868222386567572722252830756474027411525838`99.0744469767\
8532 + 37.0009813674959827722087823697030150794485667632504919111611994219548\
430814514552977225868657453228766772914581187074`99.8485687386813*I)*
    Log[-1.`100.*z]^2 - 3.925926055925401864922750661648291418496322810575735\
2557410868008768777304967338231981795122622151196813318266885158`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^72*((24.936620019365360891928399118386785959756721092756109064049934547616\
617477281577135841922471886348865891067563458913`99.33688287969649 + 
    135.138414214542030418223360817248149716510201090010864579445676425166928\
7945757646612454423927971876553096732585998478`99.84583439859524*I) + 
   (86.5841351227996472502162719825466418656968839077519986510815105907855708\
060238662926668905843586031451542136342163805`99.8474375213334 - 
     11.932237735185845275118091316711157002582848378533558402632447286783151\
3377687259980048274653146134578694391412356996`99.23013590232125*I)*
    Log[-1.`100.*z] - (1.8990746177024692923172875358803234533547160677603376\
861039009939634842412952725741736397177353703197270429025486892`99.0713530524\
7967 + 20.8023031687415788613512796035130172037976242112990618163240385865299\
489730259553827019786200015685419630286170286869`99.84858294849963*I)*
    Log[-1.`100.*z]^2 - 2.207192918000946666577326582243318045266760582861381\
726238861898319231833221152603607751758193029843744579704516413`99.8494850021\
6801*Log[-1.`100.*z]^3) + 
 z^70*((13.967791200543868771239003997723854507652093741082958990498066915506\
0379554081176784829883169110797936318887503103174`99.33384035328041 + 
    76.3453515740926002792048070739962863242725672895684499697929057269267930\
068394288242599668097396985224240516481776115`99.8458955417954*I) + 
   (48.9100959739447467313907523249683928125077711082695287869928680724761314\
998418444800382293683262963773575595413584468`99.84747171669542 - 
     6.6834267637439756227133384777784445222014964806340733689155608564428119\
079128965365766294869206480012830582945155944`99.22695371102766*I)*
    Log[-1.`100.*z] - (1.0637004062425226533673277071836633554157019101731350\
217278102307353277202248707561445782344632778532638593762605206`99.0680427378\
8619 + 11.7497485434407299265378259288658745448057528175205999857905332016320\
732601715119235465348793966762940521018709076041`99.84859789703486*I)*
    Log[-1.`100.*z]^2 - 1.246687040516926321957307120705144465224525583251865\
6041171999494001717527323870329308484079152854357096192858721952`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^68*((7.8577948100619088736470538150153156777822651454389042586090813463697\
61648256010056761093352704451695800270895112353`99.33057496084254 + 
    43.3444724711178269808298236496456897137052847976629774278471018102933062\
269707724333598505361437835639665642603983068`99.84595991852149*I) + 
   (27.7653943271813019891086817719422571128411214049180739644966751756773476\
59012125488668513233613659671434616310806359`99.84750772418296 - 
     3.7597476563175270963400788537041853093067940008713482647434358705636701\
755605512660921710305911821252910979925865387`99.22353973012326*I)*
    Log[-1.`100.*z] - (0.5983824242811028882025337047869547282438240733960987\
23382887241376932745683225365380408215152841345073761943993533`99.06449225574\
819 + 6.669429379510145989189389173123867131460718512698374077279384099386774\
2656793285672007572289681028070162521990038317`99.84861364239063*I)*
    Log[-1.`100.*z]^2 - 0.707648435567568070032039208329190584697462583113479\
8652558373851547350180286990122595668578553580144072106528388859`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^66*((4.4408172582482699149245774366040008988963391311617519902420392330077\
946673194841564385633078033783416552058742690125`99.32706101602345 + 
    24.7382163075234825236971089781335751833883404582824224047137960002203638\
223201666311372518317849250851871215959324119`99.84602778715909*I) + 
   (15.8449308771429654826619885252541118976276879194910460070742754742306503\
004146219043267529022180530390767571643400042`99.84754568891807 - 
     2.1247451014098293733618891468447005348689054960099708861612021721738883\
218896137966066935552054399054772159424098691`99.21986738123198*I)*
    Log[-1.`100.*z] - (0.3381636856996647780744844378756221025772352563612406\
819680654941275888766718587205973004024788359601648165909806362`99.0606741713\
5087 + 3.80563917992241907922339840567882510630839013060167610909336789853885\
11927284747566674955654365833684564345292304353`99.84863024876766*I)*
    Log[-1.`100.*z]^2 - 0.403790858072559895486735071676245935578818747842991\
6882144606336488414523991213990334778719564116535959972549372649`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^64*((2.5219104519863702294591310681502975714163533591729395657112089764345\
344593201969247487634484369188614164594945805676`99.32326868123421 + 
    14.1982979518095264132793620422380656700645637133581526777368626387059049\
015935472273120616325195974711222948739473181`99.8460994335587*I) + 
   (9.09300749235671976771607644216113425328428046035494820355599030945507499\
49951000771064781767823578802531805733805186`99.84758577148637 - 
     1.2065875610869671473453172619935042459924136191219410167071254992854399\
371660469460906170364885531443663801986897539`99.21590581027928*I)*
    Log[-1.`100.*z] - (0.1920343746201850434392619650957953911786255786417930\
119151266728253134308865357864872461562951316620272482419362763`99.0565566522\
5898 + 2.18370873866475303358365369324067795377768111105686536661219413484623\
20042703443483174804929257173287343970257610186`99.84864778725218*I)*
    Log[-1.`100.*z]^2 - 0.231698693354308875286751076724598311506281915178261\
6257498105846571751517435682090522577828979972612280543164930659`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^62*((1.4395472659348029614523069617947022696932190803930238975329820970207\
910363419513414805578358717107133343808661692025`99.31916308325569 + 
    8.19789797410350279179407170019786384281672147792495697250318808959633923\
49610219702133179023484479155166048311709993`99.84617517461064*I) + 
   (5.24952886563376194184509511139782502768398869647453439197580120856304363\
91532706386954822237764302744459341395973822`99.84762814995575 - 
     0.6887151593914496483224202180536474518242849526776127226601252183456535\
370862811090867180793153655690069231485536187`99.21161898025821*I)*
    Log[-1.`100.*z] - (0.1096124219994717942875224006391957089373384471494832\
556092301255939930301926999668128608043726275445878452191955514`99.0521025382\
6758 + 1.26053431443467510161988799141802477617485905530635596436751107143027\
17934872978399162968027077120070143189211741686`99.84866633672164*I)*
    Log[-1.`100.*z]^2 - 0.133746844719488011396671101708509478559079192921022\
6678412819851384707731671951003717896979158916497893043619841743`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^60*((0.8262040713256010064664962415324303171225532831884753189604844467936\
823537996157066074608544641229678052175200641032`99.31470318966032 + 
    4.76375825975527439412183887452775572273368666332139247669200315392315954\
05755771966534046962678484893436215036946411`99.84625536234559*I) + 
   (3.05007932200701045821725399551229790280593403278022482430490738890826079\
40187432982983637095693554240134245867228859`99.84767302219345 - 
     0.3952617720205957850332375392381969681800203181133745992360378323636874\
646983652060968053349152942725062905824692409`99.20696451950135*I)*
    Log[-1.`100.*z] - (0.0629078648323396302494418090166173392354907322575087\
697489289006993122515306544300464492957223694698953580190827947`99.0472681614\
5804 + 0.73230116456282604093068945222846844622584193479282896806976642930468\
90106804153166743567974946006469565941439419091`99.84868598488535*I)*
    Log[-1.`100.*z]^2 - 0.077699566781416839909790033086208783286178374090726\
3659652212692305614968996078945263856442087446435726632343711917`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^3*((-2.8102858112443027597486250952658839658853106215552119261872451669227\
135185322735107133645039387022336621526765509968`99.71670958721624 + 
    2.33883331607974547849544415474668998953960314375087305384260198487006083\
75535347706709970004136620948599069578692687`99.67666694939393*I) + 
   (1.86956511759665324749816951851981371279859398875306024692686747128106229\
33980861850512152068421755425570906738572746`99.70129121044084 + 
     1.8294849927498020293479669484372004139005344399402012128203615430867843\
154310453846364869002834085141273332999694495`99.69658506167433*I)*
    Log[-1.`100.*z] + (0.2911715799085712929350369417740227620053920219962724\
362117495895854366833619518682290947547200198540254757067481494`99.6048702246\
6822 - 0.53719154980206330508488695113124854683530971432728351623577374233974\
39430616622836060063346773012949768194027597784`99.74369164091058*I)*
    Log[-1.`100.*z]^2 - 0.056997793692129629629629629629629629629629629629629\
6296296296296296296296296296296296296296296296296296296296296296`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^58*((0.4769371905537805080915424488720213092012647940127868820046826750733\
934423771723850795994547310939715453783153705811`99.3098403659501 + 
    2.78728113402871092691325405992603814594168995631311647866605344206337498\
82886269450934012452244952027520965299100369`99.84634038863783*I) + 
   (1.78436051532941599071937713593431962307736398940241160056736268270965836\
77301369802100092039231179570143369338790965`99.8477206085249 - 
     0.2281611154075766281443280086661096821562016538364162035654940325933058\
888672988832293114927305701128031246039069005`99.20189224381456*I)*
    Log[-1.`100.*z] - (0.0363129693384762223302250128438997321071601989188113\
307367261318893695958490217091799146770674272450707270590712847`99.0420018331\
3255 + 0.42835345335241496209632534920634165736658249385470672874703942794697\
59723006111178616502331185466429861058527308559`99.84870682948053*I)*
    Log[-1.`100.*z]^2 - 0.045449712994346964418912588486974744363980166420836\
15274781601072799410240270597670130444411509660530223978126721`99.84948500216\
801*Log[-1.`100.*z]^3) + 
 z^5*((-0.1149458811404972797681968218028409825583386965795485707432577626009\
38937771446377836749063362720151819160464290928`98.9552143353977 + 
    1.63557085447896146776223844858827656002546969415175791500933319209568964\
86246345470091902293416138810945705110444325`99.76729583691493*I) + 
   (1.09911401035478593585415623065677909772437938751399031252118864161043909\
43123750689743739599734346002929687742956376`99.76593230730427 + 
     0.1563418302019635125694574644016027589242371382677113184885987654979189\
505918146569559925508252671454723186674370463`99.22032131395916*I)*
    Log[-1.`100.*z] + (0.0248825750886762663122030357113409533347520703405552\
829537637284232965903361188874325640428196282047215492549031714`99.0515337446\
4291 - 0.27621132094848520593922576457088011476733929348479371856614475116838\
30175349017548239374080629998783451786627129662`99.76701145911038*I)*
    Log[-1.`100.*z]^2 - 0.029306931377928933979552469135802469135802469135802\
4691358024691358024691358024691358024691358024691358024691358025`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^56*((0.2770177580283164373388800381050087340662411252458386783569020469582\
336041265332017619796566135095856370229513520363`99.30451650061393 + 
    1.64294081913480366967224546659169514448454633103910339883845982648325137\
44433826436292665063098590573750949888875382`99.84643069059275*I) + 
   (1.05162454292546582721319949048440885624682590750489157204861586842085368\
99699002596540882857552349512442894725573078`99.84777115478197 - 
     0.1325165597990330917728725660672831838517983389057361043026177844696503\
127226388483804328087612374726359795709310318`99.19634223759414*I)*
    Log[-1.`100.*z] - (0.0210906655335488569338948120507154667582428398173212\
821567552769396924365198153422356148210332361476307089657852791`99.0362418805\
9764 + 0.25241667017645343936875049730736768097665304571030255102928874723023\
13938355762358041621783838934001834718248343012`99.8487289796455*I)*
    Log[-1.`100.*z]^2 - 0.026782240518252774496277479070733001027426631488369\
6562232886805692793590826371520176205009598464430530338224245124`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^54*((0.1619573194425817576983694279528352778842176256063932879317384590023\
712049342351303301235028204432469570282286829037`99.29866153650008 + 
    0.97617241869242036142294303162833880162330016941443975273522145836374389\
70460343359997521106946490966669135504458647`99.84652675670539*I) + 
   (0.62473892364445346259740603555956583994391821158018798653343394805057580\
69375247040741433194054182729386228801819264`99.84782493578972 - 
     0.0774719190378054957621375903955525782243742657784419282283576291544988\
801496062795916588810217312195525987217471443`99.19024232946784*I)*
    Log[-1.`100.*z] - (0.0123300388656818565357486641209428635659217406125649\
680984211711903282378526050506876734512416901404660121520874164`99.0299140663\
7227 + 0.14993044616839516860532602323461008687470697190625796701529721544663\
85961653365821657296664150614291022864394926142`99.84875255749324*I)*
    Log[-1.`100.*z]^2 - 0.015908114418448940102319519233176543403583646151461\
8336892360710642331836736969183354387172396447317474835720746982`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^7*((0.24647419895118562011081468453841419075538047502867950423809537736529\
35615884596713627913131952475006068907620969374`99.54503585908759 + 
    0.59618203542646198583403293301004581307532418069276925589749492680380871\
3006429656552743822980324095175936932920365`99.75321774677987*I) + 
   (0.39906798135814889930783675037079516723581128533117647243936223151587969\
44745301216974021065395020968273452386189955`99.76285023177337 - 
     0.0939381470100997022916496622302885938745318264099319276845635885479970\
50615258503404692000773573113248342968563453`99.38869813939543*I)*
    Log[-1.`100.*z] - (0.0149507204415505161035443478910882144522903686610876\
931206902793037937049190828785247414731006440588465635288908709`99.2381491905\
7814 + 0.09993212134500029350919314062923298915801710377753999728667425723088\
7603858865970276017569341467349017492944790481`99.76574182760862*I)*
    Log[-1.`100.*z]^2 - 0.010603127390477267262356361574336524733350130175527\
0009238263206517174771143025111279079533047787016040984294952549`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^52*((0.0953518216553436941066217786413308729668923331942767441219661065910\
855016917299642762994200198671469014844872849421`99.29219017232326 + 
    0.58503220599291098156201845688204474547919945705045740796159446460304264\
11958516626663006714878797189344311213612558`99.84662913387528*I) + 
   (0.37435274171721817472338910369128672182630229124461787645155219145128130\
35569084545861725924276475602568693080978404`99.84788225934139 - 
     0.0456092530150155645491821194077682621195413233331939237863482891030061\
534865162466259155703960570421373184776199823`99.18350472232606*I)*
    Log[-1.`100.*z] - (0.0072589380680686579399207303482181309177328492431349\
78087017344434571296871191926273518558534855277624145155536304`99.02292814552\
433 + 0.089826034542761984309406111877924654263083476748036663285663521623651\
9119909863924647034352877824413134637206618647`99.8487776999088*I)*
    Log[-1.`100.*z]^2 - 0.009530838277215938853616591974152430980367044121149\
6998284409271862627427126926975208190992656804450655002955089814`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^50*((0.0565584466026912317814303790818706560615510037235847136539251128978\
116452380229749701920254387360342971603348713145`99.28499738084405 + 
    0.35391931337479587345068924746240666869572757428846731703115585814433735\
23338928770757478239317383671363276924462902`99.84673843536616*I) + 
   (0.22642812131324480619205189754721407208667964285704379083559305635903261\
85821610548678389903543124751838574917253244`99.84794347071035 - 
     0.0270520799114743601298438981262374898218601927284503895477018368421854\
87467547134086036622218358436876052896873789`99.17602141880978*I)*
    Log[-1.`100.*z] - (0.0043054722388281067991383898826101841976573433717135\
609358972033467522175762322439166331535679822436117566096697118`99.0151731962\
4371 + 0.05432217866851607657193596703726326320116811613014150349546753980021\
79845817137208526071884877702907148333736040165`99.84880456059398*I)*
    Log[-1.`100.*z]^2 - 0.005763762169743631273220456141447988754576426283689\
4833813025659228858605690129546936261637720135230560751933384009`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^9*((0.15532166841082399796249010233539806505878083408873341688924181075134\
83066275717619518272541181504664628490452733476`99.66828069497477 + 
    0.19822001731112055620683397082258700119146087371757055795185330999286684\
50222115985955102673759126731419959569893701`99.72162781670734*I) + 
   (0.13720071174833430490088216620204539361653426235904896381463627684971478\
83391522439600120928974647656704539576299952`99.74828948384122 - 
     0.0662813337384435213368908328917166856332356747872630624905707710004930\
289864845558966360611539456928816025536456389`99.58078043452811*I)*
    Log[-1.`100.*z] - (0.0105490018991969009661958554041009864219686750953535\
693591415848062735521965511264796476216636930406714236230731118`99.4590589145\
138 + 0.035382684248069919367332418502736195767705624759067380652053603526588\
5077145368992755434915185766535021215010147732`99.75998412537734*I)*
    Log[-1.`100.*z]^2 - 0.003754219398626713017535444596944338917408527196886\
9852467736065619663503261386859270457154055037652921250804848689`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^48*((0.0338163477633273308214759118818307427281024847702093835734439689149\
923988742603264215729304578327940434520007247277`99.27695219843581 + 
    0.21630528131555097565452953068845826636132783504343853098741422108139040\
39455149825130564587928961708078805936916117`99.84685534983826*I) + 
   (0.13836089960867114491466955646902828560732561158077140513220785361486964\
71293441814884885630594781011216201789135672`99.84800895776468 - 
     0.0161736509475081227322826972561308419643143676844043617105703300312582\
115892567454661026222744352468954531623333518`99.16765788968294*I)*
    Log[-1.`100.*z] - (0.0025741164961388343499234409033834724763705697065337\
15090402891835721839512388065663941151048128736566446025052369`99.00651116232\
451 + 0.033188002613613788851547530970900322822768453167170780109548154501725\
0253916203832470700202990578265040013490062765`99.84883331239017*I)*
    Log[-1.`100.*z]^2 - 0.003521356444868917488239142525979209190804471034017\
3242801659058133997549473250016441398965172067040168403343356803`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^46*((0.0203916705330579370990204123557489864536946228452156972556301279131\
019230272978201215166794954781501595812118540698`99.26788890837526 + 
    0.13368690169302305839764334820933235129598145021175718642415201997652214\
31274745202928229524933808646799567044173389`99.84698065180424*I) + 
   (0.08549686543091680855406748194248546542480606517993737410610866160550118\
3554298304519036121607997034159738956159696`99.84807915684844 - 
     0.0097523949515345313980289191720511660479205212053581570505411586877256\
036465450218076097201915040149965118013724283`99.15824409926869*I)*
    Log[-1.`100.*z] - (0.0015521418635211657158070356023002767018809874777695\
028817094636425940263380116740220702189696015558258117558467348`98.9967677084\
3398 + 0.02050377358105807633558597660938095442813160574032147034521196797165\
29282178633926733907095057506771233978292312723`99.8488641499526*I)*
    Log[-1.`100.*z]^2 - 0.002175517944974936784426890101680982798939709418924\
62164583378399182829773815908610064798370621040553134706014178`99.84948500216\
801*Log[-1.`100.*z]^3) + z^44*((0.0124086572120981263165277623877294309970571\
527575522172949288210932884677342223013764226020835611638786255998561502`99.2\
5759411139252 + 0.08364782441076515065309198309539614841247554470136924551592\
59082655516828415588624485155812253390851925185795433814`99.84711521482761*
     I) + (0.0534842123954002716516398623140988579779592991931505253978407483\
453899359354199424129787367932792529147400645541733`99.84815456004372 - 
     0.0059341614073931141576541768547668248328443300587365436370055133899983\
936016906277249808919433583750203442436033332`99.14756137961498*I)*
    Log[-1.`100.*z] - (0.0009444511210917726173930855886195606654906434495297\
390122216163433838179854153156441462647345730520591676493708986`98.9857188586\
1463 + 0.01282388547270657988370608970750108866639490303079901987647984203080\
46596316266253902860449573281423358354105233967`99.84889729304203*I)*
    Log[-1.`100.*z]^2 - 0.001360656508417066025661514116386936697240799048350\
5848804983170053071876451809034691621412235279912695608223348874`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^11*((0.0753352121508568657329582848311636551516156905554360333054363034149\
444757143201240749526475399935140153853614859146`99.71259563825024 + 
    0.06569883436616655309691340411933729427597114766076057235523456240515364\
20445049053323393556242972352690521139838818`99.68280611460027*I) + 
   (0.04750194098145608870390381950266147051518153001615187983133682042521921\
29068891047527778801839378527317976711429983`99.73070243969588 - 
     0.0327739044218799127764315586415445557094668725214431247707999514987375\
562710701562442463955516335463387899690720689`99.64875797323111*I)*
    Log[-1.`100.*z] - (0.0052161288931635144220838953456632563485868327255897\
254592049131603755230001315304405708978679534531423530496223898`99.5435397501\
6635 + 0.01269548064812180423045874351158560302087247194950963548384641601567\
57905117619327356512699873689639591787700346582`99.75338722629225*I)*
    Log[-1.`100.*z]^2 - 0.001347032333384056177508226297700847013669454365633\
6685838048672744840774342137176833344862846225680921848951350314`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^42*((0.0076242630405852297496750638234746227722845795541149064398937120303\
29410383576494485503051295726011130794473218847`99.24578682878013 + 
    0.05305532963700113381393819010330402236270103186579547366434288153192504\
40221861085323867742708530370546861745079945`99.84726003248058*I) + 
   (0.03391592912589308947332563911262022356933466135355645493979999337718633\
87266117196550466329629041959430648351783853`99.84823572617137 - 
     0.0036459254881758284643037691898756155965080678053131064350379351051796\
626316628070138593420351512888390899792464617`99.13532233643792*I)*
    Log[-1.`100.*z] - (0.0005802670635879147001382931260539427913478386488822\
992345738255265015534139721294444665349498004729415628094712377`98.9730705646\
4894 + 0.00813022011378777404354409895548208840131619386415808215724553519329\
44171243687959472317207070515554876140030879348`99.84893299145264*I)*
    Log[-1.`100.*z]^2 - 0.000862643146356317332819066960011971017800609184696\
7222980262018419307454457783145028360852120285223435241132832077`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^40*((0.0047327921023159591835289977024139457546715286607939451620425176460\
134168194798908854980844386671457447787815514761`99.23208542252046 + 
    0.03416450957565388028991749224052838910702180958028621349093537564234072\
52443092933515092681475604462615349611573431`99.84741626519033*I) + 
   (0.02183470142977122146097744768591994228662375990695530904428543439917459\
37824315906077099983499335141658203019450219`99.84832330413808 - 
     0.0022630964449726841659345641175332763524156455632496812913025056824482\
008117671508832520650263177577698740870472417`99.12113778537001*I)*
    Log[-1.`100.*z] - (0.0003601829859110981926744500826191620182673969077046\
40902389937649105709654226317941780786054425658545157829783367`98.95842513319\
283 + 0.005232919167303442282673060377482092196719925267761664375893206867753\
1655812306312872554285801274170574100791890704`99.84897153529478*I)*
    Log[-1.`100.*z]^2 - 0.000555229968184445122755598846675707504196371851110\
3080606416803980745146399380667329150915111969310438398852397569`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^13*((0.0340183765558445141277870932141530872441002890751291965190597034114\
647065112132668401438046664471194006960074939664`99.7370298157376 + 
    0.02110992642057121428275579419417628156706074938624683316951341123312699\
38920835313143332553042095208252034383063537`99.63058720645293*I) + 
   (0.01613708306763120531941304205991035230290264586068641366775293991219439\
77238023940895150639346721796104315133490767`99.70755448636538 - 
     0.0148468640312027001601598521942735320146672967699361159030623698733963\
644894123052799220953753738231605801169686918`99.68944364829693*I)*
    Log[-1.`100.*z] - (0.0023629517999791735206986674215816237828465495418723\
984814578290438736692906195260511734802295599268626964213176492`99.5985882128\
8184 + 0.00449656551459169579457450573458332779629922602885249460992811385269\
31672884288636639694268828508813007606910950446`99.7450179584996*I)*
    Log[-1.`100.*z]^2 - 0.000477100419055880273486021771874418504138182119992\
6404926683711684718907948353400021073910970023088357428913991693`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^38*((0.0029694651602617626082460429733611589583157486246389621033979105801\
914066053764112164616140597703679277986124088631`99.21594545437891 + 
    0.02237594007143806367678890191521228547312150992438112389304487449472939\
43101268267208608622474495796182950550486221`99.84758537478758*I) + 
   (0.01429695116245558678524008534947140424341334001934532248197460083638643\
23707562464484342647469674292901308158692627`99.84841809822375 - 
     0.0014198555604484933747263324209714409731869140779190126026949819580733\
156655768308383378661495232224082811165531291`99.10445576136877*I)*
    Log[-1.`100.*z] - (0.0002259770309218911209611780127375466857836616620693\
361221014553332603331615923811822944616410835150311339106100866`98.9412194016\
6396 + 0.00342555624622249644352852257308826108658163055154737439216859391099\
7623378198965505001060654176689302155627581408`99.84901328344816*I)*
    Log[-1.`100.*z]^2 - 0.000363462806283752018819532068298809461028056182427\
4268263872752746593535872940866996375909080656232955341107973015`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^36*((0.0018832628810253601376266471242313921672140619668903729485694947760\
044569695822344995333391826008892621110825605321`99.1965217060388 + 
    0.01493813527652400300394014903761836554797148997492395133797063574306318\
56863542953221285392207362267134291890293303`99.84776954464623*I) + 
   (0.00954198764793941475099080697740642905781521923687102109165492309656726\
0524696819064682566358294339845972405284774`99.84852127080407 - 
     0.0009004871703878652774229249015647925423296897720334180406380423552226\
129414897858909117825695431828785701331896164`99.08442945317641*I)*
    Log[-1.`100.*z] - (0.0001433169843580625569982897236419612162296743337866\
381986371689144641889892539766221033915551173040350026760070633`98.9205911281\
2062 + 0.00228563918183393838991510846648251245694909207557357215516615585509\
68342821503755194543827727372589526288724574632`99.84905875166494*I)*
    Log[-1.`100.*z]^2 - 0.000242513849275591119982398267581736271120795447391\
9634110707256586988289624372350859952671454458914294029865837528`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^34*((0.0012059600305353755532647073167776003646384699927556617517578543811\
529442114133230191507110875409629039402618927512`99.17230164061829 + 
    0.01019249140768200212547672659348694430117401833511332681600846368396455\
32155160069389032908912404858573527803834267`99.84797296950883*I) + 
   (0.00650856463545554655128142845027223667680573252527748338073856539100152\
28724726032169361971305182289575332917280244`99.84863496705985 - 
     0.0005767386476728715089182678662607694231016869471221710689107543775107\
602575429223656209109336524145004810692982568`99.05957519942787*I)*
    Log[-1.`100.*z] - (0.0000917908066492725393270013935425561620507030535556\
234884739798212336674953817008762223088563699714440903643994776`98.8950336432\
7997 + 0.00155853776196150312970539169139529334231889022775377775489474317963\
13697604238454467354437598094927921776334067476`99.8491088844054*I)*
    Log[-1.`100.*z]^2 - 0.000165365992541035299831013458946435607173261381519\
6972988740021607378090271765159251380537290429586877529770567687`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^15*((0.0148760126572887388069974826886035258915988154318612834342529933317\
378176046842400150192100795461757932861526906632`99.75420156333418 + 
    0.00592663861333428657201837754573966267373877073286782852206782538442349\
17625389851629883800524620807854369883267358`99.53602836762042*I) + 
   (0.00499999252134843848717066401097676663715253147426768607889340710190545\
04996073761112506597593237123272148665004232`99.66600933135088 - 
     0.0064817522954833476467723947004835011397433558493675055346285270861001\
237617100844485929452699381963044281488861174`99.72283958948336*I)*
    Log[-1.`100.*z] - (0.0010316029177234141557354199296502346397943720940147\
782257162797145572627666361930617920537891489590782349807945571`99.6496975814\
5354 + 0.00148657951660021901299716761796219906416439247789314120211437017163\
30341499468629475401629667383713736082566577789`99.7303270810986*I)*
    Log[-1.`100.*z]^2 - 0.000157730985577390089750801674631355481395173114947\
5194299439561200323953150198039934993164009885090098233803441001`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^32*((0.0007758602925434664376720287226637680678218290480710436909592343941\
802006915938504689227694440427952617751212401536`99.12276060853698 + 
    0.00713130370331256799028186081256308123945485741642275202142987274454199\
68239738528556136072033101242290769846485939`99.76667908731227*I) + 
   (0.00455187954236717628531186200534844781990583391787403764335693354215908\
56351011560117713337131520816756411133482691`99.76714201849964 - 
     0.0003713687088382908808265232870885442134350763143737473555439519800221\
506782099073815970239597319922547111717889925`99.01341499908844*I)*
    Log[-1.`100.*z] - (0.0000591051657212688335481166784161249531854810481416\
694451961343850512649917359033055446537519765993980910881558719`98.8522047762\
651 + 0.001089534190380907373327462086225922523169781915962343242206818373334\
6591655743329258539594100010668476667405136268`99.76747489121576*I)*
    Log[-1.`100.*z]^2 - 0.000115603168044498381031296238644628383875981963722\
7894227042641755722203437414995865144913681711785714917648154205`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^30*((0.0004922761633343451722945693613494144179549311011635440018637117510\
538361506740413893454135084486043652942361202655`99.07504548234348 + 
    0.00513732626479667623171325354935170491522003516762686129867220714329737\
28461655960925710386270990492946385515411076`99.76691609090527*I) + 
   (0.00327673033987265286952798727583725601228801577266311307357398411349297\
98669440198123884751957334036177852306899083`99.7672718269049 - 
     0.0002364473789008891286583500624367051100174756252320424789060520224838\
873841809100765289649809133267259670136978154`98.96558444440672*I)*
    Log[-1.`100.*z] - (0.0000376317691331988231967090594659599042221401998046\
669407863119937342392032443958877119016998746136782470914728565`98.8028951614\
6173 + 0.00078374352545065299698343484450159122693838530138875418042269244724\
23301413121015035382568234281805038931260743048`99.76753211415587*I)*
    Log[-1.`100.*z]^2 - 0.000083157770794493400983769466076500944085709820523\
9402177726905197996744049344948545751442298307778599103701391657`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^28*((0.0002861481945719301809232716902852376120365349373888489727823918908\
485679776870202745461592783153608518857674440211`98.9793123471556 + 
    0.00382882624979340690685570735962140660134606144804748698935460283874042\
59249465634254701887116173657219179715468334`99.76723792504389*I) + 
   (0.00243802232775285810024371148807427436255551369296057850300350327445635\
69131152903467042774588376151765344136321372`99.7674452754989 - 
     0.0001394762683663243507325848837248967540981500989030197983819899895619\
254773167836291064748142196477503286400812678`98.87353348181867*I)*
    Log[-1.`100.*z] - (0.0000221983375545122736736708724637801962844416031652\
501378476341708649414490633905099620020823512464423947452352983`98.7086852116\
8875 + 0.00058215810310594716744511005335436433952401571161871611431869829888\
54322692215142810921356278718474275342932217342`99.76760860078198*I)*
    Log[-1.`100.*z]^2 - 0.000061768893180208505834156943205943465259423303775\
4121273851887344937087824468824300087603584977701975142945558711`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^26*((0.0000962056054324274737777610327155979103343671953323883518848162242\
486065418447224205468792138468402764693972605528`98.64196889609684 + 
    0.00296513222949502988887849428044098465068893517537026905603090961206644\
96968799846614007607605401235336125443195944`99.76764466052047*I) + 
   (0.00187956393669353551569404714740763394097496486221016023184819889354475\
32786500039098990832149014930045080165677019`99.76766946026468 - 
     0.0000523862783885684983206049259431853150182606491237639471752406653204\
308510147114386393401642158912362537469350314`98.57872370743073*I)*
    Log[-1.`100.*z] - (8.3375351557288058440111939141085713676506137967811092\
550570166041784918982422134777534108734566916781698680064`98.41007273920728*^\
-6 + 0.0004467796134233947136532170718432009075523757160656528197199599377020\
037637728886558995809489728264124815992086461`99.76770799306587*I)*
    Log[-1.`100.*z]^2 - 0.000047404789299346255405476019634213242904138697043\
2090161592069787382691856204297108332671239766221319773325927896`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^17*((0.0063693583588861139994618938434162515349433794082244588978928581776\
590941715234100800845557571631252388016716311747`99.76645422815669 + 
    0.00076325369302202140608123379999028456470471866938902424560929506069144\
28475416698535947967263913525309815388407288`99.15845108609948*I) + 
   (0.00102896370739171070826055806677396364347185429710451960039579058491664\
7893973106381734659081329452748715450089539`99.5188981226249 - 
     0.0027653128606999805922591805466633929431367982441313239847181751394457\
678088058425767853260878002798241328481898566`99.75585356377651*I)*
    Log[-1.`100.*z] - (0.0004401132109759917051021533313874915951452022477874\
199424503070003326716609143474666914943784390149430995600032128`99.7146042090\
4248 + 0.00037529332948609499028504121396824896268338121128829371893269127824\
05798551376390004014966985917920711601924620465`99.67989817233213*I)*
    Log[-1.`100.*z]^2 - 0.000039819858998084915997565541786468535218142300723\
5480943022864038902367826250125447522089125171474486957578827042`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^24*((-0.000160643354727875879484681102565016988666848820305186187485976220\
9209863562113964709774514509090912291403516475902`98.93871379937809 + 
    0.00238356671124640031012303876430280951995060906751548850402175579707111\
24469953493895121912616533489409294425474744`99.76733141293013*I) + 
   (0.00149195900068839717972499458161065239121840477336207719629434519631472\
3388904278116250032824074660109180378418854`99.76758549803226 + 
     0.0000617159538233747645702483461150190805549885949107358265790882568077\
597931394893397382944599751325269798558583184`98.74211397073701*I)*
    Log[-1.`100.*z] + (9.8223991186212510217122446783499415169514923491773448\
144457474686801358905707261742040548939681322402660884368`98.58147852229062*^\
-6 - 0.0003500992488390692417118881033394966484454193180610910281553367681035\
348002652356590349068076055326666620147481796`99.76766853248758*I)*
    Log[-1.`100.*z]^2 - 0.000037146684016998246241472687043973045190627943658\
0719463136588426353351917539790968579887299193719567934099088244`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^22*((-0.000643208049511443751563171148126670969048716661377308104015413685\
8961397452967480923601837164939900159604831223673`99.48821492479237 + 
    0.00194227342181366354355686219149757349386313469108051724377708024434499\
34463670181873181905199774983852068771107225`99.75823642777603*I) + 
   (0.00117205777244416647336839866876494400710819849541058829752486648933545\
7433543906090653639159365668805004653589607`99.76297472532066 + 
     0.0002722933349650409272601280299194121787577518261142989355278927401150\
787632827916841788670198553569621385690445989`99.38460504930313*I)*
    Log[-1.`100.*z] + (0.0000433368302306634832149943962029797569175443725521\
826239213013998989507706531060076443813799336444688671418223494`99.2698576469\
189 - 0.000264426201138473819222805427678255432458999588744759137503817265201\
3645881417276158500379239178649838580380431`99.76534600004938*I)*
    Log[-1.`100.*z]^2 - 0.000028056491329466580230072231876053134621380425901\
5865349864828313567662854197171419500701166141144390584409871434`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^20*((-0.001701807002876915124510251961888849669935485159639220061841309419\
1252175171113479603960606021453568779764754201869`99.71589491391954 + 
    0.00142983743131407865827292985942196424207399351746403937585382965481365\
91263486293240877025418822049247810624588333`99.67794058835186*I) + 
   (0.00075634417559596919208116921383517310158418070432098540128584183549798\
04905448071586970214463229536678404109938633`99.70241077194522 + 
     0.0007322752754250547138161805994336135003846173281097450902950906243536\
001348660758053653360093242227380312276173796`99.6953873060273*I)*
    Log[-1.`100.*z] + (0.0001165452297878765660597327756934901834416424834985\
678934326497489458961351980126090076102777337390930433622128201`99.6730256915\
927 - 0.000143818511239295484253108599890296465107242711250402997867986982102\
8810962637882872815881737482435173807207901417`99.71893611946342*I)*
    Log[-1.`100.*z]^2 - 0.000015259617981234121691051292428052230733355843888\
0903560969100688147820785306943572581141217141427732938100021072`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^19*((0.0026671825456956759240090123138421979210204095390357307983195505261\
837956993644632683851942971395637974440042742752`99.75534261278665 - 
    0.00101457290680687583430137896355151407546832052137080810375170335806135\
78825948623711825660199258808891288828586726`99.52449733064122*I) - 
   (0.00041040743594248109202082474327931222815468324208925562033773741506713\
94427780425079788755500037249077051081884315`99.50764790456684 + 
     0.0011520358047686085934333068303622492523795706508543697026691937398610\
03532913082622114495062927116649760787535519`99.75680398272907*I)*
    Log[-1.`100.*z] - (0.0001833521929477737459741756321756179828955618264878\
227453246353290109506553578126259930070037006564227217084796351`99.7631570673\
1975 - 0.00004175852462206890783460652923988800054438341057309365404508829289\
74491462255719845093417257610240558893510298963`99.37838246142653*I)*
    Log[-1.`100.*z]^2 + 4.430717073217924806564851887631763007316558643942069\
7468832996907401877179281739528079360610309237503140961512`99.69897000433602*^\
-6*Log[-1.`100.*z]^3) + 
 z^18*((-0.004135872400976979796500645089127782930325586862690984374951805497\
2885762605097514382383694783964384330454202623488`99.76709569499728 + 
    0.00035030074387550940162944700599049569831208330080408590210965167640058\
32631865617462145762447275641290954149138641`99.02786929288462*I) - 
   (0.00013546343859520849079740983762645645729014819143623254503784520544079\
35782081038938133729563055422919460960917898`98.98388550212165 - 
     0.0017914726744980860914028179396283079401511096756304800613476770402433\
041919157784674364153538313673655959816017121`99.76722606560213*I)*
    Log[-1.`100.*z] + (0.0002851217315604284284300901093963352366059327359572\
90452095705274193724226311762011725743458423862190687016081144`99.75320771334\
296 + 0.000117918356582345621485544540587243127481574885819558466650095891075\
2096537573143621874715401879633681499952192918`99.5451237413591*I)*
    Log[-1.`100.*z]^2 + 0.000012511526220902026110187354955371454589974086230\
2277732393476520380017628625669982402328727225943213073742637077`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^21*((0.0010656113883271216422788839019281884285580350593639963337690967550\
650029706922314802392485467642062031044610228835`99.63079996734757 - 
    0.00171518519890727204913243280330262389739463402609220924667152509942238\
04922536661820179339893543648868117265690038`99.73696475979123*I) - 
   (0.00099192241977256980407995095205739257506278684174067759411098029872735\
90180475353444436078160473352025297569272332`99.75001789790818 + 
     0.0004558631439182175002106907048808808064653950505698880530759150256873\
55961054341021862261485249514315251125152499`99.56971277797152*I)*
    Log[-1.`100.*z] - (0.0000725528727279963995826585465893356034953756742628\
47198171437255178391120372064486636324848820990221644557612226`99.49588178692\
464 - 0.000212931177032780367459814494150036724723453311473723057961228012262\
9115204903713609565592645009320581469325421592`99.75770030642644*I)*
    Log[-1.`100.*z]^2 + 0.000022592699575428300349117875461645963469119167849\
0761814143652141100400496716112210087716911413196796946259804092`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^23*((0.0003583493689350467741911868954193442561711310856844286265372609498\
098638561811917834048823180797635119824826715118`99.27478261878446 - 
    0.00215540832399067576055598919806683291399864982855404708880647799479802\
99350234285469237026895176969280276512455562`99.76527707094102*I) - 
   (0.00133119776969424179126552522811022052224887359716194688348452194480664\
11486433932709272034671682729196730999298819`99.76662874757633 + 
     0.0001482426089510750766122469194714930991738057428945885362846701553605\
947258925637305428768692240206939308152402045`99.13141610221427*I)*
    Log[-1.`100.*z] - (0.0000235935439914024479317571694083067587923225938970\
329286691468194509661474021477896776355409712559236743422579983`98.9889191308\
8164 - 0.00030801733191031104459469902150962302908447716594723985822951229706\
94173419370268247394776255617231262323984631537`99.76721267023851*I)*
    Log[-1.`100.*z]^2 + 0.000032681653954335327702182353073940298207856827441\
0679554515893504857038472760118185259395224086232378341704039885`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^25*((0.0000166264778633438565652545514679254625113054709623577921581733723\
569817522468374168555427194339749830988863037767`97.94460207293224 - 
    0.00264767609104018308074225371548861824933120007094841450982855270247022\
12519766455264576876435036645809966833398762`99.76773576563953*I) - 
   (0.00167044061141815651847667146548662390513710085724495438239625661934236\
62719086082732125686661373011788469844757857`99.7677391979903 - 
     1.8847415975877240626286582273934127842967099554321319834678143397280152\
637683193574416454942653858687835511191`97.20224307102296*^-6*I)*
    Log[-1.`100.*z] + (2.9996594170700212263529883750807549237180771815705687\
01583901190223244189069430536614622573593219029900325072`97.0303279640646*^-7 \
+ 0.0003951781281773785370423777610444843335957438189613334923655814433551157\
91081583423623544258618022033342472815799`99.76773926066944*I)*
    Log[-1.`100.*z]^2 + 0.000041929701667488267819854805081566938313401880351\
3518548381702674519739154116494186788057097405427218065221103809`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^27*((-0.000193385164508487889528971043872999903301931539366789830960928002\
4745074141702045104192244972553860928551623665198`98.8768157597946 - 
    0.00335274342504219929899100046994126106943953835708334702457471014029725\
73971303892391714672218967345783026197204968`99.76744042064175*I) - 
   (0.00213126128450808259997878882861068124891911279298523681204212351651437\
80354802847457622658423164580777984327756641`99.7675546803627 - 
     0.0000965958820288324500700661241209623905534960554891829719632114785113\
309479272777093881494399223275340191847250697`98.77943696434605*I)*
    Log[-1.`100.*z] + (0.0000153737121072102639603827629493783163974413233548\
187657793259946307582395334235216829030110040418553429195410227`98.6130009322\
1413 + 0.00050804640693801912512962902875503321650214308233624580515370989075\
51903667122985463255013312725748936313725889256`99.76765697667788*I)*
    Log[-1.`100.*z]^2 + 0.000053905397989508222363106800504823257612484233054\
0829724636583460333325197995783213398912845405401606735160038435`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^29*((-0.000383256336927253406380682338341607693679218109953748537460928028\
7174465964724207442935756161296791777312679425621`99.03734074304343 - 
    0.00441490665959195679556837342039541699850917832980639363235050763613124\
2767239026419765383011242622305708052529102`99.76706329129648*I) - 
   (0.00281412009693531198815625729381662186711693970339827637750902594722353\
546723095706465827628195782774061265324979`99.76735140864788 - 
     0.0001849466365741899920568881969599420170905483647532462387453370307016\
942600306919168394096667438891473976495123612`98.92876473204502*I)*
    Log[-1.`100.*z] + (0.0000294351714190026567242954013704993330340248571560\
954672778178981901333652447622710766826744854687731797122621243`98.7651184323\
2427 + 0.00067265801901405069909180539948514305573477053333570721948091058954\
21969911740038148252148607530855450067941199871`99.76756719330123*I)*
    Log[-1.`100.*z]^2 + 0.000071371232490992193151996551962932966355786544165\
4592132518059347427840074385646556226890941815063313958803615541`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^16*((-0.009757505503514447011846815859854708092906684629767877360183203587\
1393752774160626759722968139564500754204343255241`99.76120222391155 - 
    0.00266451010945875456644662948590222620676738988958260397263202866007066\
6759881725182720759784974813879250201540399`99.43365048112796*I) - 
   (0.00251486097664716350484449503144816756289687193321456312706192261405630\
55051395297782414976260040481885120590488265`99.62210807628558 - 
     0.0042446374409601738544310248008644210705965469704822038536558474749160\
811710433830567724972783290296786792903501315`99.73947598447815*I)*
    Log[-1.`100.*z] + (0.0006755550303617447179262707573816807594035377790870\
271887323541695542892608041535592765099599828840524615648320542`99.6793079124\
1879 + 0.00079580068969091891564110708782586097124479730134623276834513572842\
85941312957611690061401955188861336459319846891`99.71499842667991*I)*
    Log[-1.`100.*z]^2 + 0.000084437075653499506147158984276328934282554594154\
8918618412887508681325852884116538941040326388272582779623847512`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^31*((-0.000620528997375286864739266573717921361435946019590486016320384232\
0115817970819216346100797353220389739970363681695`99.10201891211268 - 
    0.00602897113694105144749355522751089285825238155828645665915610900449034\
52657601216815087288074804392371919126789564`99.76679002878768*I) - 
   (0.00384709841800696120612850017267898812145287777234372147127851497693458\
43737491951262616132055874570877965147239618`99.76720305888236 - 
     0.0002973629046059370850606481967817966598936509616715613650374403518810\
50466446670874480776280886127623669150489868`98.99244850538302*I)*
    Log[-1.`100.*z] + (0.0000473267761601986181983867559032262830080503345928\
737905372275580301470002829159755054955589265037358822349319659`98.8305545865\
9277 + 0.00092056045174991812848070688666874707189576544266822170263737126716\
22992521482348116807710617152307263990492146443`99.7675018022188*I)*
    Log[-1.`100.*z]^2 + 0.000097674497540605121201418418893438983641438068884\
2954081384652649591459996391617886417300010392544227686572948327`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^33*((-0.000967337259644436913424714275056809359644466728949738798781044123\
1477438263308052367827541028202146781337952402923`99.13959085237288 - 
    0.00849687241182266655332491120132189161836470357878019626296394564797278\
41473299677199616159961920389452400215757344`99.76657883833771*I) - 
   (0.00542477107982029196417970484615119007082052390151062887247348535190356\
89363303855194696446694184232496586871211823`99.76708648787479 - 
     0.0004627511885094048805380678951567048049816379743680729408225521925423\
497457192118762573709733646958858214676259054`99.0306109265384*I)*
    Log[-1.`100.*z] + (0.0000736491390729212645714797926576911079897930134799\
93917273222408768821048226686949723510891617861585631787856295`98.87000332305\
624 + 0.001298767642450377756979536370213793379421156372558152587825467919940\
3023394717234329117175520639587183685234533673`99.76745040561674*I)*
    Log[-1.`100.*z]^2 + 0.000137803526815856627219523333797120570878239451783\
2281601484610514790289463063966273396633537613337147593327242456`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^35*((-0.001505460650530248748160264179633236270346221540331035164412046276\
0000677852557583311443743133354295162137331418901`99.18515258752527 - 
    0.01230332056567518629473353797530207243463002001399973831729016150839397\
01239155709844844671727930553701143465917792`99.84786843647426*I) - 
   (0.00785776847692800284822648249687677318662928154407279404401147385643450\
44850169816364516206093364755273408186728998`99.848576595502 - 
     0.0007198774495777282045719846033249025619876625265161791321111344101911\
731817939492489880555031849732986060414833691`99.07274256018229*I)*
    Log[-1.`100.*z] + (0.0001145720545206820864095395734354746462660670704941\
765268247921639540268764920342611711251991797010538502795250036`98.9085671792\
3167 + 0.00188192758065630626901946048066334388011901880767585737366432940742\
25502481285890331184737205709754483902398396851`99.84908314371825*I)*
    Log[-1.`100.*z]^2 + 0.000199678718001615129168979495836281577151314268704\
3546502976956231288979366142515591599608547831633906902427652465`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^14*((-0.022563663331959073796987884174570306667267260816021220177791958136\
1281113753600926907387294261626712159739833666275`99.74618431919897 - 
    0.01152257474664858998724358665642264831020452722122890774591343286216137\
23386349600185499762363520356831963818876933`99.59264870468803*I) - 
   (0.00916247343295799941575710537819556100906650702871724150433633613376197\
19250154439160369477624009138588200468511521`99.69083942483435 - 
     0.0098428957272791538888017273581345912295136126890100233433421923814177\
398307866184443597686574013733873081961490072`99.70640447063437*I)*
    Log[-1.`100.*z] + (0.0015665455093345734900568964503870765535130405799993\
419676069866168565481888408921340355033529250462149171427834612`99.6235581896\
7795 + 0.00262353744550368176274114195861722647364743419259828982272807364975\
27571359680574448122214256258805986802768428092`99.73907701397981*I)*
    Log[-1.`100.*z]^2 + 0.000278365968559063287797337597297802959118224620068\
1104339941627406147013523763757656848692796871602193264657784265`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^37*((-0.002361682794130277142104516494957111431858842656018518226108643345\
8124689921929353038875720910170899739675235213653`99.20671572401888 - 
    0.01823615846973800962945705787655033327082288655024696487550460770420434\
18256394853547807821350367201386228604158559`99.84767538794665*I) - 
   (0.01165030163290812349212998441974308685860125728544327849610653298995565\
39470724519784006712123356236730689795208259`99.84846853868707 - 
     0.0011292323127035036149123450199873417513201519083065896775991747830760\
256083976475320956538514838650127005973120441`99.09493176831852*I)*
    Log[-1.`100.*z] + (0.0001797229044658554762686298323318179956735472615653\
110605955666615613617580144401438603975638796273243009833665081`98.9314054080\
2833 + 0.00279104553830207575666894468064075422947139019693043271954157778364\
17934893499249140431087641851107110508001128443`99.84903550902285*I)*
    Log[-1.`100.*z]^2 + 0.000296139129210236833815227960403845856667260958033\
0858043100133199930624903346355109679762969618692783856616001334`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^39*((-0.003743774315096222261778148675808904912931611380211216754096408956\
8807227806348897110692492533728352593576186796514`99.22436349765474 - 
    0.02758691980130209110019573559763225342179173830124388436611735781678092\
51851849823750919298106885126101679970068941`99.8474990993889*I) - 
   (0.01762874196823322753531823139929275546255201130731669491430854329500381\
26839516938914202978362697524214376017621424`99.8483697390419 - 
     0.0017901290477914178913314705127910589629019918511427326573686010986518\
741198845440179824812099781796426086565704762`99.11315257122301*I)*
    Log[-1.`100.*z] + (0.0002849078867283919003004649000066618465557026619353\
672231305124703643713641200553659191158812869078565160402293419`98.9501867578\
2283 + 0.00422439522323633880910769856190144062220968326603890643786844210635\
84695277634850607254996797700895483629831418443`99.84899198207012*I)*
    Log[-1.`100.*z]^2 + 0.000448222254234569330767997121154591918483724819540\
3374434961750634067210497892787021457260824578594220717386426296`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^41*((-0.005999122167876539649953858232920267540125467955496551213347099131\
4042371498412103164886651212944253677230103251524`99.23920204721699 - 
    0.04248979767649664439467648313172101350609528549622738117168675666767807\
28453116607646702766260115931206002452100313`99.84733664037343*I) - 
   (0.02715869424076660051906478669543923190640182926907148751947752428024709\
06884173752477395649766990871771770815212452`99.84827866836214 - 
     0.0028687010683648314953454797619831747126834632111521703882647227571309\
530883250920464377123006313695087065668492491`99.12850290650655*I)*
    Log[-1.`100.*z] + (0.0004565679552832641077442563627445137871709895437103\
123515276302484191248559707719543062720402564638753079347200087`98.9660277719\
2521 + 0.00650964641905904184331398535160105543197976396744955837260180486315\
86159401810763042680057221496925355297024634405`99.84895188744758*I)*
    Log[-1.`100.*z]^2 + 0.000690694936915801374415596494411856616409632437615\
9698142917978747305552939022039573716575219680785166318001372169`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^12*((-0.050894916719972011723209289346418941713439884947369376943069560095\
2050716932169971652031951854758505142176186329003`99.72617280126073 - 
    0.03753021995494479397533116338741996439935669614187384125222229645706249\
76655228681576005478580906095351786580231576`99.65927199303432*I) - 
   (0.02783459504637653399353087909773040773248434765594510477746977903112496\
44246277637959839201105437253772285147520449`99.72023356935807 - 
     0.0221981501173890826024965019171076887323967235744589087976801276690178\
430535620264836591380044314128689799915863617`99.67078804277605*I)*
    Log[-1.`100.*z] + (0.0035329453186784092089081786935818921009167992699545\
434770425591522541406124026511047058717468411991536965917359134`99.5726895555\
4846 + 0.00758613070948759063677242989702650795627753101264385032906089795725\
56891453763630238070396318650223073132608703214`99.74957320742179*I)*
    Log[-1.`100.*z]^2 + 0.000804913467570784717158568222325624426387738677775\
9951095906549917559484124606245283921517153305940650283550182006`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^43*((-0.009714497244030945278795534807375946643411609682771022511781512733\
9688398828329531198638653032252081736993657409188`99.2519004996458 - 
    0.06649888913202859129053368475389388973555599300465015790410694915108842\
08402065071583184003461372252534495566309231`99.84718627409936*I) - 
   (0.04251458860429133490143852334374233464845565800000894200986789305103894\
28651767268663480871287664062883118403840178`99.84819438473191 - 
     0.0046456087175003278007087580491212337449724538978995541306150953397852\
601412687180281753763872513183050582318525768`99.14165781629775*I)*
    Log[-1.`100.*z] + (0.0007393715910609775465486638466324376759325324992884\
76288248311754711305026415477109311842657793500326198198463069`98.97961654069\
356 + 0.010192601553037395607587164694712717262176427097587880466787778788785\
6863516594096554118197846063464120239882550497`99.84891480583613*I)*
    Log[-1.`100.*z]^2 + 0.001081468613421353811245868761374195492026707839195\
2868615863211143113161440843293150167475754318527927437839529126`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^45*((-0.015888380592976129300136802755081576617280678435139291309642399117\
3623165456147947474223679245267188863551146862577`99.26291112509067 - 
    0.10557729333421926281374100024856111348369868888249008341636410933418720\
78576809918901175683156712433953883994378462`99.84704671674346*I) - 
   (0.06751299520738709858187554663526410666126898277430844699341734542682452\
73236428883168359208432424449773079932448171`99.84811617474652 - 
     0.0075984721266578256063706155856026823686676158593815016324528282645952\
939306532716225514129353928644006337246470912`99.15307740468073*I)*
    Log[-1.`100.*z] + (0.0012093343989035791622955809194963339487501385010154\
764072301924894621274650076077024093309904394872770537143567714`98.9914228865\
3789 + 0.01618925624101919854365603597364785516014494043057419842350738404971\
74028738195046985817822698119511519754581764434`99.84888041847664*I)*
    Log[-1.`100.*z]^2 + 0.001717733437159681296158810448926309488387718943419\
6761743068977650201965005126954523084413759400140088788320618958`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^10*((-0.109702916793550165634585243356840031721010978491030137158293637733\
9724432719365248439851574648813709150278327369437`99.69448611069365 - 
    0.11421153003693790077669771363467879150300913410329112866152632710907803\
70324712738602519338210143481512639279023249`99.70323377098441*I) - 
   (0.08072174005666787167390585826156597304928534058167035829543583360085713\
64221347733592202699946386005951636120481057`99.73988998526481 - 
     0.0474360273826530719276275421484754809466175869803987453281366696050698\
693255763843857810850864115705032098408062395`99.62057356436344*I)*
    Log[-1.`100.*z] + (0.0075496782385917385152873300828550777930393780845004\
776382059843960266621207840491433020127039688889271148206987492`99.5077543826\
9504 + 0.02118372072157578765561251536132189036188756511002897390738705861043\
93429995806011513875228756953243657869102891927`99.7567954345788*I)*
    Log[-1.`100.*z]^2 + 0.002247662577277998988701720771704462471313368347167\
3991956178905032520552802739751593367113649300598154213674495862`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^47*((-0.026230848121218650777756764930578984817795415630215070249514058648\
1812273856273112815230015671129372242696770295868`99.27255984746392 - 
    0.16980167741973326718046180028092006231081204218718129226463174312588065\
48402271306277378938352575830576799510702725`99.84691690029422*I) - 
   (0.10860415179272363897839140467686234365440609064138209993794988229364641\
16023316616543355775223388324788440993257406`99.84804343895449 - 
     0.0125453385522136433415968229835339921247915010330826149492844815807108\
658352430693046201278292671732021526863959354`99.16309461226007*I)*
    Log[-1.`100.*z] + (0.0019966526433461230284441667561803187979022325677181\
459138098061212690887713595521303576893797565627258289510592376`99.0017872527\
7742 + 0.02604790238341079085913170201612978791245355984921717919446179236088\
49338609867386682491020849889452779058224345425`99.8488484573493*I)*
    Log[-1.`100.*z]^2 + 0.002763768280996659533579112896667828287312263439745\
921479303201159449759719703849325206552974628164857461647647056`99.8494850021\
6801*Log[-1.`100.*z]^3) + 
 z^49*((-0.043688293391147630372600074152906547522505999757683576395111608640\
8611326901457257269087947282455525745874762038778`99.28109075477853 - 
    0.27631596911811784932216033911878517931248870439587249992192980822586130\
64940220177384297112575527907385823730533985`99.84679589472017*I) - 
   (0.17676357339351826705511898719141511803140446583584308183207685563478390\
98260355127931301183201383269947605180517593`99.84797565371716 - 
     0.0208957272024382929029434565307484842016591275891108878391715670447573\
038333601649975380015453695480806458760369616`99.17195934886743*I)*
    Log[-1.`100.*z] + (0.0033256582737678358353883354693345400849762922289115\
158976349962780638760504499667622806632714991645103095045153313`99.0109654795\
274 + 0.042403397817005366307326980188098019224635114913949986761105911725548\
3078159380026349152885227697553755024114365882`99.8488186884829*I)*
    Log[-1.`100.*z]^2 + 0.004499140244312325323648004627419560966999648163586\
3681456633941867889096837635790510825736550755603640251689837888`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^8*((-0.2081968164250900861190597418206347080193026353686919681848506632401\
469950999086892713650322322943010267669117483003`99.62592604370451 - 
    0.34422905747689438949257855450277026982142020649045423194823385963277666\
49447911084927713827319198715925007193140139`99.73840884872895*I) - 
   (0.23383397613208892107030000907180653515652207409477199360262409346248857\
96525303071426717073785727009247314456042131`99.75605927263794 - 
     0.0862178436404145778566135489872155313357444814955774380284178259278450\
846520910338765958454786978454674528023444936`99.51655926743895*I)*
    Log[-1.`100.*z] + (0.0137219959980961123257434088212100441903195390004800\
111363630318351537058371278553089720970870885752595121071295632`99.3832009348\
7143 + 0.05933095617129478283104028408456694569422551870486986875378540061958\
15017943842572196357544513767253094361318603081`99.76301658850313*I)*
    Log[-1.`100.*z]^2 + 0.006295209968686771691014436907779062145691609977324\
2630385487528344671201814058956916099773242630385487528344671202`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^51*((-0.073365994415145357383964804461555866051154628038452696091239355562\
7827446090811543516690987767608820047586620841135`99.28869144451976 - 
    0.45447636684162152625862632073998649777901521076293570899763512975984239\
32728410010963599595402497958951605912502206`99.84668287792053*I) - 
   (0.29078737171712835422202091314667964995435273762586173662965238056110017\
04651769061671045697787125402523087302872538`99.84791235586974 - 
     0.0350920317800718032725382154577635641063412449103287442985719615700761\
969959963832095975022852876103478733230223391`99.17986397937962*I)*
    Log[-1.`100.*z] + (0.0055850703209363104289900712917355569040462766027818\
315681889770095914030055989737355272383625528728050268898357705`99.0191547007\
7995 + 0.06976861765365053050893713090380611965017618834668147043033184358179\
45459562037575776491220752822936227124914509238`99.84879090514299*I)*
    Log[-1.`100.*z]^2 + 0.007402680248177969646988491226974774849501826578641\
8808771267314760000464694536247195463382957095403082121811076416`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^53*((-0.124157495594919826597791751873693562468328564412132431944998750715\
80655399343312237636437150238024307600995755084`99.29550894364063 - 
    0.75485817780932002528111676897022660864958581926150733495798254677396417\
8703797686629594057803590359272592570973703`99.84657711973477*I) - 
   (0.48306161127603376223709314663686656365323455286935429455630846166759534\
22565234628341316348648038035366991195092936`99.84785313410319 - 
     0.0593891235603444128230611835304857372986625295551349244490562946765502\
865976737351423396611090313733883716228744329`99.18695945075034*I)*
    Log[-1.`100.*z] + (0.0094520725805241555338203471085333706504002099832923\
211146094704585432969480951840628921181015319657701687837189967`99.0265097520\
6213 + 0.11592024367094139936461924159331283049385330205427936229767502202426\
57619839820405045262738861736153043116778290763`99.84876492394358*I)*
    Log[-1.`100.*z]^2 + 0.012299519856431545924512129651493145057330263900040\
2238343376065595279627331145542062111358720212503337520861097089`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^6*((-0.1989066512380820798860605397658535974626333773110950031136432504861\
376941518418038818072698274352544294161870988366`99.33014619365522 - 
    1.01467107444903564951424159218738429214632346745783463164983593553091523\
08916369545263446546007443222149749234080375`99.76432889959517*I) - 
   (0.67494597681886097927788043057554870957659928870176975372475406395273688\
57841238640681053107406186762425414713696595`99.76728459888186 - 
     0.0480326754782349183697885977643174608385475310544050784961708364926614\
400203471566012409477445957509074184005167768`98.96013958851042*I)*
    Log[-1.`100.*z] + (0.0076446377322899550147035845180752000811397656649742\
37255922845208085210631646453990019706173009164302563954433773`98.78093059161\
89 + 0.1680514541859002000503902271771483168425471603029729052536504388676945\
599007330066217423942875018489698656330175796`99.76755332214861*I)*
    Log[-1.`100.*z]^2 + 0.017830813084978135034380626286008230452674897119341\
5637860082304526748971193415637860082304526748971193415637860082`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^55*((-0.211634677651601967502913647032639116048493192473726302394213835830\
4374542346057008732700255931881531626132487232101`99.30166033428009 - 
    1.26509831035372063019606535369180589014363985555269736850596361592688370\
22396914800552201324099522507646883634744221`99.84647797040543*I) - 
   (0.80971124841248086377162669381271622943332981160998394191583739226265176\
9674073029458652719845560725995697186121367`99.84779762252774 - 
     0.1012371909380110972915362895451543153865621232107919355414335703530590\
830096358355821326486838387400007187704055744`99.19336609572343*I)*
    Log[-1.`100.*z] + (0.0161123993625224983763490389259936308016707846732115\
359284686784710841535706213197562766351436322945213249100217687`99.0331541737\
0689 + 0.19433675564242693018311724119025924741224503376333931249888884222793\
37127325052202792323938876591706232080860924142`99.84874058192263*I)*
    Log[-1.`100.*z]^2 + 0.020619770189956018577970228724070710653528156925032\
5056772915933221304762661042572453262254369955214856755318238289`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^57*((-0.363194943146552635125349510410516435228804500914806494624388818994\
2419983619433442901712635961189756325002665946425`99.3072401281872 - 
    2.13788793614547713310237968230821497837668379897314930747298542322726856\
74648865190970258120988037113038088066872656`99.84638485090876*I) - 
   (1.36853432774166627844545941569902199684571901988173262326574611338317050\
39963135673731909202852400348162413753699717`99.84774549520978 - 
     0.1737446322180053392474652084273230408313116470674466150850007244111990\
623088420977852335610358740827483076451714003`99.19918114584392*I)*
    Log[-1.`100.*z] + (0.0276523170531789246573408085092215338576524717997485\
193212298191739930913468850332968138040164348350755352792781917`99.0391878698\
4302 + 0.32850700487568884690148643809564043469102521095428876290969430104466\
57306121962657326157862387063062043044767406054`99.84871773405874*I)*
    Log[-1.`100.*z]^2 + 0.034855675777519494686549041876808703550910078525473\
5283954892812135819174475435044282278647222140257901475746980003`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^4*((1.02815373853282295996866710634893728598617621378075946531349843265021\
96211313793414046064091755029071975953037374328`99.56280612309976 - 
    2.30609074436881554797824858127391519914728528378496596783418900193667510\
99000848044198021044116450945834292396747805`99.7509970742308*I) - 
   (1.61711221755594991167376819426672990233471836372005933416391405753708499\
9613826061449839560481009714444046938701509`99.75108696523318 + 
     0.7189130127908161430493030398454203574858936219879499583759243896233033\
043329004077491143525555501427542474860451994`99.56214623049473*I)*
    Log[-1.`100.*z] - (0.1144185596387453668695235486973235003967568932085150\
33651677368209992413489631551627370825189447548676577329101744`99.43180806354\
171 - 0.421630443165845379461928251814038504300102461869777006914988155510148\
2411369434448386293501950319296371552021497741`99.76128141337378*I)*
    Log[-1.`100.*z]^2 + 0.044736379458580488040123456790123456790123456790123\
4567901234567901234567901234567901234567901234567901234567901235`99.698970004\
33602*Log[-1.`100.*z]^3) + 
 z^2*((4.69882614624494987072219241811249955576730536486161695053421896110820\
33955833129026452437938885656896381959676637665`99.76719419657788 - 
    0.36619275690495163657189610307811066863852979569244482618656421125667008\
18290362472677713052004661899133878966977052`98.99564430134906*I) - 
   (1.04183818737387105149227472831384313068148038001418306042638890753708619\
67203710240473958483115962998491851614347676`99.48718523233678 + 
     3.1579721486654234311997921143327635251655875903461960332731437256551735\
700872461056813577499595922800054531241331672`99.75830575900447*I)*
    Log[-1.`100.*z] - (0.5026068776066359032138597349868909862091354922443102\
471095491720067005790246199441949647881021521784090424997407377`99.7118757273\
8941 - 0.44178646691106467415880922577368009309022694678712425607460158329328\
66821339981404320673973137352126849895746659303`99.68380965529927*I)*
    Log[-1.`100.*z]^2 + 0.046875`99.69897000433602*Log[-1.`100.*z]^3) + 
 z^59*((-0.627264210309124752353919058400493172579347498900232467536388392210\
0415901775810203737600007125899408835337632089951`99.31232552837055 - 
    3.64064818014359231124065006848735357202737434030851360636198581179466951\
0611590420065817432894139128762392364269214`99.84629724448128*I) - 
   (2.33083081285515650335516675666229996379300758706089768669691185827391684\
17930065678162723781718411990858710954355598`99.84769646136938 - 
     0.3000817441855462009414633151013017072183667111900212962135172527455189\
414509132127687182678097389127144955064418121`99.20448409903129*I)*
    Log[-1.`100.*z] + (0.0477594929187672996747481913338026918532796414980378\
165102291454942763155842149059468835841977304210224003844032903`99.0446925850\
4638 + 0.55957756187418815991218121176281807233462601918660498746843695811666\
14988891918047125814231905995814586142703151908`99.84869625109249*I)*
    Log[-1.`100.*z]^2 + 0.059373023343725305132839957496391670860748399435622\
7795094715083724113636468842601441295353415137026801822367191716`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^61*((-1.089813208269953438139193858266606838267770437857751957045454114559\
0729423046186946490508752869576810889426345627998`99.31698026536208 - 
    6.24404921324403093882472576100841857226533412231005654552250414461959940\
58784189905568818586861946289945869557389931`99.84621468914402*I) - 
   (3.99812455843264160017700083036064719872331000923788622431821264386003398\
65453294044913371358538431542793047853230664`99.8476502611433 - 
     0.5213840764672030095131863530457469290766608087388784705913887221259590\
078731457763569480454542338776776910210505239`99.20934063713187*I)*
    Log[-1.`100.*z] + (0.0829808530191581011200026197162020283797177528510109\
16982673466286986586326210501125773898973463998423023072609776`99.04973590480\
705 + 0.959982174204629017628658912681580218015315318174093521730272783786776\
5581305612730214745490265717726749906468046375`99.84867601760834*I)*
    Log[-1.`100.*z]^2 + 0.101857272203181123911675102275312820940914752046592\
1775239105429022692881684911797024638041324636353665228906387674`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^63*((-1.904104992882142941284505939489393471753887311109127768313084099242\
8517469426520610469567933630539493838186589311458`99.32125744519792 - 
    10.7803691249754108845050097420082482858240815626184080692210004288059016\
112705853018323071650603368268584163008215405`99.8461367711268*I) - 
   (6.90364623044428893629069858852821686800291979345444011993035899865330065\
98751210843400373863818807388006516232382969`99.84760666186014 - 
     0.9109875295164177379825219281509213889335210171080391512816566549917897\
743986422748549092216492241349627277660810937`99.2138055369246*I)*
    Log[-1.`100.*z] + (0.1449881684176117875589743285829688448245765379396909\
630989451327191184801796184842801867767746349519259722831002678`99.0543742304\
8394 + 1.65782862903308304240907876037474055819256895837818479952374901072699\
3721237466031674425679409956252222598678729084`99.84865693035216*I)*
    Log[-1.`100.*z]^2 + 0.175901080739916796827431280248404604767100574039101\
2368639938533352815777917483893853786597202528966424351682688819`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^65*((-3.344457195242233466580330841792216641587864012828904582323299448266\
6303317170184508426234993644237770315879066709061`99.32520169709689 - 
    18.7278639553824954687656193024615254790283582789958618415455156939508658\
070992767923847344333485141600490913809298044`99.8460631191058*I) - 
   (11.9945840123800230099648258975996424022948528859486781759233978808332629\
5351319079342510748416733416474355895545584`99.84756545477916 - 
     1.6001558629281565106475028086684431052849783998218129052764218271001868\
223696522365739231182309344893600956410511017`99.21792486721877*I)*
    Log[-1.`100.*z] + (0.2546727153024934228535130879551435228303852237165561\
349904688848021412123522820751850276696300403032923637547960056`99.0586550263\
5154 + 2.88069799312585846205812983193079927722278360766252546441995526749142\
86621009956240733942772986507497734442036841034`99.84863889676073*I)*
    Log[-1.`100.*z]^2 + 0.305651550107255403121319793810148087550321861812510\
6978235602255685269104416297901177147158135416813073883308479998`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^67*((-5.903725364405448279701552952017780075484347121414966997405469304795\
3770876817705644932720819185286465827951790626084`99.3288508156787 - 
    32.7232620567656682474537511734803523949751518625819972104096837867999813\
550553258510145524584479306581755736132976085`99.8459933991689*I) - 
   (20.9605629272063105224167673403671903157623470454498127771203690626252328\
284147835969876336769833128297801812891685168`99.8475264522427 - 
     2.8247316877475758556254313362136955150595504987000578883770921777702590\
287949636944592760583087125812800889683400026`99.22173767024235*I)*
    Log[-1.`100.*z] + (0.4495700110133389005928109629490654332605506366332633\
780584763833562762286544026756311783618713847342263715441295002`99.0626185404\
4173 + 5.03459213321598757880624113978415940019572549037994520878205679818023\
14163458216219248442464595504921417517062127397`99.84862183367996*I)*
    Log[-1.`100.*z]^2 + 0.534186816301929629556586179326403366156517768639566\
3112777484674307567225769805748658813448887188934633683944035679`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^69*((-10.47062006666066489234158156005575828659520824822400839544002053239\
28399207369133761453461539526865869654801486483374`99.33223703242439 - 
    57.4885728206989012197318784968659687429768536132915453514446418432839073\
223426229831100271435564941885541363445902576`99.8459273104237*I) - 
   (36.8277199746072040010015076588470901317676487040332884804715644235989551\
739908853206150477169498730338233790785319594`99.84748948519399 - 
     5.0099940970793300302989612875215302030969556975220654082451208475311560\
380966622482010202536667002612155582376862279`99.22527726445747*I)*
    Log[-1.`100.*z] + (0.7973653254113923272016501272210162865005814263511313\
490066740631306678380356892099053955133623637416049138622616649`99.0662991388\
3829 + 8.84672566413568811723273710770759008967076817390131202744431823047866\
41067171837932277574667866062205606366532489336`99.84860566624924*I)*
    Log[-1.`100.*z]^2 + 0.938666746416750274616602572843108266606876865167636\
8253742793974414839151219132647788573076836515833074197459762482`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^71*((-18.65321273504774923485826345600118837725018671943157853122664363049\
56298329126912662117617127983851734330913903078684`99.33538801124114 - 
    101.512686440034978585014273447211310489814362682718761732383766565179492\
3343888548249613643181934076624783525141826533`99.84586458116893*I) - 
   (65.0366700775837541514590680473183286795007627128905324116355307113407344\
501970908369916773097984514824530520657279762`99.84745440101453 - 
     8.9254803854972438869122824130376124303591672340255396066135010586025329\
376810730542872738263460525703815226872322997`99.228572265452*I)*
    Log[-1.`100.*z] + (1.4205343228216418944024780707200911087230553966410586\
814069407003205193159575405739707665604443297839804594059977784`99.0697263519\
1443 + 15.6246442580258907521334147052359058890530754033421803718972757520129\
103561412045921005959103008774571926079360424821`99.84859032693055*I)*
    Log[-1.`100.*z]^2 + 1.657826245144813243693781129077052488718882880708572\
9069450423131161498523939970017269544814932241149219878646483068`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^73*((-33.37086797625204356807045060401569386484594284636839302710722869443\
14164793744454532667284124903470324144905090325258`99.33832763603874 - 
    180.112110831833936522349350313000977125219020504935396492784709123052093\
0842970651684888031519512069603302477758600935`99.84580496555623*I) - 
   (115.404684185164830564251729631911513327431125433437553415085922684414315\
4714068792665035486022765306194882675848627357`99.84742106163934 - 
     15.968275842632080262250798297949528593497512646985229015767404854965969\
7467023425888811407003822110815279023996456618`99.23164739414173*I)*
    Log[-1.`100.*z] + (2.5414300330097957743187811767144409886482520924938137\
077108561093789242023988372450866878630790261447540089911390993`99.0729257031\
1327 + 27.7279194453821761850206979459511896680603492643762916518596855147965\
147650943322953724413240489534052902297466236885`99.8485757546636*I)*
    Log[-1.`100.*z]^2 + 2.942023627590972221032588648409964342057638822959019\
498038660515123590852542675103515876273522772186547507961778142`99.8494850021\
6801*Log[-1.`100.*z]^3) + 
 z^75*((-59.94034456803527289520278535079024820761641737525712961044713555183\
44122344162415332121949299489728073445757301633377`99.34107663964598 - 
    321.018798457407364484269772282938441446361474818293180587875115148858329\
2310126288810755565063931758103170346115435307`99.84574824067765*I) - 
   (205.708173646669195468303734891425412028221460027023065785642730683289623\
3920041845330799231696873136330085732500442443`99.84738934191348 - 
     28.682815718324879303057440765176623731530765751346852946255251860509881\
0034432845308993632246035179833343903285344431`99.23452412261193*I)*
    Log[-1.`100.*z] + (4.5650119033653172021924684267225340320021747493562505\
480700412642321741016492565514847090815700823543892680711648057`99.0759193716\
247 + 49.42941106410169558406275123478350472895316361648615289611214416545256\
3527293992683894491703190832516398726047459322`99.84856189412972*I)*
    Log[-1.`100.*z]^2 + 5.244623403315338022319108180809417961237613500113130\
8658473207405713784458406635426967504581273509871841585032352318`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^77*((-108.0739504071905457952811073048123524628842495630657202472526255112\
888340526720704499528591443758812027445760475285467`99.34365311038181 - 
    574.611176070672519568230080716313073853009768621420836025405510982375351\
4151919140932174819939000614398717250700004973`99.84569420402156*I) - 
   (368.242460552399142590122043109807303849056988490851130746773850175033622\
5119795170420346228139149646261944583762896352`99.847359128157 - 
     51.717209952072822112454771078118436173900512166836513196931542695577632\
0198383121616113728493425082139833739495639259`99.23722119467305*I)*
    Log[-1.`100.*z] + (8.2310496067937531087324676325116317044307271577014671\
218973969129384590620495221322363948978554556975402285385017589`99.0787267268\
1123 + 88.4923968193153554686679787879005205049785715844825897976734818762697\
519223201722577652542610551563837327385338599253`99.84854869510994*I)*
    Log[-1.`100.*z]^2 + 9.389334919895703478229917738426635125071185165070545\
0888988142498434775549315997868390611074271214219081130280450222`99.849485002\
16801*Log[-1.`100.*z]^3) + 
 z^79*((-195.5651060361005221939328255446627400159921237275801696625611607829\
904882140177672866985949284352138464724477291522266`99.3460729033425 - 
    1032.69883838548254414697463569082550027384959680609435802217997890595472\
1536841886531337345825262480116680358842018825`99.84564267124742*I) - 
   (661.866598652531807598901888831087821736686510173149333629025427472824884\
4129924388296730974548249863830783899814116754`99.84733031691029 - 
     93.587201641276812563389195470236814069464479403814752087973064370661187\
422496299647295456310567098740490085499571016`99.23975504877716*I)*
    Log[-1.`100.*z] + (14.894865751347144869243253611573525675220038976826772\
5508820150445811826374540766506449060025398628014783193689935276`99.081364762\
62608 + 159.06661955198353215436826452972108879190621931721119865579969838666\
05666959183636625858474170125073105078516123172503`99.84853611192412*I)*
    Log[-1.`100.*z]^2 + 16.87749252174407000687864400807913179677901926743259\
06736812942671276373307103775602878954151337229699171981096686105`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^81*((-355.1031236369503746803042362683729658389220897189104985930447977502\
357393857569874683748742316681660020302264938129687`99.348349976797 - 
    1863.10445422643510463394810950109771418813891301319924092876274595486551\
4610207064331796671155152342352245838943987564`99.84559347423608*I) - 
   (1194.17875830269615404955759611365946739756280775673954354921314456951430\
0007659286251794571778631721924001642785878446`99.84730281383516 - 
     169.93786833242782365541805619403775886917437008722105534376447669779932\
98065358492783686579553949921686851234662493749`99.24214016414184*I)*
    Log[-1.`100.*z] + (27.046451763605552795748926335808379877099719947512142\
5385018698534439908508218751989345258550027363106514270890941578`99.083848453\
33343 + 287.02043413034634666529343629122230970197682987649994788785820166890\
48382884577171764876558544335121879544052325441645`99.84852410294029*I)*
    Log[-1.`100.*z]^2 + 30.45381390681757769380798645532697115364162433206939\
51417711122561598585107743375661211586582070607680666802958552239`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^83*((-646.9040500285974167753259358101828818293345291108562867254990055155\
894210529039648096617447859639288636680857693253565`99.3504966692176 - 
    3373.49130267228256982880828410213738358275213343482845812315970799368654\
72716557686375226715113967911252888962974448297`99.84554645937871*I) - 
   (2162.44751706857182072810312003852284882683711920968409562201397984111974\
79590937245892619006523732820326071109610925258`99.84727653275067 - 
     309.58912497977146913946211643431210882414479527377729917358738185792125\
63485091054101655446470467801470757771907205563`99.24438934596462*I)*
    Log[-1.`100.*z] + (49.272639568025200914328371085425721290290845834644214\
4318215267997024934368034134081794300423481721514850340330340653`99.086191046\
77324 + 519.78343686394532270524044189695343647708685380623335763200243829879\
91242134401889550407330147191849544304552768839962`99.84851263014444*I)*
    Log[-1.`100.*z]^2 + 55.15073554279399336532386550515707123142632474671410\
66502218833374871169904717461907054759176064894851786687527668466`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^85*((-1182.174945153783681753518538081923280510892196862849211380514028447\
9704330296552435852366280670443902604439496380904066`99.35252392888161 - 
    6129.46012743620455324598164224085767480221511889635410208984917273662236\
59645301570144553443576011465623784903180530455`99.84550148607214*I) - 
   (3929.34918377620462443369165579534689904033170128769729278902174926995832\
54812609236975679681372737151863079589917562357`99.84725139478574 - 
     565.76662873337527880349012477324070856546575499378773109646867199824918\
78064357627352180589061694668733135259662529295`99.24651396194419*I)*
    Log[-1.`100.*z] + (90.044555599353819009861500626810839902846970310716642\
0839449693488911043868160752699499553320124902855400438396125347`99.088404307\
67317 + 944.55980439573556189861524149738073762468283488877337132803168918228\
57775808930807690930163216130100526343509283247765`99.84850165876276*I)*
    Log[-1.`100.*z]^2 + 100.2209079436633887838562464704883616819067949730362\
51708332154927385080687105838388966288659679980081390464100808943`99.84948500\
216801*Log[-1.`100.*z]^3) + 
 z^87*((-2166.799647262996090001892981106958137601803920459304858034095966130\
7935777621400054913930655929374208326853911137601972`99.35444150529982 - 
    11173.5766807484185883268417480589798501296442448391613526253845792266167\
514626766107325763382893628937054581202646589909`99.84545842539339*I) - 
   (7163.44110852852819180389531922775894305057206284049503780697145618644230\
58595500129151929574758648940232227068739481938`99.8472273276326 - 
     1037.0118104292178067515925621535556919218539398833769983214448583251902\
483362476799195900099377583149444005928322747063`99.24852413958861*I)*
    Log[-1.`100.*z] + (165.04555567448551408382573699273739906376891849538616\
01596806676814850681292305271877967296000559146368362060710553603`99.09049872\
071252 + 1722.111163692224471131331185198706095391810962205877362910923110892\
9815869466401740203034153019051510218544966819263568`99.84849115692901*I)*
    Log[-1.`100.*z]^2 + 182.7216695035690925766348516331544581633273781898997\
011735386236299804133547219146937536064110563356729732002980242124`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^89*((-3982.845970982300063217405552775340904536687166451361069476474190295\
12420801142085468654786277105032771212711968531303`99.35625810971185 - 
    20432.5180319159381808329014190389211869922553176591918160511106401963382\
607174822197097279675542093907136438180175991209`99.84541715892959*I) - 
   (13100.2985952047562684560955552789235406346770534565461413897173310662978\
213109466359950318780694312846926360899789288592`99.84720426488819 - 
     1906.1956223653669547025233933674366378246921987876594051350300786231561\
288838339029140369639016274202283952991804027444`99.25042893172923*I)*
    Log[-1.`100.*z] + (303.38045579957998960820544517637471991377905898826513\
47410105656684824411617809312764447888834157314967457275140599459`99.09248366\
093725 + 3149.561464539249119975064991143372708844598253939819247577279074061\
3542972232516872660583106816571233918503691087746626`99.84848109539148*I)*
    Log[-1.`100.*z]^2 + 334.1788504354471488406688136288457210158887452167265\
730820429901011503946444995286502268934935507524305168838559518151`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^91*((-7340.950762303677223253074604002093785986130018255017822670347481381\
3195377058180521243560033409705346649276812736681862`99.35798155035171 - 
    37475.5748067488279953440098032635972224954529264730452851922750975074041\
760877852873628029902598429223542329070146118237`99.84537757774312*I) - 
   (24029.0302775272763900322774580649392314231372665284385638725488308166613\
264244326650689284831265333651021904183904603042`99.8471821454718 - 
     3513.4593902947492990509364511471045166912709285115109985396891993392014\
638128340283562882887785694309949999813776827266`99.25223645608843*I)*
    Log[-1.`100.*z] + (559.18442931804610827121535902256729471644251729695939\
54833608771248385350712292040862553743266362577225629644844794374`99.09436753\
751991 + 5777.412443474703719118814169449752343781387297562136398111773909711\
0596313737477963699311622565025207344257201132256113`99.8484714472536*I)*
    Log[-1.`100.*z]^2 + 613.0024991064162991511186425030407400000477633151415\
009297570346117987220563290793282034740295326570320496112881910392`99.8494850\
0216801*Log[-1.`100.*z]^3) + 
 z^93*((-13565.78164906371195499139861375276838663105629158418089191692467094\
42444216502065641032976286409449521752583980293395155`99.35961884701274 - 
    68930.7154304232330936154793945636107205933594027330699146576442001790566\
88827882783846427522781152974217016410397441488`99.84533958145458*I) - 
   (44200.6086066475619144841687653549599236969122859320121170359685820298465\
809775959975226979833793002995737743805056915977`99.84716091310888 - 
     6492.8564065415945070443462388506329386114614630937208622475000430280835\
921786362642956746037081344796464196411281602288`99.25395401354723*I)*
    Log[-1.`100.*z] + (1033.3701918869755204760439116745781909943817570308894\
485863988717943667659697769513447884789444705077470440097534514415`99.0961579\
1562783 + 10628.0235271689382680465235935741189917721887104016257078990207458\
997591080051368606767029855659952918596148399980277546`99.84846218774486*I)*
    Log[-1.`100.*z]^2 + 1127.668319763931408006832729600784367858997350513164\
5002222154009565755267750573727356418777563137753550231705426759558`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^95*((-25131.81257016159521997732343184534917633472362288515060671816117503\
6656610936641083903394772166451150540941880528433779`99.3611763285303 - 
    127133.669771024316552511222136227794896247788462250004160410809709509714\
4551601050546668517682790575298854534559520996533`99.8453030774284*I) - 
   (81527.1976449807098870692295003926816693126992890381457789440209827824928\
969550892136502623409562229400052562278877415853`99.84714051587318 - 
     12028.814624355692550490376852882990825741550348411884766931105191665630\
1206246668952526220749720168036166738734546687297`99.25558818882776*I)*
    Log[-1.`100.*z] + (1914.4453070022886184056463334383719302270951482463358\
369855461249405033231418478534586008755433246502860032023350605099`99.0978616\
2020941 + 19604.3686518944034735698993789566873340058573111301554594747956284\
633258758418691876368838229732699426156966680688649915`99.84845329401699*I)*
    Log[-1.`100.*z]^2 + 2080.088118096527111105223121075447616203693062085616\
6142341820922234099101467758647734001685966134547589771300327755723`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^97*((-46670.76315453815108961906232023842233776759521501797525634844965087\
66566639607671994183743625880435806553329381162362384`99.36265971609373 - 
    235093.435921217007240218566874326143854890622905457082827986426754388591\
0482491863192576034589119933055484634338160390679`99.84526798004863*I) - 
   (150767.560406355869711685433203571690453203809134614964000082349970300264\
685907961688704799951362341557293904733006915216`99.84712090577919 - 
     22338.380166150151164785982114409871861097666241083130612692938355014278\
5215204208676780447560837854251017109244647398694`99.25714493657912*I)*
    Log[-1.`100.*z] + (3555.2636241087507839742382020020315514741357320883920\
871063456638804223534935404824170349906100772816638560416070474145`99.0994848\
247669 + 36256.28969860968907880249488501796406203853286373484343707256830577\
40976565811345532385774762774665389542518720013428267`99.84844474496323*I)*
    Log[-1.`100.*z]^2 + 3846.911815803664106781461642144243016365405842864754\
3771315933744561411415344508884187438616146735607071082671855180782`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 z^99*((-86869.30554408485625308286001408850993344005759946836313530853432893\
13098300898563461074963525536561415549178696075040593`99.36407419474207 - 
    435817.451379518498725112136216447816020904232274458376016199873868882805\
6037096920286445767264337979404526282131030998038`99.845234210073*I) - 
   (279509.487102821934634548478537594905002351886417198401686784345499577496\
6525716347819596779577403133208341751516398242878`99.84710203841912 - 
     41579.628652545649579987447718259790852704812767911493085544019518800311\
522401703047195322684672256808185964397893151238`99.2586296552877*I)*
    Log[-1.`100.*z] + (6617.6034319780435999720586112616002956915248662742697\
968221882871843075640723539158480901360736255895179683120740510282`99.1010331\
2759948 + 67219.6395018437248364154531848975819446876012937631882827822395120\
203359784595815654539730073206302403281580461020539617`99.84843652105717*I)*
    Log[-1.`100.*z]^2 + 7132.225266382438509021758253448727400148610394361731\
1454671407947932551010445572468290087909395887854338527358008571099`99.849485\
00216801*Log[-1.`100.*z]^3) + 
 ((-0.21391062049910579086491602024913477887275473482617730456357644753766986\
85112618611900323261278439078219928055312031`99.67416501408114 + 
    0.26179938779914943653855361527329190701643078328125881841457871602565136\
71905174165523362354451764223318456738761068`99.71825525136552*I) + 
   z*((-0.4553285911515948852767838260805234122657605930145016877000591791267\
457955018909808993622833494661940655436105061657`99.56065807463973 + 
      1.030835089459150906370554860138586883877196209169956597507403694351002\
2583126623276748239270653821629316423408871708`99.7512874323112*I) + 
     0.328125`99.69897000433602*Log[-1.`100.*z]) + 
   0.083333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333`99.69897000433602*
    Log[-1.`100.*z] + z^3*((0.66976252843289697942100872434614914116985707998\
81425111449715136809133635222223703312237869227316267982607375741062`99.70785\
284336512 + 0.614327136653224617486508710990685396369747540684695244671443203\
6566899422155021026686546710975566064740040035583814`99.689074790547*I) + 
     (0.195546400947701946513894225985375670270322983406732333492343823251867\
5197458790056687904083779269867668146400845145`99.60814501842624 - 
       0.35488929598250584968274200473190492560289385585207968950231465921315\
78266396629866523802722891264153853893233218536`99.74295919467573*I)*
      Log[-1.`100.*z] - 0.056482385706018518518518518518518518518518518518518\
5185185185185185185185185185185185185185185185185185185185185185`99.698970004\
33602*Log[-1.`100.*z]^2) + z^5*((0.401811618971825055513648059260253348700312\
9153983398469127416397469424584557797820291115836864067601306306942978164`99.\
7659202143237 + 0.05734738578406112077357902852874693026956514045042448618771\
1162218632089813636550574382069675470994524094031755215`99.22151320967498*
       I) + (0.01825423984186243051465818869335188063236370811163939700627819\
22982058368573926196692022397577095712115142672855037`99.09485696131861 - 
       0.18076703022316311052791204091481389363911950092920159894833615685876\
80504415736756829229025114018486371769669555527`99.766825393525*I)*
      Log[-1.`100.*z] - 0.028769966408058449074074074074074074074074074074074\
0740740740740740740740740740740740740740740740740740740740740741`99.698970004\
33602*Log[-1.`100.*z]^2) + z^7*((0.155839628022628067535471410243079258590054\
6279286279312412174429076024554972162432413210221639649807443053206142833`99.\
7653627231984 - 0.02545034431080742564037943048202138151682065841325514690984\
98782530582418382587903941092845702782055406433909960785`99.26863905403546*
       I) - (0.00810109620091139609529335153853741312112160147132017932092587\
05967070320973876947654835783796480641738185007358305`99.16119088895144 + 
       0.06709987461063845288085531240742178383317410173916586998106017931723\
31008947585082003126434554986160027287772312039`99.76643495559009*I)*
      Log[-1.`100.*z] - 0.010679276725129475669255332341269841269841269841269\
8412698412698412698412698412698412698412698412698412698412698413`99.698970004\
33602*Log[-1.`100.*z]^2) + z^9*((0.059259720989004294101287608409052477658459\
9965289362321060329135745072571136662747110293648962579503058426159728288`99.\
75904735847911 - 0.0187387620896081500421820404304220914383362103444815855904\
243835507863097028956812594900746418731141250906766603531`99.47556496745725*
       I) - (0.00596473322796830169283340224716844354034760755937180100804826\
11677255654291635617435061463717569994721172056336846`99.39094556832497 + 
       0.02515657470927432535021172569026804624069174514559307278767651151866\
24128177463055113510478764032795192543509750029`99.76278028231887*I)*
      Log[-1.`100.*z] - 0.004003793216241568702180175811151605060748579267097\
7856163041348226533411718596903782088967274152459337644522829708`99.698970004\
33602*Log[-1.`100.*z]^2) + z^11*((0.02316589874365243864773034628819914573258\
72734315132469516284311853748700963636987945888131527938595980722872223047`99\
.75353103701418 - 0.009467582936277664446594443638667188230629259886579674231\
0287960295959396814874335646643035416860905216596270906752`99.54225270610274*
       I) - (0.00301362524688214206003971129370549083238933933461615725790959\
94358231347569299893017750138621036941271723081765224`99.47003008465741 + 
       0.00972194937471310854276647884101300967169007755996354368281794519515\
53728498488683936254979690968057543350226351471`99.75937584600608*I)*
      Log[-1.`100.*z] - 0.001547296299474752233594162663227496727263889445602\
4085653715283344912974542604172233801863431493061122690752320382`99.698970004\
33602*Log[-1.`100.*z]^2) + z^13*((0.00918629640491787966773680429405641541820\
18615831880691897187014945669712691828526289343557958512123953425493429215`99\
.74875514848215 - 0.004380436070927620063005249453780216438005528936454885492\
6744531575339450749023109154399844528817218824654286107556`99.57792757245393*
       I) - (0.00139433610717234194361056092677459750020848739485452634794213\
43838043254346729651807303313703157907125994517188222`99.51490477304682 + 
       0.00380602908982651299204656041786299966387357976404796361016997021796\
46473177507729389286324584622099236875880378661`99.75620214338949*I)*
      Log[-1.`100.*z] - 0.000605748343197436876293676250028087723284546122093\
141769067694993620919546845472771398697324623250549176475102401`99.6989700043\
3602*Log[-1.`100.*z]^2) + z^15*((0.003659749854349269087821656409460378018949\
1632021594239815060430850022038274152835810254169136505266002682842646296`99.\
74444713376316 - 0.0019493873311860041690283646317411893928755780595284441336\
814875804354466703584264882641021521765542866845321828659`99.60135007558675*
       I) - (0.00062050925951794043852483561249048019472470951940173579675398\
15592674606695594843061283581937911624335396963757519`99.54579477186186 + 
       0.00149618622365806313404223976219284596557982277510213440911541585894\
45700890715880957360311724156857246818711258761`99.75313081390246*I)*
      Log[-1.`100.*z] - 0.000238125433281176824984729960450419546141370021397\
3724628001409122808299763032273320339163960563137517870028158094`99.698970004\
33602*Log[-1.`100.*z]^2) + z^17*((0.00145900630233976752158434342783575674200\
54585359237996243099672270599467681518508515124293657632751901635809165806`99\
.74049574473372 - 0.000847004166545254704057734856252686622449137256058594025\
3955268717368926808203425836233310258001549324303814584503`99.61827155960414*
       I) - (0.00026960979985021650325422076922247260067953950293679931284004\
35889771214067811741994311617333718701456873303371804`99.5689209611915 + 
       0.00058871158462122062635427916571043145431251953761354517854530837635\
23356059811195752365331548335013051472026154551`99.75013382074111*I)*
      Log[-1.`100.*z] - 0.000093696358747929894117638294717028150444961704704\
7481223883184439014723481905416407612347716784553247533501363428`99.698970004\
33602*Log[-1.`100.*z]^2) + z^19*((0.00058118940359898255623969226696199907265\
57624237959542914832366704570578518255871107986091831767703824174710058934`99\
.73684746635422 - 0.000361852060275917684580151277113521023546562576693546728\
4027331912215301720644758788439168189442253344771737158714`99.63118200544312*
       I) - (0.00011518108812179751987952755477268495195130355065540668943159\
628189981182683438262753432794677599958879436417752`99.58704978658699 + 
       0.00023159579923868751508573012800383144666970078060889426721249060210\
56273239625741183684722827619443011369043980002`99.74721272503746*I)*
      Log[-1.`100.*z] - 0.000036859616248155328591983202494860574692324662658\
4376401306481950126625069834282565563078634670710964082980422547`99.698970004\
33602*Log[-1.`100.*z]^2) + z^21*((0.00023121141190946607546403207851221328101\
15732799550096480249847671672367490234484411845711278680602175358735060198`99\
.73346523420159 - 0.000152633889052017537217054403283792629867138669191228778\
8046711642498696942963888417500702149382910005522435226739`99.64140245763409*
       I) - (0.00004858487585193703530985275044693054699161184213380510984428\
00628016955504850266865405560252835067346195153692312`99.60170600682459 + 
       0.00009105276906086427004585762141399770385863651702918979464501571962\
27298345127301749484018892610120513345976343273`99.74437219097517*I)*
      Log[-1.`100.*z] - 0.000014491498278241341215419830348660695605180697016\
0967006450141634088101944449775765863330651236524244404266916003`99.698970004\
33602*Log[-1.`100.*z]^2) + z^23*((0.00009184821536235878825117703020174661214\
55881638508245789563371244575966908322816904669302531652238959771308454456`99\
.73031862111445 - 0.000063745774622460876177921841192317099881044659880940275\
6695352839762073644744395423330911991862061044527179560512`99.64971860457227*
       I) - (0.00002029091026477309326121168064999153326302762537952041570562\
34696308286074651555728221195994648570591604616939988`99.61383061186078 + 
       0.00003577106236491110279711002119305237914445675574709770639193333410\
95735804076036027283567333058067145036916293442`99.74161490806843*I)*
      Log[-1.`100.*z] - 5.693141395024065552574373075434668183424559182881453\
425460949817511525457992406227113057158523618261499622809`99.69897000433602*^\
-6*Log[-1.`100.*z]^2) + z^25*((0.00003643399021720529321587936353856452025414\
78668894825653328020214075569380622959914803573857485735354697857168323`99.72\
738156421137 - 0.000026410825309372139089324340814521938994669196820005876109\
8537414732398224735917920774949680250955796917590541182`99.65663239439294*
       I) - (8.40682679824622364457514697954393841406826952556316372147108997\
67636937215149174485905647163595214915125879679`99.62404467841549*^-6 + 
       0.00001404224942574707157886994244228899704649101384294875618196674722\
1407286973879518536147286105055259202591229178`99.73894144587244*I)*
      Log[-1.`100.*z] - 2.234893408236975135481408046508955464779111524390038\
2947322282609230383690023285304703796215676219773115152198`99.69897000433602*^\
-6*Log[-1.`100.*z]^2) + z^27*((0.00001443272987020610484287054860928269423609\
37367259686720474488536251790449500146253701773982171666218488881987016`99.72\
463155083159 - 0.000010870896880109696904849557822516990324937887957590282142\
0036423256230803697502379155686322428954512679882922078`99.66248125024704*
       I) - (3.46031394862344272709039867410155555485150572177712929075286289\
77037044520632247018935563368841902652746216859`99.63277768040915*^-6 + 
       5.50830287767969066506276388817985557174896059000976590991165942671861\
38394634035171988344653941880611177419049`99.736350836936*^-6*I)*
      Log[-1.`100.*z] - 8.766736310300344825167801207940499704009873048031666\
36182031092728725691037516269065034506239376422329900037539386278246530340481`\
99.69897000433602*^-7*Log[-1.`100.*z]^2) + 
   z^29*((5.71000639020671237656015209743263529651137275937696740715068623993\
38232346604121171880295882425623044595813115`99.72204909426944*^-6 - 
      4.450121606048453215122750967880820663776982351931452606792132265077867\
5603338200424237859689490252524776189666`99.66750106129301*^-6*I) - 
     (1.416517701925310891782430101311343178555127643134286171082369116499141\
3437157053719355471772768836181003905854`99.64033732084276*^-6 + 
       2.15920277931016496380160534188788776825987192279166677643139376801685\
47964648627585903733006135937240548179207`99.73384111057022*^-6*I)*
      Log[-1.`100.*z] - 3.436477954649715485322561985908659139346694691396574\
55608586462796407868902464888247368882708637065993939243564520168350942625542`\
99.69897000433602*^-7*Log[-1.`100.*z]^2) + 
   z^31*((2.25638691303015011893333055159348112963011145325186724359253886008\
95556826038970526948550096965489374412126066`99.71961729767543*^-6 - 
      1.813281698053055187819689563822695335010875316297705569159511620495974\
7834009535380389656153030017748387174178`99.67186202147747*^-6*I) - 
     (5.771854909264186797589083942392211032199649029341119985462608667046208\
13284391271666512289528940654126309479878930651498693137618`99.64695041496864\
*^-7 + 8.45832488897450502157619729773954273423864113877925955803168851473663\
598794272837920493507762750864007300396020337953336910390249`99.73140968262456\
*^-7*I)*Log[-1.`100.*z] - 1.3461842163574992808767920689575399633641173222759\
55490826228023593152852265204430605266963851745923669270617106453918916460653\
25`99.69897000433602*^-7*Log[-1.`100.*z]^2) + 
   z^33*((8.90677382338062621317432234620339113118628966415720017380726835935\
050026040505857972392843732254904962754466140693715902569617478`99.7173214746\
8587*^-7 - 7.3592352429677262028564798743998469778348596075566835541529268305\
5599448437312340776987958938353629231553690845357747994180832529`99.675690179\
0856*^-7*I) - (2.342517332588798016619903148694388823892773906867988024957143\
40163652108185554360272796836182870655756326574343598028669367780662`99.65278\
813254685*^-7 + 3.31139923815023478120071810276250989722728281643091410078295\
271271841655316196474324164311212107457933338981471471032902195562584`99.7290\
5362329338*^-7*I)*Log[-1.`100.*z] - 5.270255573023461868932594750091565500680\
89534615787193294236169585665288529743679179474103540498469254526535435031172\
16070531539`99.69897000433602*^-8*Log[-1.`100.*z]^2) + 
   z^35*((3.51232970002127866097548234622036355822666023464151567132935336260\
202145668371523516856688434632161903766840464999551009960948047`99.7867555775\
0427*^-7 - 2.9764909541792450864068147348215758054666735493661456068173147753\
4612645877935242680177070214930382948404622602982597605566174537`99.744527567\
4832*^-7*I) - (9.474464968518779983149072353762607325234915880177023266705487\
5417855943316594694992198845474560807050831115335518603846381698642`99.720092\
13729882*^-8 + 1.295671485595608275238704952115567752120106564770868773254784\
55401064019902102937664587003659961261090361673954509939473008733696`99.80049\
295566009*^-7*I)*Log[-1.`100.*z] - 2.0621252155576052231092126296881173534449\
65206377622794398199684613716718940142757644926606310102852806752745869045763\
1782334164`99.84948500216801*^-8*Log[-1.`100.*z]^2) + 
   z^37*((1.38379872077762566164651114717820074177179313721151540255835911555\
781508869668845536447143129579887419850165604793754411785111855`99.7843265421\
9439*^-7 - 1.2002415083139558429597273093576701216505936873215543425286064484\
4538590873937506854619023012936158412999993740699766362265994549`99.748048992\
46251*^-7*I) - (3.82048737904476529402069632897384482267476159317978844136662\
46059703980649755945097668082723656339446552902778647997381015821657`99.72546\
576318044*^-8 + 5.06702319730825986812705308851424795953870015051746604900819\
30447835597981146470352884670199439316306809179055639664643707447973`99.79786\
979311525*^-8*I)*Log[-1.`100.*z] - 8.0644178861290965080631415495125568696655\
63045056519848082193624731013679470708509356618422132548763172031417845973861\
179428861`99.84948500216801*^-9*Log[-1.`100.*z]^2) + 
   z^39*((5.44734437638228179619802993218596405865676073118742865048793770543\
57887386284214426587093526205186587442957690224012261968243709`99.78201980154\
975*^-8 - 4.82702754300484959319075064339119709726094509774743204666577957768\
28000685493326909730612481769290888921066890792338356231501331`99.75121797156\
322*^-8*I) - (1.5364905878198964051158555398707344363179421323440477123170079\
772604948906813591010319616405870178022112736058007513053575101445`99.7303177\
7093489*^-8 + 1.9806255922803154490711127285379752659103063672921409689309785\
53196722333523481453217514564987088766227373929760789579442130016`99.79532717\
316346*^-8*I)*Log[-1.`100.*z] - 3.1522635342572509915397621057950544203938345\
05208658086101978271686071580068083289382523840291274983171322687200730996839\
649505`99.84948500216801*^-9*Log[-1.`100.*z]^2) + 
   z^41*((2.14268987831768008163986904063721807445381992841345475798743380245\
2608390760363783133029593140850676275659835378469979683119828`99.779824857924\
17*^-8 - 1.936721526707735940863046929453274436682055387828311420276132492652\
0984176932112243013273042543688613555935640220513467952915619`99.754087078054\
17*^-8*I) - (6.16477608736036732629484364600432792434763197050905894475072696\
1888594576500080389483947212216114539567444176602037889532277186`99.734722411\
73238*^-9 + 7.738533865114625070494735230240763285101424771785395599848377877\
78644014793681960579734529288856213087353835438570345623881547`99.79286128059\
563*^-9*I)*Log[-1.`100.*z] - 1.2316259169170230094545468928165552230174551275\
75504541113607228064959097281308406287057431193194140150993984730210068266286\
523`99.84948500216801*^-9*Log[-1.`100.*z]^2) + 
   z^43*((8.42212798231325272710976406923692481716018274932714446879313032080\
3355746460251007642342424479999531100073460881314399318895303`99.777732436488\
44*^-9 - 7.754248864669212204917726177610001140146646882189305805618590450414\
719354747946369581613710131340378975830892825333302620902455`99.75669877555958\
*^-9*I) - (2.4682540735536449707656959968760828029221363071237729394626968715\
40034224668430574636096045693233157798642294516390375724439649`99.73874033010\
713*^-9 + 3.02228654414375030923328708249629722936538084423012343696516822549\
2434695000682842245468021287153733701234532097010448909347274`99.790468449904\
18*^-9*I)*Log[-1.`100.*z] - 4.81011842940599601036125454192038487420619307806\
56780475550391130870078416533311930133075837588251338287745983647152555179311\
4`99.84948500216801*^-10*Log[-1.`100.*z]^2) + 
   z^45*((3.30822672509113093039012098053625511132705609925486645622709411983\
0528501423915177893529639711212671906944383068602746524378714`99.775734311686\
83*^-9 - 3.098774873513899490229037532120743913608647196186011559733732659290\
607082215999583192952881717511879070654431662463517771493515`99.7590877536121\
*^-9*I) - (9.8637067729739968109774326554403703075263590375422999658688447875\
5177747169753216316957605281598956054589293626253670860468486`99.742421567303\
13*^-10 + 1.17990147287025480763028875465485091524830853352581538886395434812\
399488511807277489924663061928487444111902492198652380840344`99.78814518365299\
*^-9*I)*Log[-1.`100.*z] - 1.8778715176870889232748713377243389503498250539270\
1709555152970797094291350960124988820856646428301752656070326024711400504722`\
99.84948500216801*^-10*Log[-1.`100.*z]^2) + 
   z^47*((1.29867413727674973342473303244424533527774717722109428196841460652\
5264940512833135005556818977272985424543399312065861294348825`99.773823161670\
65*^-9 - 1.236224683906197763448561401571248052088218094583623740070536330000\
705611184335460381256457519057173315090573838083231756535676`99.76128264154184\
*^-9*I) - (3.9350253843177440960345102536644544854700657533261581837393481145\
5335960038370422399536622036201410345150438579750193896470634`99.745807797940\
37*^-10 + 4.60468905878548880570128702056355915089198990234530113279021088561\
085754378171895305922402609309849130859272717278584672257861`99.78588816073008\
*^-10*I)*Log[-1.`100.*z] - 7.328590251068775672669242504023304150456974383665\
0535010621549853233328166153279269877142756714094213044736588882467805102513`\
99.84948500216801*^-11*Log[-1.`100.*z]^2) + 
   z^49*((5.09512884821604163636279575043967814994958401194859214932290056263\
207994768005791744825864711383194848557872497835811675168489`99.77199244589056\
*^-10 - 4.9241402409136203069136973506676404663697008694730420713282143546323\
8479669600631179839423973374594466204091206652121169089957`99.76330728615451*^\
-10*I) - (1.56740251963823805736464266347820052888588936473501539054147351982\
770287518618885501657219617262378793418708622107558629165351`99.74893402023393\
*^-10 + 1.7964269617593574596718871815378097918817347504744950204305893004564\
9603678248646741559362226372899249721940547924491997487331`99.78369423791176*^\
-10*I)*Log[-1.`100.*z] - 2.85910230867556975045855869202764540057333242716840\
83756051034324294177724123954961823709379237833933239240661680588065855367`99\
.84948500216801*^-11*Log[-1.`100.*z]^2) + 
   z^51*((1.99791480499456528757635137036524839229626518807785968121565163458\
105538619621110221894674853108763224411793127412638268877984`99.77023630184735\
*^-10 - 1.9586128210271835950748628653109323693347666645544034619101748273624\
4768905935882700076950164780694309641480880681044610183077`99.76518171784626*^\
-10*I) - (6.23445824139275978708417114916649689951242315557083633624667251072\
27281427238282657558243755634117379849034350933172444105173`99.75182985019502\
*^-11 + 7.0062040902204282609241149195740135194312396835655517521715804911053\
232866419741094521421908174728425173599238804175741629726`99.7815604470756*^-\
11*I)*Log[-1.`100.*z] - 1.115072013269236594639099684075926683761624294645635\
207045340760892635988234951505690912294520275203665445977976868748833372`99.8\
4948500216801*^-11*Log[-1.`100.*z]^2) + 
   z^53*((7.83034231374257303598337282538396262042845297343379242831740132405\
45604515024711378067563611948104624610182577898621171307657`99.76854945770486\
*^-11 - 7.7804378137362190686213628689051876997825287734750752936731483883064\
293807317207183480518667502003647674005674038747385266562`99.76692289059422*^\
-11*I) - (2.47659027495043701644831171167718357032895020897339926517961690061\
05222445171078645340787057681283264992876445676452536343551`99.75452052449538\
*^-11 + 2.7316709956339796620458576513900851396783393348242413718445575184611\
141922175926255642496138782911889157549338802844304944697`99.77948398965866*^\
-11*I)*Log[-1.`100.*z] - 4.34758941855907105329973311738591276853374668438038\
8504736328351794844742003173697700252730165192954134996737071853598611933`99.\
84948500216801*^-12*Log[-1.`100.*z]^2) + 
   z^55*((3.06746976911615280581843540114532845424149685051990627677085764104\
00422352400525707928227282470816972823453243083425355239582`99.76692715806266\
*^-11 - 3.0870420487093240917162139118302055175998201407309185761258553906129\
245977402688001573603417516484626474514595792071385500967`99.76854525543246*^\
-11*I) - (9.82636003169240929968853920891594974730013827938469893724300169422\
7725421826487911346780513394513049486946622211818407476092`99.7570276860711*^\
-12 + 1.064765706016033328457907447005286724430146940970637354391404212557058\
4079896976189495173751816203480166224623328058370148476`99.77746222945035*^-11\
*I)*Log[-1.`100.*z] - 1.69462725347183543546354498868806329177746845290648470\
3333379923476205590274217096351271394633534930276181297946743994397892`99.849\
48500216801*^-12*Log[-1.`100.*z]^2) + 
   z^57*((1.20112476551407579936810421810517532758413973083168752953142473405\
64855621436215773170635906019867372107693506042097157984225`99.76536510067332\
*^-11 - 1.2235017824744839939264195493034404809535899868211241040347061892338\
045993357679168981934732908301502687114001782188879440037`99.77006120967653*^\
-11*I) - (3.89452713125118012244184280278883479927542224192942306673502522998\
6677552027468748019028704595279402233881132280333146218718`99.75937000568847*^\
-12 + 4.149222948899773355647690074070168443955989865433943880832794928325191\
340546928617792331781285473760503087287526838346135114`99.77549268446279*^-12*
        I)*Log[-1.`100.*z] - 6.6036934230772957720012955178328164531673887705\
5257846729245431968655654719212947824362769248694958806965575235681757316602`\
99.84948500216801*^-13*Log[-1.`100.*z]^2) + 
   z^59*((4.70127507226879713977204335605955719425269526336421489837024682047\
466358196147733371719191591542747727236761557784374840623`99.76385938229117*^\
-12 - 4.844245847075855469436347303361442476428832771259616518459875121332658\
700341671842805799261873564560449676172069048652412539`99.77148145230191*^-12*
       I) - (1.54197134422901618515687316714297386679689834175132939282495415\
8221837316278570880990058895406088715870641626084158596378448`99.761563678242\
54*^-12 + 1.61648968860775336996925894431166724507034519064045388905913893310\
5605419485840960107192425866952362395394001597077131507422`99.7735730183812*^\
-12*I)*Log[-1.`100.*z] - 2.57272324399002599657063173794460832178299414004706\
593153877419958381956367223574166866056688839224476966603815597523596892`99.8\
4948500216801*^-13*Log[-1.`100.*z]^2) + 
   z^61*((1.83938802932260797080256701775262161050652793933013664418340567339\
3601506098423029653349547536891431029314346070235383202461`99.76240645216424*^\
-12 - 1.916193337054253119443592266880874992975072147785459061700385861970483\
763040851311568929910409906671896371458451756134962776`99.77281526764763*^-12*
       I) - (6.09943283023877346478631133760682768770451025624937684371021195\
831180686487935214413163589220389752736948143454487684877235`99.76362282239364\
*^-13 + 6.2961986417510178638717654841617328359759889260637920914931180282083\
8022522842246299991164490059224269924243820350887078447`99.77170103193104*^-13\
*I)*Log[-1.`100.*z] - 1.00207113652315195656779227474304422302752305207169435\
253289421373590968858352373884918745906287111146599757723215836041695`99.8494\
8500216801*^-13*Log[-1.`100.*z]^2) + 
   z^63*((7.19400553319914840422371865699347553000447514292039403820504755357\
738572378871390191998231241013809878115452409276448885453`99.76100307194653*^\
-13 - 7.573084159532508830440956088913677247607787752301424996663015262044291\
835757018478507042523526869047760345022849755868759`99.77407075381285*^-13*
       I) - (2.41058755688106092240416364495703883295224462463473864360036258\
527909115945774280624996358960518619814927762020205468971929`99.76555980489276\
*^-13 + 2.4518201288554128019445511976072175794023280054501749478621518044846\
5927122358698781728100578825854068936220788836170817189`99.76987465438411*^-13\
*I)*Log[-1.`100.*z] - 3.90219293079546713721031348800574523168462931036871019\
23514788262648868934211938916348490324745485343453684639236821609294`99.84948\
500216801*^-14*Log[-1.`100.*z]^2) + 
   z^65*((2.81265640409630593963624291255018091140392720865757342360771558376\
501934291941140599498928694159094375323326976060765498404`99.75964628102206*^\
-13 - 2.990559000984240535856652626001791906601070005064613949027412760497750\
67060511160330764916225887039487438899936252008372881`99.77525500796791*^-13*
       I) - (9.51924495229204339829318755779103718245347673851162286537554248\
29299561364364330484023582443097598106426298610378419782434`99.7673855057054*^\
-14 + 9.545714746742324802249860829219013311693593303782503899306632137516560\
7752015147558555355085039938756755795718107688500675`99.76809193534507*^-14*
        I)*Log[-1.`100.*z] - 1.5192476872892408013954340469695910371110486035\
915181054149343564641512515046455099170961281923303148951628282153829527401`9\
9.84948500216801*^-14*Log[-1.`100.*z]^2) + 
   z^67*((1.09930747614732811493391873813419454684435448149752299978735117557\
991589597031854174330620104535182062390701000545833500861`99.75833336640744*^\
-13 - 1.180052703966627803116364101734075211885330680223105839564867104801246\
85941499109933660779474541640783644176359991876550957`99.77637427780284*^-13*
       I) - (3.75622441890491722726385211540395312963700460761960722874225318\
30718373836992326176747008896255411910486959704198931919345`99.769109536211*^\
-14 + 3.715716187736960750098586490959892984619408838395877660785671197378118\
7083119073903054135749976137723433024847264003304065`99.76635103690559*^-14*
        I)*Log[-1.`100.*z] - 5.9137459840491027386914252341281915276148795104\
80619608701441423230592695549975924586944498971932466864213506776777901567`99\
.84948500216801*^-15*Log[-1.`100.*z]^2) + 
   z^69*((4.29522304182485432415069576969846492240767637518131463542246595484\
00937295895588757895791326033480177438625888807050694647`99.75706183654151*^-\
14 - 4.6530847900441299336381362603358558639575687846903715138548750393965087\
060780465471763476223632159084400098252829419509749`99.77743408614228*^-14*
       I) - (1.48112288992247451242992537767145414559152091433878123957871043\
13114449620476262025869079121199945828908859184968082406068`99.77074041991935\
*^-14 + 1.4460891977385492171934838593736533709776340811096072716549916588744\
410256931441476616847341268338827421217738094195307782`99.76465022621433*^-14*
        I)*Log[-1.`100.*z] - 2.3015224397188338194306327086757258425086736794\
03046615997775371892488262384502006953550106256654946561630253815432455282`99\
.84948500216801*^-15*Log[-1.`100.*z]^2) + 
   z^71*((1.67773431259278696028642163234384351851782797787578566245998805803\
09666256885382190033224768620666920543763739032810555783`99.75582939838638*^-\
14 - 1.8335392783913621363572987885369064770713105728449457572324199151167362\
620796259244478596387347929236200912862700852421323`99.77843933413232*^-14*
       I) - (5.83633679018264160275030363222609752551018386593690331076499316\
7880603885912901339158487138504615125925144314154719566666`99.77228574303146*^\
-15 + 5.626910556083948460040405128737051606275300427129636379833764105009482\
39084264045563332176860715834968353862373945845688`99.76298786848506*^-15*I)*
      Log[-1.`100.*z] - 8.955506293367259552654793523415540851043138168952151\
15841019734054204237917107404314602018445273855885769698404359163059`99.84948\
500216801*^-16*Log[-1.`100.*z]^2) + 
   z^73*((6.55145791525338801530736379524201436749805940389371175141948956966\
0792600593125782451318157270168583928508006424987379005`99.75463393735966*^-15 \
- 7.2204889168370388124194231789781294939837658498841876647796129705183981412\
64429700513743684679436836422576105628023031886`99.7793943871926*^-15*I) - 
     (2.298353005309719811815289003971240667406197107507130711193565707020261\
628489404228886802090111148248283403669336124510995`99.773752280573*^-15 + 
       2.18912700762191853912045110949575536488956775451827252220264144033370\
509703264737850780588404298000823197053599897622671`99.76136242044761*^-15*I)*
      Log[-1.`100.*z] - 3.484103843189975720505066360820198221942572999061328\
43224357297424077862670105570053615842807353941591377823166365096587`99.84948\
500216801*^-16*Log[-1.`100.*z]^2) + 
   z^75*((2.55761954054533472905831860447500312391285359991932128931635804906\
4620308714128705753922403100927572453107929548553560814`99.7534734996951*^-15 \
- 2.8417512749942181249178112998981140007728416129561689552934730339843878995\
59893902298266902643699864086884979931548621848`99.78030314701232*^-15*I) - 
     (9.045575249060515971762166993172595097322409870564940995628034763385170\
19760261758376329440265548305374156414696860199731`99.77514610261649*^-16 + 
       8.51532646659124165100029134939881262695125256915082537371220994726567\
805165617655174344184537940311539911732433075636608`99.75977242423448*^-16*I)*
      Log[-1.`100.*z] - 1.355256299199239254093241982259835036241535360013092\
53122731521670016917130079725941478633158078465100374830455939455494`99.84948\
500216801*^-16*Log[-1.`100.*z]^2) + 
   z^77*((9.98211661190538356460885326015508107771040325447499633089564832519\
550492067682848637992716314814371661788116720488511086`99.75234627689309*^-16 \
- 1.1177976211789664145952786835262770678729678105624961635371651726011675447\
68473861905714066925863837482139400393595585031`99.78116911217371*^-15*I) - 
     (3.558060335739887604674532044592991016445816071940457173694843550872159\
88720232881199560492581714051832763998513976923002`99.7764726641756*^-16 + 
       3.31180067851155517932825924474840386770956111456249506728192532505204\
957158591232509176043366697422735944142553810823144`99.75821650168815*^-16*I)*
      Log[-1.`100.*z] - 5.270894485202069247587803121961218273743706496231404\
9812140935526267112127395067957262515800468613444324174853550104731`99.849485\
00216801*^-17*Log[-1.`100.*z]^2) + 
   z^79*((3.89496144544873528094163386795248837000184635971562338758913814890\
453827455586062178222873054854705090698352108719358819`99.75125059197502*^-16 \
- 4.3945190360374757363637414589468410115892703406111454163942063176562666422\
4295638632849403992540823920803160125245449441`99.78199542945204*^-16*I) - 
     (1.398818854193590398088539078307174865614399366682024755365025444645314\
93116896410104757513748464262141515735468189701368`99.77773688163468*^-16 + 
       1.28784192288752329396980615209197239412488277001642425144100550692931\
736763428705013186654763872325729270035633107758895`99.75669334906983*^-16*I)*
      Log[-1.`100.*z] - 2.049664079485208311839306065755603616994092827592433\
7169446609181251712385636794724092504391329318837825326341401546463`99.849485\
00216801*^-17*Log[-1.`100.*z]^2) + 
   z^81*((1.51943554487088512507619046656288920813032368524705597379361182370\
661115963338643277210596338993696846848028137683753244`99.7501848873004*^-16 \
- 1.7268033857007353887314855980968236683794767629046463584700698741832225728\
2250880215309525838538842360888466052682518335`99.78278493742941*^-16*I) - 
     (5.496585891641854655749136135324737052903126849107306352872829774913452\
9735718719494765585981793664901704420627905788302`99.7789431980157*^-17 + 
       5.00724854721156130596977896848990053458615437943542972022941808818629\
50180138651209778902231073735083303141928602734671`99.7552017321472*^-17*I)*
      Log[-1.`100.*z] - 7.969283575784316351168875806593196659947904501500377\
06384546511273650101520321924905344384815125412655364441717454434`99.84948500\
216801*^-18*Log[-1.`100.*z]^2) + 
   z^83*((5.92603821025473229759574273128248061303137227817648418451288887109\
76534522155300571925826208453712809683118138789097038`99.74914771374036*^-17 \
- 6.7821777210334551307244470217754707333828947267192689639633094373338317699\
256311526577991268478838944152656179222086907`99.78354020373823*^-17*I) - 
     (2.158834218460399902684238299824024983767409375445725217724645121746206\
3868001312623634482773209847809148223128640762388`99.78009563894464*^-17 + 
       1.94659915283346750728447147970782685992807368971289537461314685494735\
8392677328772550318715157754320576522440608507464`99.75374048163832*^-17*I)*
      Log[-1.`100.*z] - 3.098108773919421923712683213398910383651111043141951\
899792447917570443168943706813510909295246220443704425004001996341`99.8494850\
0216801*^-18*Log[-1.`100.*z]^2) + 
   z^85*((2.31075458525064023075908974288880743415303812159636914588579315099\
35296006795099898856890908630292086076109003977695658`99.74813772103361*^-17 \
- 2.6625677681944109031371482043635191722607156528059068572452345384396073382\
741287955770295209404001014941976030666433892`99.78426355699783*^-17*I) - 
     (8.475216432505924785460084091262882692799409300699688720287490503822190\
210536906322215741814076261787415062989623856813`99.78119786083181*^-18 + 
       7.56653607133532341707373139979448499734603708312103630927229079142910\
1517663705399459766323509175406250419240983666312`99.75230848898737*^-18*I)*
      Log[-1.`100.*z] - 1.204251617836146705213665120699119999316970503624325\
344953895650470670457035153180007353193958634211231337802704834587`99.8494850\
0216801*^-18*Log[-1.`100.*z]^2) + 
   z^87*((9.00853788601732533185191164032409662815651110630797768296129264496\
4093318268745231102656863797634661750851414957859751`99.74715364917438*^-18 - 
      1.044833582996173047176459727393491478522371298004962707644016209075544\
6649847175266548982303274191469888185102383479432`99.78495711430965*^-17*I) - 
     (3.325808588845140469470899242708882166245164617037021986441427294921603\
946533469095648237576222317079987875416389198432`99.78225319250436*^-18 + 
       2.94078407193581429701371023943630689386922030071979252650836179095042\
9547009957401295102286373970795341551459327395554`99.75090470244976*^-18*I)*
      Log[-1.`100.*z] - 4.680403216144967638141290011938220714655639762004674\
56629515991968582820745834944067766956956860869233557250777899259`99.84948500\
216801*^-19*Log[-1.`100.*z]^2) + 
   z^89*((3.51131314142473070866881452590982302354701824777196046725757927462\
1700011331172652587346069625055229123594824938616332`99.7461943207048*^-18 - 
      4.098430163025671618630100744012837864374337709643605912175289042336772\
188678779438558810690514060140205096805534423382`99.78562280501806*^-18*I) - 
     (1.304570838724916179912713073316464215568911395918997164874251714855673\
958746437029343702175444490417302829129100551383`99.78326467130935*^-18 + 
       1.14281713677834372278266793363048516777766731993949486214491331821217\
54284931829523968218373721728472538974765586951`99.74952812346356*^-18*I)*
      Log[-1.`100.*z] - 1.818849963684000633405635744878824670043303526612295\
96430595078170548003340223148278935501197078314692056442659514975`99.84948500\
216801*^-19*Log[-1.`100.*z]^2) + 
   z^91*((1.36836833346471752238595948581592379283866811688871957574399872170\
2372561548651508907607339911348766387234517152154548`99.74525863380116*^-18 - 
      1.607016347850594787203664198337547437021360795652157424347535122273205\
93040133540774328561968451041534964849206793749`99.7862623913175*^-18*I) - 
     (5.115291907798137854906240402668128864090306214916545861202179301964824\
06340016104895907376023654362914110252221050333`99.78423507452723*^-19 + 
       4.44058230153893924759749003481503100261093578811915848359044764049016\
065785585157337694914788219347901868540183512179`99.74817780328624*^-19*I)*
      Log[-1.`100.*z] - 7.067406234963074898411248827093145495127025858465762\
4546418428792375005780420776072566337659651555141683810125520752`99.849485002\
16801*^-20*Log[-1.`100.*z]^2) + 
   z^93*((5.33160416552883684957759323077607652227735893603796695549236685799\
559454916674653747947904292947723125943855992799662`99.74434555605907*^-19 - 
      6.298877865614433782102887750895065503546331951466015304274239533631180\
39395958244674655850432781736075001544661524981`99.78687748618607*^-19*I) - 
     (2.004995096489328729991375623416441693348022758215141913491948806140076\
12704029132624687933414885122261288279874008015`99.78516694679375*^-19 + 
       1.72526001759763030541139876363280350980791845048320931990563306207113\
014483965592754435469026163110807434151418532207`99.74685283987648*^-19*I)*
      Log[-1.`100.*z] - 2.745836599194731967985883090247784616427989168825958\
2321186535951134376090672598190258143261853540874293132700118306`99.849485002\
16801*^-20*Log[-1.`100.*z]^2) + 
   z^95*((2.07700361298422175721317779599482114892106862881581247025541423370\
226242211843404160317641705804631025611875030835865`99.7434541188955*^-19 - 
      2.468047349404595174346374671829660159270212235590014033833570945214431\
32259625116907640541809874507041138602754840495`99.78746956904307*^-19*I) - 
     (7.856038708851829375564223628588016116773934897617467535059594092519658\
594234684188641270285486664373361460061715394`99.7860626241109*^-20 + 
       6.70227775015382433861400051324391681635095705859659878846066582688415\
65524164577072233923767201873220266780730256831`99.74555237500213*^-20*I)*
      Log[-1.`100.*z] - 1.066700633911808218110828479521534345448624022597318\
7442157140957400185024739028323259284900332493872783112350907012`99.849485002\
16801*^-20*Log[-1.`100.*z]^2) + 
   z^97*((8.08991467396258246083216456823071368885902798421605027220362296910\
84897254031902029592960314370226686030042982451874`99.74258341249637*^-20 - 
      9.667139445598888632177747322541287803632123780997440475854713221650985\
91242754433197669446612549422695667932476599`99.78803999946211*^-20*I) - 
     (3.077146056651415492791056090896165417372259401884353831138304327780485\
5645871362680069368864971689307141955256468454`99.78692425493317*^-20 + 
       2.60342572247086635589782406900990441883424940700368131468138930849001\
84510617211746277320953592516890711797152246599`99.74427559155681*^-20*I)*
      Log[-1.`100.*z] - 4.143480727038272349493449621969660265108945616609961\
657433010472357059095507852846727455583241758205362286549024844`99.8494850021\
6801*^-21*Log[-1.`100.*z]^2) + 
   z^99*((3.15050860319449471174253489609386077564233176690543130049165562701\
31442919940278263587609918057279382310340269669301`99.74173258124772*^-20 - 
      3.785323702414103537511803850300249965690691340085536776582791974408886\
8356880941966652239132115057227756677699196706`99.78859002921685*^-20*I) - 
     (1.204905956884238407072095581642769307490562422511664714101276183442834\
2354087015886684776930117997379938465321908996`99.7877538187379*^-20 + 
       1.01117064401981372970983538080955300659292988308568408931587928685955\
86155789622045674728517026490973134930054144161`99.7430217110688*^-20*I)*
      Log[-1.`100.*z] - 1.609328063051686108744254760871758921575005592517720\
678939087354034163649002044442129561981404601439926708382569888`99.8494850021\
6801*^-21*Log[-1.`100.*z]^2) + 
   z^100*((-1.965955137425733153368971739381245201366798407707198745649465762\
3721397648280533083480635819153390642483785200850784`99.74131436521917*^-20 + 
      2.368400380113968770245171837553351913319207148504125120634247847015562\
4233088919192297679059158482410566976033904292`99.78885775818536*^-20*I) + 
     (7.538852554317239625957510311742978298774143316369330654876389308096326\
442922507520768070286860152219678716164263852`99.7881571519658*^-21 + 
       6.30156238142153870750021310334864074164654379130062086698822765285002\
1155892364450587164867192295712001967219502027`99.74240312615272*^-21*I)*
      Log[-1.`100.*z] + 1.002924802205173442873789163646561583076361292162242\
418397629301836179511323586929674236769528248146261976329449556`99.8494850021\
6801*^-21*Log[-1.`100.*z]^2) + 
   z^98*((-5.0485991222752307346201472699386781075047412949682219872041156103\
860184431904310405235171178439508658259494310907555`99.74215556395282*^-20 + 
      6.049473169121385961490353241183182201386493401054562188232154946620949\
6624304235191643779655735605712831374648304446`99.78831749009856*^-20*I) + 
     (1.925607115934923821766520960881860012546111971163981624753515708259649\
8187236281442682663074626508464251831842396391`99.7873429276342*^-20 + 
       1.62252039669677063993912639191729755592516358772764746658605420607376\
47823229393616887668990716817547597765299487261`99.74364583565288*^-20*I)*
      Log[-1.`100.*z] + 2.582321414017139761298974045116414826675995658909688\
710629810498739184229162286713396372872717274816747595679974291`99.8494850021\
6801*^-21*Log[-1.`100.*z]^2) + 
   z^96*((-1.2962820489476601958059387197710483615077302547730445782725570125\
7668423581555891559146487685862215531219052951901558`99.74301622904609*^-19 + 
      1.544697892829352267869346327882024915206222042746879904277659541521973\
29003805908764831675030247800222325537600924157`99.78775741017574*^-19*I) + 
     (4.916926104548524008854141997248230835824637931072808553808921189257242\
6768936305809334475071311973789608764310515`99.78649756785815*^-20 + 
       4.17723917346665974865835340629278678084320165995513793110284651356091\
68278775477622732740269378201520351469707053727`99.74491107263286*^-20*I)*
      Log[-1.`100.*z] + 6.648282629343221411307677479884961965942752364844538\
121523265342015575010131104473157597687316079056622751374810653`99.8494850021\
6801*^-21*Log[-1.`100.*z]^2) + 
   z^94*((-3.3277970583885124870544898200176745823293166731552068658397370537\
5230982304951301393142297031184638027000118403904207`99.74389719058996*^-19 + 
      3.943001810442282547895051344395546679262965390652477394957554452601362\
81698364241394734804977995459608924242642241162`99.78717631648246*^-19*I) + 
     (1.255096457504363518016083581200631185959533493622022767070320180654855\
63295324124447229128381872928767132781781109899`99.78561917137594*^-19 + 
       1.07533610804211203645477280290048090385518797740038304324247633243259\
452079233358893838306782013131977110443284668281`99.74619959712533*^-19*I)*
      Log[-1.`100.*z] + 1.711450570801025554745078408628916413139546148500204\
2808730475142843956696784912568128705225860920615190361515773684`99.849485002\
16801*^-20*Log[-1.`100.*z]^2) + 
   z^92*((-8.5416168004378624129367305335761033419658916869842890936367590092\
2093639068342969480636308987403253888592985127149995`99.74479933075546*^-19 + 
      1.006146585843923370133285180512932329149320028195423937422328557503138\
339918705136022776030031329272200124478632798383`99.78657290475613*^-18*I) + 
     (3.202664052241888184175485490961801539458191553077354692672118496293918\
54708687643328487103409405600180946709205238703`99.78470567639975*^-19 + 
       2.76791784468186284191584133423861674229160397526797544758309014577456\
6711220734943797276083406034597514654036229414`99.74751220661928*^-19*I)*
      Log[-1.`100.*z] + 4.405278070533834734566585817546286670525574878063832\
7929470594347800391405432864036842060941022212379166091114640485`99.849485002\
16801*^-20*Log[-1.`100.*z]^2) + 
   z^90*((-2.1920290584599191528450857431013730657708399943737900052761849707\
85893764611633250044411571012607839136731456075935589`99.7457235881411*^-18 + 
      2.566488805008636652696857230083620977551376753733602049254564946853404\
4083097374346659694399660932441310802014437521`99.78594575710424*^-18*I) + 
     (8.169387594142720629020580457488413348263174841683787949554905267271173\
80717444586518754150459605928026439099296723568`99.7837548431711*^-19 + 
       7.12384591060718134965854759425428156759649096405318154634887467325079\
598652017981253186294285484081594545087619207882`99.74884973846098*^-19*I)*
      Log[-1.`100.*z] + 1.133795290498117255016605648792497802754722685082808\
6535729848829533217543324370719923117494691426888660290373809298`99.849485002\
16801*^-19*Log[-1.`100.*z]^2) + 
   z^88*((-5.6243504065916399721843239501638459371662469902290025750018145988\
94093047487231199330596806449355933526502197692273484`99.74667096257652*^-18 \
+ 6.5441583281795330738975526476179539761186913070022500483689830448178067943\
86262167905299174872125671349665613249987274`99.78529332915673*^-18*I) + 
     (2.083070292611533014071149989833582402388769254362046607729588156940808\
275344034418340434371421019988178037420467425222`99.78276423417927*^-18 + 
       1.83326972368533272136101063998239996329363851179576965596016950331359\
7459707041600772788691423073576413210307597116073`99.7502130724391*^-18*I)*
      Log[-1.`100.*z] + 2.917739385452338160172389402687922681237643433714447\
95904017343457477164040321566267056945176182803987271506073565421`99.84948500\
216801*^-19*Log[-1.`100.*z]^2) + 
   z^86*((-1.4428292687606524753503632833311460446690772678828789493923509025\
906988619586713770854436909953588872746334603032866018`99.74764252043923*^-17 \
+ 1.6680015471565742729099851532456813500251110296685236848573467157798654698\
294448561897892834199964596134191656367323806`99.78461393541825*^-17*I) + 
     (5.309413826297959054384522566920610002349781722985439722240052219054752\
829436125957671465728275414202286288689730102849`99.78173119166834*^-18 + 
       4.71722731562423119185543067902260783737528233540783813239090277521224\
4244934558247986412370834481412158675640626313927`99.75160313357034*^-18*I)*
      Log[-1.`100.*z] + 7.507700449697087128260120845740810167139419383106570\
28683393881029297646866075450320052877442924022970186733198154956`99.84948500\
216801*^-19*Log[-1.`100.*z]^2) + 
   z^84*((-3.7005858554228309559278747758044573861972752645678822530681254533\
231963504678713432475823618388114003388285476420074987`99.74863940055161*^-17 \
+ 4.2497035887254918390131143882601071867967584829975770854867196974736939873\
572982679038623146968653643816867087648212362`99.78390573251802*^-17*I) + 
     (1.352722665642058068978513561637659209973669857846639358383906100141022\
7636964570478735602639098509485538960038759316287`99.78065281198688*^-17 + 
       1.21365087817968266338543553507931872797780746629183238708435461445396\
6628911943529022116022340227572869775179330685243`99.75302089510228*^-17*I)*
      Log[-1.`100.*z] + 1.931585364501161930057197627963716842344808802758025\
901678368264595673792264185338647327894562584362400713617215588995`99.8494850\
0216801*^-18*Log[-1.`100.*z]^2) + 
   z^82*((-9.4893227283428118909198823283700758937161470547820805052830740746\
619368498635443249518552159938878849719122010077772229`99.74966282073397*^-17 \
+ 1.0822585159322132911485757156047343794315714634792569454248023973956514767\
4472360168203835379077823587749342069984764509`99.78316669999383*^-16*I) + 
     (3.444935850278210158538371018034381193654298496353664432713232644424171\
7953943498549235589527302655549614220685805234076`99.7795259162497*^-17 + 
       3.12208761787310541432163234472333895976101817869374143321042814555835\
82354264859892194144514959821276448803932183667898`99.75446738175172*^-17*I)*
      Log[-1.`100.*z] + 4.968956771505051633936742662398013896226073210484918\
845647164203829590411726054677055023630918088785974510398923034111`99.8494850\
0216801*^-18*Log[-1.`100.*z]^2) + 
   z^80*((-2.4327927496430454068775987702323385807588402971649116578838220957\
6966526116320685044695878670510225177329556241161877036`99.75071408510267*^-16 \
+ 2.7548849589227335142091145389853387245864231278837985227090630410775765703\
967581648665830132273591510413502516635699331`99.7823946181738*^-16*I) + 
     (8.769071177241321443259869296230053735268434627828854889601821668177365\
1338328229695396854980993692048232851446489605729`99.77834701667494*^-17 + 
       8.03042280376716836313875275114057131387705142940801060749242463031477\
46880508237425109092594933777539472860567473928641`99.75594367319789*^-17*I)*
      Log[-1.`100.*z] + 1.278081484337422266025036400763866962512749812964303\
6899157622192181561038920974652165968212700704418543869377822789573`99.849485\
00216801*^-17*Log[-1.`100.*z]^2) + 
   z^78*((-6.2355658086038011698114415380809381588177035182798232001973420808\
6984196326519242235993103624203774982243511968633847841`99.75179459221506*^-16 \
+ 7.0091457407485652760320619883877436676449389344184309975958012480466749978\
8385657675305192963597332107035031969641585624`99.7815870426283*^-16*I) + 
     (2.231080382983276970275586007835677145588932840489798646065208236751360\
43156035826775148246957918240063904824302071816802`99.77711227783158*^-16 + 
       2.06524349967455651878518794401114890703175830241161898993544278349623\
145844647661728120090311048217212833505774032322514`99.75745090785149*^-16*I)*
      Log[-1.`100.*z] + 3.286937116616108061446329730539753910628352480049617\
5606336015083465991576857651338861639747734015921967532947980105606`99.849485\
00216801*^-17*Log[-1.`100.*z]^2) + 
   z^76*((-1.5978752616290521059962423494931745527233630720861894304246288650\
66538183475391370295257484792247427111886874913946627848`99.7529058441801*^-15 \
+ 1.7823953945057004800691056607783876044405232439691343363560592849976451454\
63901168116146349794388403578003961806944559096`99.78074127455149*^-15*I) + 
     (5.673540751596221926629690625463065920163096150360087495031115130227074\
94767582805320644993444252802078109496490298752616`99.77581747187284*^-16 + 
       5.31056820094513813068128143016608099868626722780296274098595692651047\
661759274840229705699559156505502251899151481336106`99.75899028692147*^-16*I)*
      Log[-1.`100.*z] + 8.452031798070524532651163463143721250222627008609884\
8296804494490383281305619701483014106360213897675561838440425743003`99.849485\
00216801*^-17*Log[-1.`100.*z]^2) + 
   z^74*((-4.0935603135413400706520111331422808360038447207417695757326133557\
76039985308099555143355838780182273318051022045882768142`99.75404945687376*^-\
15 + 4.5300970827999973980137302289695790075336321700535863276504110021830376\
92721609267566759032106940810576216263380908276486`99.77985432629063*^-15*
       I) + (1.44197468682758931754114028032948234039442267079400981805668666\
9326179536011303654375617997908962386954158244183639789938`99.77445792663345*^\
-15 + 1.365352388677519648450167819116133566943566128033441127181036964960052\
397369939455389229330153468644687057727283697838426`99.76056307880214*^-15*I)*
      Log[-1.`100.*z] + 2.173025817203540012308346555912962255984204153160249\
52589217678908425780253914422424503263587552828444410028262989459481`99.84948\
500216801*^-16*Log[-1.`100.*z]^2) + 
   z^72*((-1.0484446993213168986611988908621777597687095356026906158369044608\
781420718707866507706265631409725690346260977209471778474`99.7552271714198*^-\
14 + 1.1506983505280519047850438950815881889847571322886545249566186583580563\
988872385508793492373799497393106532778413294358312`99.77892288106489*^-14*
       I) + (3.66278660988459864195162246644742215694148360629520349810004302\
5168151803729933382169678729657179300366142710864313124841`99.77302846522218*^\
-15 + 3.509776940406406915128466697195528160573135237070696953344143823719894\
932130065181931428713027605967321607552727683256075`99.76217062380448*^-15*I)*
      Log[-1.`100.*z] + 5.585983492156282198246092570193467754779862720608563\
81019310240505892461865330853020665782307974482532880738124147478091`99.84948\
500216801*^-16*Log[-1.`100.*z]^2) + 
   z^70*((-2.6845418457588247557346757561834202419765789809547850629843010286\
645335935650992025959317301839242849598950984640100487198`99.75644086712637*^\
-14 + 2.921129112251338369220211189251197253140499770700733592680311643332903\
1612167227812991900642776448272181147182364819839631`99.77794324569105*^-14*
       I) + (9.29824275248881000843107510071805004590468216396965236371097780\
9688272567591958146287173235814453904567781727896542167281`99.77152333543131*^\
-15 + 9.020736885092761694243108177227130526685270466211720859573923271571202\
447245849671637586522134402691766065927568023895357`99.76381433925499*^-15*I)*
      Log[-1.`100.*z] + 1.435694865593899682098199276660431115778626013677621\
9280583180763078304500714889888193903249139222250410272779927326095`99.849485\
00216801*^-15*Log[-1.`100.*z]^2) + 
   z^68*((-6.8717761399081558579061576990316934648142475917735662368371325760\
07968490222473448363433602691048322535765066626746203217`99.75769257610072*^-\
14 + 7.4106897009611914475280364816385003010853672858803219726595952520307679\
572010606326872379010888982413605216529922903049683`99.77691129484982*^-14*
       I) + (2.35889579525634657678449926733558767944957660242202667552645638\
35539964875248540701111510206986036550223262683662745220006`99.76993612689434\
*^-14 + 2.3180817525581089127509356001791120557274578214241114660673901613710\
712569791225171253251715769987905499672188189768600362`99.76549572498507*^-14*
        I)*Log[-1.`100.*z] + 3.6893416941074682918771707585894276975948606705\
41484932266227814488007477795935948115831200348401567267434616286100605331`99\
.84948500216801*^-15*Log[-1.`100.*z]^2) + 
   z^66*((-1.7584716805503655805936476600819165672541032381592159060291234275\
8514009907493745388245676431545057185272152069618214391035`99.75898449980491*^\
-13 + 1.878740697452020322901191282455485621868713448736258907796086251586988\
15654717109273766664722870793724114394216216021766941`99.77582240506231*^-13*
       I) + (5.98021737574808093882401930098249298300838523464754142531659636\
13151385358215940571851401787863835935706126817624725183503`99.76825967342644\
*^-14 + 5.9557429023854664949140413431512421880368117440768120628982551565481\
922969879256818969335582802703286810378772338401662916`99.76721636923175*^-14*
        I)*Log[-1.`100.*z] + 9.4788592269911847779431279901555993909223900098\
84742142224624695558923179508483109550545553567692894912965418635230814513`99\
.84948500216801*^-15*Log[-1.`100.*z]^2) + 
   z^64*((-4.4984421629189849026998973602004694801076988955662935678025711930\
6726936096271451808440338947260567981358089683431807469772`99.76031902786336*^\
-13 + 4.759433911513347416135521079456445763228802590324104948073281273200323\
38407733528070591175280214267531609600650340137537965`99.774671376078*^-13*
       I) + (1.51497486667308725824515402572099256932531422560551564120290112\
404328996032329984418606589586456847388331051824897832580559`99.76648593734716\
*^-13 + 1.5298876087699110474822403611223059575418641659452538512548650348967\
534712782421455843665882084067420329232215293074828567`99.76897795496761*^-13*
        I)*Log[-1.`100.*z] + 2.4348917531077102837367191398328751916575614158\
62859513479105104133631402200802824093521805498749677282123479249867236105`99\
.84948500216801*^-14*Log[-1.`100.*z]^2) + 
   z^62*((-1.1503805505875324893201923669858163443437061336761613138557976666\
54253351081962301241527132150834640901276691204548102336742`99.7616987594913*^\
-12 + 1.204763602874952873176736095069569985711306049211435549892395162992872\
679546446477415263886467048946835756859249961241707826`99.77345233676637*^-12*
       I) + (3.83488165309499832932907184958703596552988971966538428081039087\
013585759289513621782377229642155348927833772667210556702293`99.76460587176581\
*^-13 + 3.9291183142292397295456491128814436270976571380830562465578630893065\
5763805951054615382108255093207292286830169771473951491`99.77078226667079*^-13\
*I)*Log[-1.`100.*z] + 6.25338601702478384850939728381000839314311709608231448\
0057499430792841021879673092039015934428827551008709417270583609521`99.849485\
00216801*^-14*Log[-1.`100.*z]^2) + 
   z^60*((-2.9407975160937948883338832222190480917132428790575768655561960305\
84062500815315589768127966715299378566613453441778082447486`99.76312652798386\
*^-12 + 3.0470665165658285340800720656105892715394356338108790441432604163400\
74884750912461733187548251121081055996638280342987064827`99.77215863180781*^-\
12*I) + (9.699113960825083934784545204670097099860798288148258537673047936880\
88257362551391704820740955368086345661513927452398311174`99.7626092557487*^-13 \
+ 1.0088762962508377609653356605449936366654744737829210327427197918266880140\
32002454346738506208891209218482756352194285528578`99.77263119753763*^-12*I)*
      Log[-1.`100.*z] + 1.605676495165642235419242055431330945151759082513013\
66659125840733469891804433393482614678669584367328687469133497921100963`99.84\
948500216801*^-13*Log[-1.`100.*z]^2) + 
   z^58*((-7.5149094843271415128523942130362040583823110534362477128685761891\
63632179400092530739196137061784234059043424124646921463015`99.76460542879146\
*^-12 + 7.6996035438597101843033074000141428644417631243722745420719682381320\
44370380136139776232142735136914982845307290910852008724`99.77078268442786*^-\
12*I) + (2.450859927706295654659175587258791389144158588974689409743345753585\
660253701407037552245772425949969435320955058713785189713`99.76048449589474*^\
-12 + 2.589898804990816192138363065540731712099801551460249228456651152868123\
764187045953642172440927375085599743962840694883362665`99.77452675712463*^-12*
        I)*Log[-1.`100.*z] + 4.1219519692208108687532008764473609540466773855\
2982537383436514704243262302344310789504836395675413044111016413937725453504`\
99.84948500216801*^-13*Log[-1.`100.*z]^2) + 
   z^56*((-1.9195853740106790674370337104320562887515955037082083744120919443\
193650619126672344103056020126756247876603230784118996285546`99.76613885181175\
*^-11 + 1.9437069452675115559285082332686488883134832610250504554088584928443\
294691861335625468640854615214880330602309360438514578078`99.76931582901744*^\
-11*I) + (6.18701136522745047614624779919804194239196475684880971482436567437\
4930197978799859127201430069930256426483078300313155549915`99.758218386012*^-\
12 + 6.6469761177295844081792663438771336552351705215768846866611474757629055\
64439204095920207180079213518767860896526727093903405`99.77647107938645*^-12*
        I)*Log[-1.`100.*z] + 1.0578991057504393980839714797891419707684773637\
04245385242183433834951539478685663747905750594043312640331923026295578672656`\
99.84948500216801*^-12*Log[-1.`100.*z]^2) + 
   z^54*((-4.9012317636896116542970819957652920441588618211929031104818636040\
751300416886232763193947296040181679749882505990039679244122`99.76773051865723\
*^-11 + 4.9015705976314720478286567496708354856812177772614687285729905169421\
134603140776968277934555561970900435521334155384894154626`99.7677481055972*^-\
11*I) + (1.560218379053888689284991033363456169208701173006806884101253941683\
6017594900338717408739723066958802812265563958331889983414`99.75579581413946*^\
-11 + 1.705515866498133360979416724021691837917312422151224566985580114640426\
6615826129317190610685428534256477805868991564109434499`99.77846643104316*^-11\
*I)*Log[-1.`100.*z] + 2.71441280674834977884082192891418089199763108004194531\
2893738522364920968656411153055403824328523811172790510563956112482117`99.849\
48500216801*^-12*Log[-1.`100.*z]^2) + 
   z^52*((-1.2508499526033510004744954044116637683302582641278899328304597344\
7594106753928833873552425389433079423083996814288347256218083`99.769384525814\
79*^-10 + 1.23464942628109606127475460986024001846349959172873768378775250090\
477330340942199605549574283030229178496691245869197939530138`99.7660680055223\
*^-10*I) + (3.930011183564181383893382026280854374910085997598814751447804072\
563616256826720468881423041752730188717933074158273077882331`99.75319940286863\
*^-11 + 4.3749293428925297109528183215555529547520254901954169986540342335654\
647159368165528494685110224493694399817654371014637121864`99.78051522016582*^\
-11*I)*Log[-1.`100.*z] + 6.96291630599123622202753300094041672560679177583991\
4659352998318518877667649294641600122082390897195222417658753290361101141`99.\
84948500216801*^-12*Log[-1.`100.*z]^2) + 
   z^50*((-3.1907606903051859769376146780715939631815461091986818969870839307\
497988214267646945984351918735418134233987248096914556562268`99.77110539480705\
*^-10 + 3.1060821704144780872962418488905867564074259105032765989314010388524\
4374079434820303181507772225471036952403971838434761104823`99.76426215430361*^\
-10*I) + (9.88696662142134020668728193578389473954669207815876876006563573015\
98870027655821632472071499931163380111827788383508526188605`99.75040906444227\
*^-11 + 1.1219219208037764746325872956002038528904726703872070561705474773994\
9357421751514049720889734993955251385978228630324520325561`99.7826200048017*^\
-10*I)*Log[-1.`100.*z] + 1.78559419459074950623624434052982875448160437072990\
52734065513296999346763627948287820767824048758589165337268556382483995088`99\
.84948500216801*^-11*Log[-1.`100.*z]^2) + 
   z^48*((-8.1350052529796218909289961722723058697319341851938978163651323623\
7512714962065667323397837584004656662651462714516617875091743`99.772898130704\
76*^-10 + 7.80358735757891689019857392175579170951310235235692474026461982140\
96155483303947994009175785559096199219475649296779063720455`99.76231491252412\
*^-10*I) + (2.483959003616212832175644526123476421196529820043884264968783329\
90849484619648314463298864550826437867983641998706655788625653`99.74740144595\
152*^-10 + 2.8762226351389240215252691112232412776207021287667291867342281959\
9240835930151928415101096467879409892773453208343886860005043`99.784783501364\
84*^-10*I)*Log[-1.`100.*z] + 4.5776504981515669452934005695683361119527263006\
41504911952786018836934698832376588573807253243293325397624337299120167493938\
3`99.84948500216801*^-11*Log[-1.`100.*z]^2) + 
   z^46*((-2.0729082841506351384525393163745697793557596872781344059934478794\
10328091168913820381002326658303981031895100706005570207228327`99.77476829063\
184*^-9 + 1.95763656873243831673011767463763133428311245648151603048392363930\
4769053929056211998058749294092819874929908269394333768727433`99.760207868927\
68*^-9*I) + (6.23135073382448944694621483311296159185240895921394335760551369\
941063836132493711057831616687910293006770016280971515046083099`99.7441492313\
803*^-10 + 7.3712612814029096273824038583104573440899627635284792409833331141\
2986193105680886161563845774630890096862326499062280982629752`99.787008592380\
27*^-10*I)*Log[-1.`100.*z] + 1.1731726697571715722748904903025838576491303379\
08819477992554003624883699576858139664848191693747930558405390824929214515394\
21`99.84948500216801*^-10*Log[-1.`100.*z]^2) + 
   z^44*((-5.2788989681019762635971687869615108006028139395672874873037265889\
43874210084648656700437481104417166402685027595052439205555813`99.77672206426\
759*^-9 + 4.90300599801066317405263457869084531334729769992257762310522983893\
0040381704420250995448398537791246415420411063673440815306285`99.757919189895\
83*^-9*I) + (1.56067528118521718664517412982310005900034068460013658168592338\
5225694806751692135839794515027827811573491139274258450791137848`99.740620255\
14515*^-9 + 1.888473142757340419785594930959893758505315090034699948953472628\
69915762505339013495302278360187961503091108956551224879376106`99.78929833296\
996*^-9*I)*Log[-1.`100.*z] + 3.0055983556611725088677739207443216660604008334\
69633443452350418380768452842988789671760220836185266188586636629236248736724\
6`99.84948500216801*^-10*Log[-1.`100.*z]^2) + 
   z^42*((-1.3434703511701748737142782582272156850925216846569639065470914763\
279793369880580487701592700690516665782414676644540431133897332`99.7787663687\
9239*^-8 + 1.2257776116147609079064204260356426085834165396883928254917345627\
752631675496915101583229756420459775671126854894096514511150851`99.7554227752\
1664*^-8*I) + (3.901771320397333109075868797856654144840687404997736657562737\
165415005592163153323130212878742039886237895097517687973127751522`99.7367763\
644562*^-9 + 4.83636166389640100654059487015643345456614221125216864278826071\
8775844628312600917468028504220131888404264900357906618082169978`99.791655955\
18063*^-9*I)*Log[-1.`100.*z] + 7.69730865389255939104628136703444952097280168\
75689273346383359373007643761580421812429402497603673662096436837654328467371\
4057`99.84948500216801*^-10*Log[-1.`100.*z]^2) + 
   z^40*((-3.4167452393149746970196074548215754843311413941904552827079310078\
18300557347890723477616006931103657242932012951297016031089965`99.78090896126\
29*^-8 + 3.058399512034526408100234656690105619427099699876558430275878376884\
1918903408834754258745104380775060165447192233894487686610052`99.752687148929\
51*^-8*I) + (9.73518800580271029173981295241248599068146774187626654047968138\
640376449690775971205185518853873620237967982291868389990945098`99.7325719426\
1383*^-9 + 1.2380944821561131139585098379029931731553251584113945218671752329\
582624158755840402092405732559549878553976348928985563023718051`99.7940848688\
3433*^-8*I)*Log[-1.`100.*z] + 1.970488568499458079049574193724371363306521892\
17027620778812111011586858628704076874984209447502683696233401299433415000696\
0255`99.84948500216801*^-9*Log[-1.`100.*z]^2) + 
   z^38*((-8.6830590675998732753287488123621725002786972575200034977018088126\
782493929427256200845206722220963018092442163660194139700622282`99.7831585720\
5038*^-8 + 7.6139447337585020413457525454189955971694235796683620609924342171\
823750987290164036170962852425670543909998986821342750507977841`99.7496739822\
8846*^-8*I) + (2.423593881612341151980457449696981768455835552678623412452404\
6660177428070866666141494434695447888878144522053649566716230140178`99.727951\
96803091*^-8 + 3.168127924347421244978391280468109034488971998838931340210929\
1916832470403385725013190240547380856113611466142726974340773037968`99.796588\
65697061*^-8*I)*Log[-1.`100.*z] + 5.04223219507358319808207953485802959948540\
00790923577164124896087619600559554700062668344742594944046646456992136965280\
83848881`99.84948500216801*^-9*Log[-1.`100.*z]^2) + 
   z^36*((-2.2048634996813140871654843179559968534513925448655974168419591180\
7978252651152519426784699124950984146753491128266187606895824263`99.785525063\
73858*^-7 + 1.890774455165881647233534121826029145514776350042306936804334022\
51746010103473904424713093917101749343886342338358591298901823014`99.74633609\
719628*^-7*I) + (6.0185220162307060506179236833442535196921274992180622706351\
97724733744264548409428057473439752783451325996358846385993851811677`99.72284\
942741148*^-8 + 8.10309584396678211246739246200201363444086895558592393413593\
42252106156781759813750972704168693344184265267300776845574553666078`99.79917\
106304988*^-8*I)*Log[-1.`100.*z] + 1.2896477579147068143519414352231187092011\
94280093064427190502322004047022196634036551218192723239044906561310706810423\
1325537086`99.84948500216801*^-8*Log[-1.`100.*z]^2) + 
   z^34*((-5.5938342766792353432130145153077512246996671164564719292247733880\
4173406536282890529378037328413758156041685461889814233484391474`99.788019620\
7421*^-7 + 4.6821245734608281693608727566240056008153163255295442673260078857\
6146317272540802974061244071600711810595497905596772137909726837`99.742614722\
07112*^-7*I) + (1.49036654007664565963469705326618153218998985747582357822770\
032979776753691119790877378029574536127750155504525086717806342131479`99.7171\
8181456463*^-7 + 2.0714884224741113542075678001821980421592413318597443627080\
3699638753289995714629861706431059830776635279626714426816884879181782`99.801\
83596576131*^-7*I)*Log[-1.`100.*z] + 3.29687621994387235679172069183328917811\
37522432117281438526159800610425981278869375343447118930986271291920961847248\
395209917513`99.84948500216801*^-8*Log[-1.`100.*z]^2) + 
   z^32*((-1.4178272048469041123693396061836582346689801841608145709886607875\
990100761411374586833315245079271974309628063`99.71845323033328*^-6 + 
      1.155710837066225163664580013152639318556969951070762563836781621027245\
9251068963658035558870312841656154679586`99.67383613903613*^-6*I) + 
     (3.678741850079235771442807589730238763944178921406007922142068175297498\
59161812849698475585651082468587397935364277707902968688907`99.64995718391897\
*^-7 + 5.29272885585650325636649256432608592380375080835366775465300604187336\
832117791385032762922632298442738056572186477669036675150159`99.73022242311505\
*^-7*I)*Log[-1.`100.*z] + 8.4236395985467408728891687105888208052742636373641\
54760036975601232405617244464422963813524071175836306532497895137007635617030\
1`99.69897000433602*^-8*Log[-1.`100.*z]^2) + 
   z^30*((-3.5899330913119613131323165864675606759675747182944570559941539773\
79370375258177723392457010201478865785432402`99.72081532909628*^-6 + 
      2.842174549358602968168844153589543886884589486901188490796265656161117\
0532046611309102711249114677367404776632`99.66975517270068*^-6*I) + 
     (9.046922573208034529712558484094401968070916190465200339852491479760091\
94568291561414858233465431389153187726511506835419013719183`99.64375040731204\
*^-7 + 1.35152212247788457206691828596600732245934400027362914118317349535473\
6458389097032798840144462154685818176114`99.73261578676609*^-6*I)*
      Log[-1.`100.*z] + 2.151014264904053170720694206420028689308363792419784\
5185267501757716608388711578961264386953398872643130456977744905438160787919`\
99.69897000433602*^-7*Log[-1.`100.*z]^2) + 
   z^28*((-9.0794403094396202185903112465545849471652470989503807725411644527\
855858380573477937780772155140031825544600441`99.7233204899967*^-6 + 
      6.959706346518342568932960630045879655998983559828401018626671567402189\
6221492410983833729155943408533982083964`99.66508291211971*^-6*I) + 
     (2.215343335032859223158266603183293652439953990725591573592576634461525\
1818185299822768549593461625436550455625`99.63668845053807*^-6 + 
       3.44899473520775942771402005889587666920088461354489838153953571890328\
61465028665309986642229159229435977659033`99.73508601421045*^-6*I)*
      Log[-1.`100.*z] + 5.489245608062375741325668818421487807562637709948901\
67512420434332275377559641087971193450024044256749388966934224369536943574107`\
99.69897000433602*^-7*Log[-1.`100.*z]^2) + 
   z^26*((-0.0000229350376962095853827414146041238167043652209259813785471815\
897213373208008955682800664353950286209976164529238`99.725984460511 + 
      0.000016956930686884494786661932726320382683289227824664814850484023753\
6368633551209847062199475647983874964891178891`99.65967332751102*I) + 
     (5.397558676968630908871832999664064520279194403769761158512813758391353\
8389048856755471535939546425254623226141`99.62857480499984*^-6 + 
       8.79562448429588361902312947414125306303029388302047893630978196172385\
01744823185599436996520164940204537330035`99.73763588965062*^-6*I)*
      Log[-1.`100.*z] + 1.399867114255792617801645206126563806836462501247829\
0470434498801452650680881032058715497305471767928183600744`99.69897000433602*^\
-6*Log[-1.`100.*z]^2) + z^24*((-0.0000578582532097236921193660861088038315559\
677123158331047287600818467496482551415981265818035758942366382392352608`99.7\
288253816532 + 0.000041068348469488069696139543594970122657191063211699190188\
6828878341717380453046731138268727129737165499241991806`99.65332676536805*
       I) + (0.00001307246132707900128749249230169480773021880056683470372813\
68492724403210025197409736009016077925489705805865356`99.61914613597224 + 
       0.00002241432386204971229318016977913247066722944023342515277973160023\
90421154748818492374649390307501125874328442736`99.74026773078276*I)*
      Log[-1.`100.*z] + 3.567350438707833640523050992266694110655270353349323\
3419178175450827891300348758282986964251846220444130989296`99.69897000433602*^\
-6*Log[-1.`100.*z]^2) + z^22*((-0.0001457536336754173674979322177310355685534\
466478322507167838873535201261042594746654157569278027281387368608260693`99.7\
3186419453438 + 0.00009874873698819934845630512564857869698804226135844640104\
93557252701539428976555695182535709104225131394410603246`99.64576232657797*
       I) + (0.00003143269923150681463696830192030119465987844763897664975001\
05064124229907183629142377690211106447080419823699591`99.60804034388485 + 
       0.00005707609960724100751787193680768626701056617061239566167270822760\
89838054631762549309780706598888678343557967915`99.74298306432286*I)*
      Log[-1.`100.*z] + 9.083943384897792276555146660159224648849920556641356\
4272408669823275015031943445324282841788153847934868789598`99.69897000433602*^\
-6*Log[-1.`100.*z]^2) + z^20*((-0.0003666407029419952799407398822782209590551\
766367704708086611789588913387115124583631412754953254489568425495339995`99.7\
3512511229023 + 0.00023534007140618913822337035106966849703650051923021032873\
47684384437813146700661286550057156452677478082517875749`99.63657072413697*
       I) + (0.00007491107134378923404580892239585592912657511834109532440004\
48643316602004536718957669806595869600196379582551701`99.5947435376379 + 
       0.00014522801314073383486571922765068075656808878741858246266789524241\
75885945880996220629192812723619769011127820026`99.74578216425792*I)*
      Log[-1.`100.*z] + 0.000023113756166762521496840555522328468361319003732\
1674436552967389565680548194265039205378889010626305934292676748`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^18*((-0.0009209799668160139983758830497395819123534415367386613825828129\
246431517065137497128408547454043275008990442456833`99.73863623829287 + 
      0.000554617803656043411704379937473692271339939417533631790921169019007\
6587850487349731730959333984375761774709146054`99.62512856427776*I) + 
     (0.000176540329957259140171418160001085772301157396959775878811586591753\
7623011402653304602875569081637321031317356192`99.57849640433332 + 
       0.00036926904522861057284174138407899265981093194175341443163993783394\
30968573460381533446833953501810754404507260084`99.74866346346121*I)*
      Log[-1.`100.*z] + 0.000058770993878958040590162991372016226053483571936\
0851156024451255666099258500210650618138716258622657396158566173`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^16*((-0.0023108516392627832054557308761643445087869771401905505600116958\
072400440235131373436781463848835296184150926593025`99.74243082095792 + 
      0.001288128068069801438263654808258381615298250981971907717065044366634\
7719959022347971340391595708717991146914665763`99.61042805328401*I) + 
     (0.000410023898737444658513535926432068628389959988746693036316978532447\
9179388065971944544456334280422873510097171431`99.55811347417131 + 
       0.00093850319710121971485863431000879172231567139328292733849707381328\
9164371995481196265704403959554819281834227685`99.75162313734481*I)*
      Log[-1.`100.*z] + 0.000149367422926206455366589681397154679610529637393\
3487094937856063477825492816674474522799037790219448067772582764`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^14*((-0.0057968115851560867601375561671899087906313066979454334264109033\
535281451324995884305876979304442507165332856799697`99.74655186527401 + 
      0.002932798253678739010302957766851222946684385182502768689468932151607\
9272887864996945417258229612049651128240195527`99.5906886875515*I) + 
     (0.000933538678328499455521694636689638693634074265201365667029835900293\
1054010111237939100186916012197667188271778494`99.5315791868168 + 
       0.00238574590589479560434203532048302099181569903578919244630532279998\
47814533641493068990211132690454895490083501136`99.75465672448578*I)*
      Log[-1.`100.*z] + 0.000379703253884408479487149191327959669270937661108\
7726849135579294309453039611769770499929230087960246690405420564`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^12*((-0.0145733224731836719229666643052799294680073589636740883538036441\
900986323934556686578345258956007644719276175561344`99.75107283262193 + 
      0.006481730838860582113420900630793846449613119275767197738796221924042\
3981146919284182232952779699459251764785577372`99.5622502794812*I) + 
     (0.002063199005591677926017889574122578343924455574176519775600994730412\
9906532646601284841794194166103538069113372588`99.49489154101101 + 
       0.00607762123106251837232896293170897045448736249045692177051491268739\
94513149687384741501934394043200211297065806505`99.75777157979624*I)*
      Log[-1.`100.*z] + 0.000967283461163849984689055688906121674033867614777\
6263517004257744998485739226479967220707961448702189442930183671`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^10*((-0.0369514988275532145741382295792758531509294758838976711112172274\
430371802599079014005678530904382295035932379826633`99.75617126412936 + 
      0.013556080486584173885880780198144420326494380467736960682984958726056\
8904877233059265998022336294898125812099010141`99.51526449632988*I) + 
     (0.004315034436782914055068219846556030593942280142329824115231873967353\
2035081092963544795038705164424535008119445472`99.43744197438366 + 
       0.01559909691123390704335207729068288487017492547249251364182246324021\
57577485617722829407455598613842753966167633913`99.76103563840677*I)*
      Log[-1.`100.*z] + 0.002482673381192392783501195879560018693048206937095\
8259847148736037624926513815402704291593180482069370958259847149`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^8*((-0.09574347138492321315779577172275997232350614204164852998541378458\
33264081649507731836397868816269084740387204259565`99.76217970450412 + 
      0.024064920053329981699088432578246339777015718948385654257817427274294\
0099309215643689038352972269127294182745544613`99.40885040907119*I) + 
     (0.007660101963197488212123130937189570608330342008237244259869184955692\
7130160708965030027272320844188114624936022551`99.31517109979792 + 
       0.04088541822233246500348646160349682143226228058043829066490695321875\
68789306613535286089120252504682451899966360537`99.7646205050518*I)*
      Log[-1.`100.*z] + 0.006507116410463664030271863180493551587301587301587\
3015873015873015873015873015873015873015873015873015873015873016`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^6*((-0.25359253190674239226704311478449719253379439742905919218112551321\
84391730397547806072899980856968708605754513633884`99.76760565922145 + 
      0.009778022266368948214060862479804113004913305407602726640705323939222\
5805203438103902999739062932967521730667864552`98.71326500577*I) + 
     (0.003112441154710470818604809309477671800254961958927114270150077468087\
41453952777767270909917096122658326435008426`98.58186295298883 + 
       0.11083444510976122860769465323375956476273761116488814495860022549346\
28706249247814089139147071284069237527669738084`99.76766840202227*I)*
      Log[-1.`100.*z] + 0.017639849804065845630787037037037037037037037037037\
037037037037037037037037037037037037037037037037037037037037037`99.6989700043\
3602*Log[-1.`100.*z]^2) + 
   z^4*((-0.58199586990744823398499778340941159702775456639428637073136376139\
69117825822585681936907089412491157135409082259577`99.75289850738618 - 
      0.243391893839038930630301534376187252982822469823898291301346331425510\
8655226893950587072826132710296232197549770479`99.54779516532105*I) - 
     (0.077474046025961743974019177388183377605304311500131570736827022881644\
1217498745675043391728568791029691530978567196`99.44126415937144 - 
       0.27643345798913485070053432934318467871499124017142114352025203597764\
67515361380749584548838600043483644943146023155`99.76086261981371*I)*
      Log[-1.`100.*z] + 0.043995751274956597222222222222222222222222222222222\
2222222222222222222222222222222222222222222222222222222222222222`99.698970004\
33602*Log[-1.`100.*z]^2) + 
   z^2*((-0.38125426069202733978905500497344160566271409151324918626507563576\
10612457670960212619029308145261707445788284788381`99.51027374481414 - 
      1.059475075279077326976455538508663151800415415096681459487260895948225\
8610496684262831696727845822293333761891349127`99.75659076683645*I) - 
     (0.337241390626646157698128712213482879694979217051762386961921670226689\
2749053021850188654142903236744949172220493807`99.71246573164653 - 
       0.29452431127404311610587281718245339539348463119141617071640105552885\
77880893320936213782648758234751233263831106202`99.68298866720271*I)*
      Log[-1.`100.*z] + 0.046875`99.69897000433602*Log[-1.`100.*z]^2))/
  \[Epsilon]


==> anc/Results/FullyRenormalizedPhotonSelfEnergy99Ord.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 + ((4*Pi)^\[Epsilon]*(-1/15*s/mr^2 - s^2/(140*mr^4) - s^3/(945*mr^6) - 
    s^4/(5544*mr^8) - s^5/(30030*mr^10) - s^6/(154440*mr^12) - 
    s^7/(765765*mr^14) - s^8/(3695120*mr^16) - s^9/(17459442*mr^18) - 
    s^10/(81124680*mr^20) - s^11/(371821450*mr^22) - 
    s^12/(1684897200*mr^24) - s^13/(7561979100*mr^26) - 
    s^14/(33660501840*mr^28) - s^15/(148767396525*mr^30) - 
    s^16/(653409741600*mr^32) - s^17/(2854130051850*mr^34) - 
    s^18/(12406187593800*mr^36) - s^19/(53691222975390*mr^38) - 
    s^20/(231450886009200*mr^40) - s^21/(994186760357700*mr^42) - 
    s^22/(4256683686169200*mr^44) - s^23/(18171524675426850*mr^46) - 
    s^24/(77363291139904224*mr^48) - s^25/(328546028078118900*mr^50) - 
    s^26/(1392061689338400080*mr^52) - s^27/(5885667417285158580*mr^54) - 
    s^28/(24835562128620899040*mr^56) - s^29/(104605022394119929528*mr^58) - 
    s^30/(439829793826221728160*mr^60) - 
    s^31/(1846368821999659963005*mr^62) - 
    s^32/(7739227281265436873280*mr^64) - 
    s^33/(32393787719561396618490*mr^66) - 
    s^34/(135408837324712054436424*mr^68) - 
    s^35/(565309770203658985433110*mr^70) - 
    s^36/(2357276261853095383273200*mr^72) - 
    s^37/(9818538114063550799627700*mr^74) - 
    s^38/(40852739318667747055415600*mr^76) - 
    s^39/(169807636194304490721128790*mr^78) - 
    s^40/(705142404208994257903874400*mr^80) - 
    s^41/(2925501522224220224755955100*mr^82) - 
    s^42/(12126809486338401249300351600*mr^84) - 
    s^43/(50226515047853962750078404300*mr^86) - 
    s^44/(207862497417681929562081582240*mr^88) - 
    s^45/(859589477957508769977580456200*mr^90) - 
    s^46/(3552156991654196997448724911200*mr^92) - 
    s^47/(14668735258108228361747044266450*mr^94) - 
    s^48/(60534806727338516000887498353600*mr^96) - 
    s^49/(249655632077998596406993524459972*mr^98) - 
    s^50/(1028992801281866963982406283288400*mr^100) - 
    s^51/(4238658808357228917019835113084140*mr^102) - 
    s^52/(17450164713059283532592203158860640*mr^104) - 
    s^53/(71801710503805898125203103738417320*mr^106) - 
    s^54/(295286073934691288756409882544132704*mr^108) - 
    s^55/(1213758564486842830437227129637423780*mr^110) - 
    s^56/(4986669955531271341636837457649128640*mr^112) - 
    s^57/(20477895279210621045182308500653964840*mr^114) - 
    s^58/(84054970691116090665387031383594210720*mr^116) - 
    s^59/(344866917105676880034596561521539695592*mr^118) - 
    s^60/(1414347234365043275718434356226153350080*mr^120) - 
    s^61/(5798063259157771493200570949583021126000*mr^122) - 
    s^62/(23759536873592658203206503074169507336000*mr^124) - 
    s^63/(97325481941374764726541960929322372036125*mr^126) - 
    s^64/(398523487470811246626289524020238714115200*mr^128) - 
    s^65/(1631266832000550770399750442781706289548250*mr^130) - 
    s^66/(6674896658151507400349839928902412417853000*mr^132) - 
    s^67/(27303420866832747962482700849997880384791750*mr^134) - 
    s^68/(111646953940429649033695214550802494223254000*mr^136) - 
    s^69/(456392107095142880440680984186872884999175700*mr^138) - 
    s^70/(1865068378045470599392209288308061881543886000*mr^140) - 
    s^71/(7619396409515126912993172469496625821624724750*mr^142) - 
    s^72/(31118538143279221781639875522729032489321276000*mr^144) - 
    s^73/(127055682952120155900486834106878260655535855500*mr^146) - 
    s^74/(518619251618992008048233747693244816279436584240*mr^148) - 
    s^75/(2116342785322878126725989422041246183074870129500*mr^150) - 
    s^76/(8633945631550997171543603598838400012682933376800*mr^152) - 
    s^77/(35214496875782727667608172707947846745385958701800*mr^154) - 
    s^78/(143590396269425411321281130338309779824519697458400*mr^156) - 
    s^79/(585360977612442886729286761786205797944892958965830*mr^158) - 
    s^80/(2385718752325755662744147327298679045226255410193600*mr^160) - 
    s^81/(9721076562449306229443758850410623609588080352816300*mr^162) - 
    s^82/(39601494108636263425852397351635603066993655318002800*mr^164) - 
    s^83/(161292148043507801124980132883679617950267132156104900*mr^166) - 
    s^84/(656782541317348279336418037913869321683242264008587040*mr^168) - 
    s^85/(2673861370451718285615179193666513946664473281352788600*mr^170) - 
    s^86/(10883465483515445625019187793017183204138018359529268000*mr^172) - 
    s^87/(44290297299327258768411858568887844651300566786044185500*mr^174) - 
    s^88/(180204252372207924608039156961674113120828239187335144000*mr^176) - 
    s^89/(733058156935327640785581509973638456632177299259793392600*mr^178) - 
    s^90/(2981471254407913629766274223796968855595001881419631356000*
      mr^180) - 
    s^91/(12123929605786769554858750376237190986459385669975723159000*
      mr^182) - 
    s^92/(49292233235957836091643611360695884138260019157807477544000*
      mr^184) - 
    s^93/(200372244123133877193066548771265392113366409976129054762000*
      mr^186) - 
    s^94/(814370859306563810101712918311103305037550769600774431057600*
      mr^188) - 
    s^95/(3309284065909983922476707969245141644030029556877260459539250*
      mr^190) - 
    s^96/(13445425439790536956866841711181563011664059317361327358128000*
      mr^192) - 
    s^97/(54619182552924611120061326160495001613496706950564966940150500*
      mr^194) - 
    s^98/(221843860907453038855240233839836201492536244704762675261234000*
      mr^196) - 
    s^99/(900912446570899595955188859832428688469383414975524994902713340*
      mr^198))*\[Alpha]r*Gamma[1 + \[Epsilon]])/(mr^(2*\[Epsilon])*Pi) + 
 ((4*Pi)^(2*\[Epsilon])*((-41*s)/(162*mr^2) - (401*s^2)/(10800*mr^4) - 
    (54919*s^3)/(7938000*mr^6) - (159991*s^4)/(114307200*mr^8) - 
    (5965999*s^5)/(20170458000*mr^10) - (33379439*s^6)/(519437318400*mr^12) - 
    (69875237*s^7)/(4908682658880*mr^14) - (2216640949*s^8)/
     (692849469312000*mr^16) - (209000882861*s^9)/(287413136954143200*
      mr^18) - (3177507323*s^10)/(19052007184460250*mr^20) - 
    (118484213884793*s^11)/(3074617999963444334400*mr^22) - 
    (3871201724023*s^12)/(432073998723407040000*mr^24) - 
    (282209337362699*s^13)/(134764100647748371800000*mr^26) - 
    (448086197808874217*s^14)/(911342576179374384165120000*mr^28) - 
    (462208603020402975533*s^15)/(3988018839386367673421133600000*mr^30) - 
    (3528039214351398239*s^16)/(128689011287761780386026496000*mr^32) - 
    (1173553412000811253*s^17)/(180410376067478537607146520000*mr^34) - 
    (745569679626697327561*s^18)/(481729216863523883374723402800000*mr^36) - 
    (589883841908689619*s^19)/(1597954504123922596055323920000*mr^38) - 
    (8665566707984627027*s^20)/(98199396140976052800006729600000*mr^40) - 
    (2516301489330416121067051*s^21)/(119044260117613149913804363915729968000*
      mr^42) - (44557618013681617324741927*s^22)/
     (8784135467063628701714259896390509440000*mr^44) - 
    (1338519741828834986241769337*s^23)/
     (1097736055379530163931514173937211268000000*mr^46) - 
    (33867105979653253441321601*s^24)/
     (115364286357925711687718409979094868480000*mr^48) - 
    (24581185107137728155259255871*s^25)/
     (347290278563876140775985342898005121374000000*mr^50) - 
    (1210117596083847899525346978937*s^26)/
     (70816861084163667988959109010110108016353680000*mr^52) - 
    (65439180467570770343678353592341*s^27)/
     (15842743493971472010101423529976061307658551840000*mr^54) - 
    (17178072696221371906256164123*s^28)/
     (17185082568452255123711007242089409427628800000*mr^56) - 
    (438094648323927202454605062923659*s^29)/
     (1809107188548101075219105518035181747905547076832000*mr^58) - 
    (2110694716413882389330280655565723939*s^30)/
     (35942271049187901762261846314263375042259616495974400000*mr^60) - 
    (15286649868712110418669870066574984381*s^31)/
     (1072427512430144018831487839401833452823421307198636160000*mr^62) - 
    (7327988070673355753621111255490919*s^32)/
     (2116081758740066943579052423696891344479354044784640000*mr^64) - 
    (30109358685578760250444273925893471729*s^33)/
     (35758584171362919677145418482092330844726621112163353200000*mr^66) - 
    (670565318690481223119724659526019137*s^34)/
     (3272733701256261550616662149624318166568131840159271712000*mr^68) - 
    (383203548439992081644845185686327706407543*s^35)/
     (7680126850540112490849727779482660010372825976337580050138400000*
      mr^70) - (2589586304984148096866182125536121668873107*s^36)/
     (212977833309510466349901503291662568146294570671477090253428480000*
      mr^72) - (1136273146627883278873731817577669371214827*s^37)/
     (383233719921873257883743043010242668095028762422140600096113760000*
      mr^74) - (17376946614104565785232225179426369356574317*s^38)/
     (24019166756572569260572225093448611852054332136838805178581100800000*
      mr^76) - (15916618737882034998504315841510326877349018173*s^39)/
     (90111236069437322632937887081327911926054536804041940604556359209920000*
      mr^78) - (4219159026906910805069783934746343598597056083*s^40)/
     (97780100529934141496941182180335519107778551916052030404107537075200000*
      mr^80) - (227386140471302081611737808810318819076423246993209*s^41)/
     (21560038602690977123205120038663499641865634721187291181876317269739092\
640000*mr^82) - (455373029700233349496408910086844050485446841881*s^42)/
     (17655873926622290539777306894963373572287867344704567012951748756770173\
0000*mr^84) - (4266446398597738191216454919105003039474752254007*s^43)/
     (67609877151295747076252989668282751490170979961911366075570332901620848\
00000*mr^86) - (129146920152480019276223062392410950800782514732823*s^44)/
     (83607434294943665539294524329733855782835907943328247113703994476717744\
8960000*mr^88) - (1409104404255828553311425899150337901599869185700331*s^45)/
     (37249883371072109628422616776416884762822195627814096658611198239877387\
838400000*mr^90) - (660754594183674024011729778063002116121599376570747*s^46)/
     (71294339426051962068962058019354869749363710591674450720594860744692040\
647680000*mr^92) - (27027255070241297530500162937099702136699653962647*s^47)/
     (11897888673782439756870986928882193118317726484972917391994924948914910\
841420800*mr^94) - (22253558388611901164159671783450517836920060714960623*
      s^48)/(3995285525072798755847909493175163606145105139708546199107069950\
8445944636928000000*mr^96) - 
    (23937605013974318392884152937275512166227199453980757*s^49)/
     (17520383473135948524833331372871768537938295560615648015973688700065548\
8997136160000*mr^98) - 
    (202608994495729593462927632704112455434115265018137371083*s^50)/
     (60433369299317142941993584340853081101602531931450576419468075499326339\
07781189048000000*mr^100) - 
    (27256374776550531296413710935402085297238393842798263736269*s^51)/
     (33119827483327652255743175494381543086686175044201280910231663745136560\
22628565032994880000*mr^102) - 
    (20329692595901884244021131464064489425265255390451554853*s^52)/
     (10060165615214165810498356154570280070456798389649963110660410918549899\
304849018088960000*mr^104) - 
    (17476153695485184763633171574278837304318232086915671973319401*s^53)/
     (35207274326364212686756967828064048543664747930248405356251449384722621\
085899567538085924800000*mr^106) - 
    (58218299586268718280942689548668505299524763408451519841370966787*s^54)/
     (47733283843211940749299291816228391596218013258930817487161259385019838\
8842126804545689279467008000*mr^108) - 
    (8990590303369668804271524356560992857410212686896893156604975061*s^55)/
     (29991150562864645312059740228450378317729571822740923685716399745878867\
0238108772697357682204800000*mr^110) - 
    (29242060289182641309610556033598554280343945909480833779823002263337*
      s^56)/(3967605553406335549137211461019346719746605281211075341484467230\
422498621473140243548221905183221760000*mr^112) - 
    (1321074667441970346206437062734358083748290570227773062838950189921*
      s^57)/(7288536480869645388190889856660609665679433952796823360655435417\
08145417051465303857358240001007680000*mr^114) - 
    (186157258249385855611235580177352745064684481097427520571846410907*s^58)/
     (41750951295411056480079074685471441885088639757642055570467926850746956\
1570834273077459575481652800000*mr^116) - 
    (1387643174470768031307494194612523509180287014210338346368827473663*
      s^59)/(1264802063430588341668947563951787416586217345644045779082268730\
6500270295251527731769228254419645824000*mr^118) - 
    (59073504390450038332362315593455825781206255460990408880362562224771*
      s^60)/(2187683683495975098454164811536810217790771068522838057571145771\
438423251402045178451211190000526822400000*mr^120) - 
    (235373473850056083638821582761806676584168148125044361348274134977697*
      s^61)/(3540695471296832600877147871188084214584111659208454594951235845\
7256222768054552166401094654935945805440000*mr^122) - 
    (498703773685874498377622686098522209645787723019468821942151674893671*
      s^62)/(3046552092572172729699133219029039414404925636165137443136114111\
33647089824877402628761262014888179712000000*mr^124) - 
    (245346475441963749206987254659600675769526572485432175147126817624807690\
93*s^63)/(6085265609304147288968178149074622408699612953834845361521231790362\
3877224076838808151494458713150070879040000000*mr^126) - 
    (192825129614855082055609998334045554988920326866522974899614215444328943*
      s^64)/(1941328645723403054914964276401284321162128704882624282094005746\
194684924243801722938196537846790875717632000000*mr^128) - 
    (251064651021168663487776465693686749477950062386645538549179030532554728\
67*s^65)/(1025797456181824360623512586425355218659321762747904255173500547816\
297016799197106830695554175469397732609060000000*mr^130) - 
    (258897560250345182260755418517957414100206175156215832109100512359829078\
9*s^66)/(42919271348741108118810556649323987459592942477894679326539155136427\
4087399836377927715643797621056889029502016000*mr^132) - 
    (179295267980141791695876322109425637747907499997219903264935516757901199\
613*s^67)/(120573524213192843238491251452251333267925481936866250927680186069\
338788651521850702468973096524194579362140728000000*mr^134) - 
    (142270713851941738454443842553069003424531313732868443281303020953091365\
23*s^68)/(3880345257716978109732208616584426743231113021867703809078435681995\
5454027181316278535796612561757290259348160000000*mr^136) - 
    (418951928453740187017788596651808444344507400009497818283304663440352340\
2356120303*s^69)/(46334687234598511989619508894203504615980943498128144307866\
421987716682968367307380289803795614192951840318395168042136000000*mr^138) - 
    (531560005326268714421126562789183022750962322318967647619502685081590269\
453580059*s^70)/(238341318291872321318312231911395859629050781006905335080268\
18413767307834310188732053542675025059448589018647851289280000000*mr^140) - 
    (139618072811659501081769604315891481434527237999628286885812883973550885\
66481919*s^71)/(2537545019565736070087943095791673603180405635396208005402676\
000418516380126100448516468027135767907268731503585332503680000*mr^142) - 
    (197261218302988236886130200881966663920344492092793659868389828673300575\
5900689*s^72)/(14529850821163382853630867386322878093094726511111847425975532\
81318598657714172898550202863693720156611230943969365248000000*mr^144) - 
    (706839375709584907228685582232238601120156257830998956354188178863124492\
9932883*s^73)/(21096569509300427030269479963056754330040539809142965616121621\
677970842362159481428393953668480073563951699707037682200000000*mr^146) - 
    (324361946988922994560065245636827148375627964744498778943844562804622282\
787870097*s^74)/(392210306840039407612633645545986385974395124579936193793200\
5174263959045997126396376619872208815456520358007060730655308000000*mr^148) - 
    (117938654017425521924446272552006006010863711135311513123712306990035946\
48828776850461*s^75)/(5776589759013020002881385060713621849171122482457584217\
43301338993081558879451538260423246488452417725928181236219628473360400000000*
      mr^150) - (106699495903890039394569313674077929287375410423787134902776\
26085110924176625160464317*s^76)/(2116577073491814762853687620446142718552873\
66774008440124516118596591962288201354224351123190741734048872567499410397554\
7643827200000*mr^152) - (1595275725646083024260545701990739303366307330658385\
12355134178986148828242108515221381*s^77)/(1281432459421376253279183410788224\
16204532844252853082212160022631513268369346493635386209615026376728978100299\
993072623502484252800000*mr^154) - (55907786553208114589081210594585483966571\
9516354894020154304450272989806389381767553953*s^78)/
     (18182521051364432531663135585245681022546973826755242979332664104788015\
91517931570891876775333374606602096609730551399789212882688000000*mr^156) - 
    (655525685550411928821247206333063652197160291119823936053968281125376947\
3054254519492723*s^79)/(86303535978224920378929530892023407893090887609065483\
38649017514770713938772736024662149068809701398529231800905949368015980147820\
1600000*mr^158) - (1660303725418515140081848503781122659825396620701987940466\
630428614830870654197867682939*s^80)/(884749485883974804947300707378767863382\
83516598760676826906633687913554365290120834167366606331678659715206460295402\
178754226863104000000*mr^160) - (19549147315572501489508541212261081698244200\
311032059205076332553250483239534452974024914471*s^81)/
     (42159247282992754602761374314650909051424049736276472820366360325733208\
95867275013234286678226205053855093537858068609141532625761362526400000*
      mr^162) - (272237820064160974803833883139146478054841754564536477145382\
4174336590384982156520474637087*s^82)/(23756669999537371937691683839598914747\
94211959257917442104356975427750837706914273410199561474364900494516786973301\
668729998839719521909120000*mr^164) - (76883288100794662209305311978725455259\
4969478989960177305772697927069652007837401928949386233913*s^83)/
     (27144533244184812653428276304304068009145174743057743326062459027686152\
82583399375536422340569440533787950566377719420659890621700440195835792000000*
      mr^166) - (258964189464590133747621144313290757069125969174936375310852\
727577816041006898811628487611947681*s^84)/(369867422762239252184063703028147\
20395288918292282241651459912251549753393568403801624965072163539482449172437\
77113479610876772319528357871283200000*mr^168) - 
    (832346189983197354328557976170528009814347941633068347048057467879484977\
2678393572671348368615903*s^85)/(48085068950511963908838065843636471317886928\
22255156627989112470892403674677556749218315382336443875696896045476097426742\
45443504356291558718672000000*mr^170) - (346355958939965509106803020033233309\
457287632606511045174617185902606568439331022965038560805590341*s^86)/
     (80923378586624431367492041169007830878844115316111572418105785878909246\
43299863600514026743923397460590262327579293844886953505677413732033139714560\
0000*mr^172) - (1594889655640044167340916339529896619977697373152938332704384\
16505694400382217727447783473710134244297*s^87)/(1506862171143160688666561036\
05227575948823965711499268964690201124460573089044576933112841599262601873649\
220650703725526620797317544384830049330700192000000*mr^174) - 
    (237333176257176307898885797416816853095692523789908154414074389404786315\
0756291284305555437612439421*s^88)/(90665180659980040068366596056658568385462\
83234459012012370538800933881371905045538742801509265749001673631800666814854\
941744078180303483632204413440000000*mr^176) - 
    (148630857401807538392185094647075749242506049880177260541407238563370401\
93858070565467778582338543503599*s^89)/(2295509271227491670807962735741764917\
70554049304051972308090451836376463549369400912101378656770922373906539068493\
743120929772196176074568915655721944368000000*mr^178) - 
    (153934931312740314643033513031564908477099999847834214754392258926680315\
02963587857988899913455265944518623*s^90)/(9610481603642152060661384805177579\
83520984127864402802574742386449306438896508473428349256758930573461878806130\
105672493918703081996139303071292752852342320000000*mr^180) - 
    (124563921077642626333856127002048289262225226280245117767255800975163948\
92176540398026290831217473922269971*s^91)/(3143323896101392575434871482365907\
56117414055038316557224736031556347068304585554033782406181674567853444650677\
4525335774312650891954908955320715195126327750400000*mr^182) - 
    (101440367106006909377728522434172204404743508794642666648276463627843531\
1423136063172335475931092277*s^92)/(10345431439830842952928988701618295862959\
96468985685937123648000446562609944707213580504941186727440830867785679538302\
279644174624089089364822871286016000000*mr^184) - 
    (117375380366006620780613220145358464547073431148834056063746643632191351\
59805808910083386092084163142859*s^93)/(4837364215211953371557931172257936035\
51323316547490143908402061987892775967159474620572239213259155408427843871127\
11376971626500011676447970967147524115040000000*mr^186) - 
    (277012629694765288585596120665420541844277668848521263733275613002124583\
802366336150167585056440977833*s^94)/(461295644342286806354680280228123618288\
71228859847811843850318792468281752023367661303194857780826299051701924412157\
47928471475086417351158966661024549888000000*mr^188) - 
    (157033904539481383169474697520259057937458778188075365322502904542066256\
04799502795421598571804768218693402209*s^95)/(1056516296101196747508804355234\
76378112629470437734549518172070653609597236054435507516506583103750298867686\
2321759556864296382167571441656510985483725624858367040000000*mr^190) - 
    (295652207978985212987087195452040598386552176279942265280691784478781876\
88152386523577246771531857636987902775069*s^96)/(8035682761383797671447963230\
64435049181757765337066070600162753197514204516332241228624850433892767111335\
2394465876724255408773467121954932563372445995591745769829990400000*mr^192) - 
    (377027097404480080313437244438993327763024450621792493252084622171729105\
254152209107404675206685389596317672257*s^97)/(413932852940833325702179376937\
03673258453827482505469438117667609775278711529371338660295760297145003381876\
3159775141967900722735829935658294925610416816729728399432000000*mr^194) - 
    (148804723364486092480247765232595117146428573712174148956580481814767427\
292339774309839489207835580878356068601299317*s^98)/
     (65985328120525218909601433353434176059250143635182383258623423137198937\
81249453016730828835715434198969881526690658735825465605734557238503763142865\
13079095182382375857200000000*mr^196) - (916153341842133915993330934097745714\
70109284792328065130830275833519519578478778311681030440068416263785655649030\
6380673*s^99)/(16407056015089664691489622917382253509838321517130598892739740\
69097801893123368684186285695245805921647943093944382599182194794513965034737\
0004738975195243204893370620957202576000000*mr^198))*\[Alpha]r^2*
   Gamma[1 + \[Epsilon]]^2)/(mr^(4*\[Epsilon])*Pi^2) + 
 ((4*Pi)^(3*\[Epsilon])*\[Alpha]r^3*Gamma[1 + \[Epsilon]]^3*
   ((s^99*(871956775321607582670685385071902332239294187986101863166492591061\
71770255677207615391936379825961786651017968325199130246838257264560367492751\
28200341533619937942439502365028165068486025912989323899568983782636411441951\
01046943774625035481178878543231286033083158587085790409756963445496106903974\
93633452292720640509128413116254126299526206250455162620303780116408454661545\
18055302316741859240932334655034711336397291632844258099378076829678012897859\
566897186819900701894091910136321409769/8370767484949325754110979026426745885\
27553041961972786285058257332197059146743411715901007448963886242985654602037\
10042780900734209142499252310079537389109397673622377613941891301581893224324\
16862586613018591471654261642613984692474037994492592513280881175155710005715\
60027825562093593489218961224764292892285669288656917830374014673384714459528\
45824703500140091743523137993881004618228153815290818572152971445887731620571\
82236786948895548658046136692407432023792783240619622400000000000 - 
       (23*Pi^2)/
        218403017350521114170954875110891803265305070297096968461263840 + 
       (Pi^2*Log[2])/
        9100125722938379757123119796287158469387711262379040352552660 - 
       (229304236666947843621448188021263020574783814717689795740468078554859\
70000324279823709064742389109878756431390075805929758555703658175532425942646\
39045386060849661289534858831026703211519008731248336234260110112517678532115\
17627897737104579207476289997612417234490371356232839512253*Zeta[3])/26461071\
59495698403479286501807486296915657060789832420571938891296347430986070949211\
50839093833061651378942135190324154822983106111162732572636712984996191712527\
90156181653467899442856883894060383433796026130407763513205219089212678925476\
2252020508630347675799106004136755200000))/mr^198 + 
    (s^98*(696191213075957839603265837289209417474756829309649483865260219776\
35639046317791246983836474602886421431951431925166382076485824755000145775108\
00284588844868847448212370437026792297689086964257793609858115979227140826447\
40905927231100833680333157419663074253068275514600480222632149189820649096334\
05367135110419993162456788255392066546799596683080293824695707349908583668629\
30808168950176012240649162207216284018485892025872498380883360576219941222808\
1042008328753294385784866838979/681648967138475860487447885896446436826612329\
48523540155380087014732315489740055822848727778664196773653846685527369104270\
89674851822196762822623235460120429674032323193114995564157620898461563469697\
92053451210874980162937759069193251977018489379784699513407517724173649931039\
12058518339126924575354286076965765270759403004236957215301888189975742837564\
76390727556350802803537321345396473681114701262809214616690617224179798303166\
4990410822452701765444407595378933760000000000000 - 
       (23*Pi^2)/
        54329108793661968699242506246490498324702753805248002104792000 + 
       (Pi^2*Log[2])/
        2263712866402582029135104426937104096862614741885333421033000 - 
       (132756015802247426222906228225407509283255847027467371470803386152313\
65715155972938254774329605202083159475744589371118431002127454168418643879605\
29898832008350757611483053321577111559605828823182855121104527923465114357874\
315315074595358502162743275437038689507096794255960787*Zeta[3])/1562469255002\
56658269959542671174321479115670040720158717025918254975329789767470511579225\
25127931777767365495987754039020944963218664818569758556257846511914680749926\
48625937149984482273200936195445288816026198123646455348849713277119497717396\
873212076501132995010232320000))/mr^196 + 
    (s^97*(394529586183105784874278520856719180052538337979675087778663108038\
13002705296184360570413448409864801748700873855174622097190719119455991404942\
29014992098240929275865006411752324409895232616076280995782748128866969026478\
96148758707886372125969230159368702121395764546236056531956452439377243315691\
86990884528291794363109577547586404927242086310781895033609372341100646428733\
88028492420173708282076047967693501800077221709667538465650630743397309491914\
153499260811332223275221/3940569807703773095256971900520974606114140343903086\
83842479353053321714839237735258474954220825772894209500055490922905781437965\
03663232024726491651172645620521068566702163750386112610404277595962788411793\
13761201702278933996754513438179067683174570554316086190593643895068615918236\
80437359802577665071488521561485304090059972167302816032851098276846127057127\
06524339062202002090110905587481666601233192335921842823030950225790681145035\
84595322346368390922240000000000000 - (23*Pi^2)/
        13514024549177223369912080699503917924988875946531538211996000 + 
       (Pi^2*Log[2])/
        563084356215717640413003362479329913541203164438814092166500 - 
       (175836906283198166169075370807126608276323292842833374212471869529462\
21650200512618966781687862182528500351971649126929293552289856374270855655398\
73172086564448793340447274053926379094043644834979417751108427223399914627325\
35823769695158985947448226035064084085893674743083*Zeta[3])/21111277258174284\
30118825782941323040754526467829477431886476854835782223419270089625502333413\
05539105352843752503473877054180255144088908620098924739114788621229069659886\
19403973070419139059426348819040489044578792966890252541676489605029739165139\
0360371564443074560000))/mr^194 + 
    (s^96*(492445388229886988766024972782519780563429458661212628661613506392\
42181363519414820287358203800451514423685080124096194073414003710931451200935\
25896765922478215522726636097694018190445854131565072464926792869190051552401\
51259942080177249176558022187155427806684896727961136024500300796223627209131\
39235139421998353164778202182856731409526509955094866442072157117097495051091\
27684217718620579273444502499585367558080293185041525024594261761820797519434\
05050348481677759447/50184745851992712272444620643963801028638900669214662363\
84968571196334780423930322995352956368073016086036807104445850339419239497523\
91684635967169868418331292310386559141364755529708055553616205247599076264701\
45423403834424736695374343245363770260137048824891599327080512820691583732779\
84101231747706331035883686528590796861885008113399163440913448530736792833434\
01652432087756205024643804040620749144467991615533362931422657676546588734650\
152128106987520000000000000 - (23*Pi^2)/
        3361356359947634239216710427795390752916014829340331839532000 + 
       (Pi^2*Log[2])/
        140056514997818093300696267824807948038167284555847159980500 - 
       (324467877608490048017477299434950865797567251254806766681339065192889\
22486434509254558144550787664760149833253362118513063218757545950594559946900\
29311405236742840540614273255527782438915839886981034904157297523117492939617\
111598595888262957241427322207742258121809838297*Zeta[3])/3974755229120546539\
62589481648502202937090581093671022696017575541674836319233693116602729699274\
79218205019107128953738498166701764317981630725146932636130621621156360654038\
86229401845218339992926699237048597290650073346961367512848392251328996542093\
353268973404160000))/mr^192 + 
    (s^95*(947212817283355394115698118975292438442413300592047846633467969677\
74476544702545937625337696024904629611219289054859623083169346979241075528137\
28390148507745563844665291836239423281089777103609795379708767401150651203266\
03766781956024210176230678839444154446099128140620880214790118725430251223778\
27524277859399339520780101321014462702546991240969241366509763489988001045522\
35333835077418701840811700757983993518420776023029233703618551351069444192636\
728256091/9851087960495613608092108612596751053958873452129146825811929447705\
77645945115004574914367266857915517951114953330567257526577596818288671477468\
31664610829951711543102372546717428047444877275686205251905918855618943357263\
99940076528749233931766401630001919075215274124553237276170461526481464134902\
72363344939736011148312492519255357097188664144598937008577508666244395957727\
40132844417770655012893203256946697840649937044731824948758384927047680000000\
00000 - (23*Pi^2)/
        836029658756206464625694644861930520597060098579518431883600 + 
       (Pi^2*Log[2])/
        34834569114841936026070610202580438358210837440813267995150 - 
       (251965398061247785617083970566198713676341587914352329680360446945544\
06652186980441443075690270030875189111363362720478582662338978104970412700668\
30547445725811451571097729565501666689515075725220980382642577238462286631078\
3338215643583855798168224179740212545169392939631*Zeta[3])/314994203261133467\
99781378869501767844159587760765276125054864341502158660635644229111081610105\
74065504900348412110608447302900018058256627160316696034557605480288013140950\
90362065809443598498403180646790975624665766175345979876212518961057393793322\
89035362149335040000))/mr^190 + 
    (s^94*(273634868378288879066364348500397011578641788508868238251582350777\
15827393126072327301872471216025360926355949580830597643949180130938046964905\
16948093530216221593309765006241488608188102060605454030878036217410277911178\
16421076600527222790801709097900142008092295167056128358223353006439641745964\
60314814867341777026870946402303596430729860113422538715740355823672133616953\
69353927596036380895124637462356339412040807703720808494446205604180620423368\
5449/290483613758300544245815054805992408675473770451403458840908157094219126\
64729884383782019348206499545087238497583207059953308370469314454135492841923\
61524360782239173819292343426849180543523933541217695981190391965986883892890\
58926420984575791701262626816536612341600833157354788142949241919728375754306\
34955489096641124754106148412963703924670861263171893935247657298286906318843\
377758987364064449430624427340003872762024577067744246942924800000000000 - 
       (23*Pi^2)/
        207924474716569483430224574887941269371289558195942407929600 + 
       (Pi^2*Log[2])/
        8663519779857061809592690620330886223803731591497600330400 - 
       (275900442785754203831917749810968358249086533019428338217008087145332\
24589558616287980980073357206106928635571495111607666426249356001671017056356\
39754643610149721097819633092380793376145961627017532593340931747909564848629\
6581371278959463131926522058227261850671*Zeta[3])/352068869564504742477852177\
81988295815229957978869182914625703842559321100331273475842535416454533895993\
87990838143381522283424375516081854982623828383612065270532655966893191333289\
34438589469591084640676049816388351688813958760295541946363127852356232806400\
00))/mr^188 + (s^93*(55513333231403765033705516854062025132358112901310172055\
61538830220563053450658149457207662508839872248111364362747565355898038855946\
22019942509329186269374877610760267769710268559070609466926650282311031152076\
82454614845555045251168116980594589895848180897658772090767953028521701922673\
92524279417144886425725595249255330130245610659277267614914406729397576637891\
50546070868622938047373114006544190028814072556586591890742010243297574098181\
952923144771399/6016633428355241966492804383572985388812203055311061059171817\
68480921509170725314118965306678731614131862352403269425251295016455530980018\
22196468029234889013371600838195498170805327045967654135711947109162408492043\
00187732327799987189097984113352816092279083317568103652011228276978928952749\
07369771716869682584280309612354783816263001918848377768926930518743581552313\
39836461680582446703239933982029338806879673777672701547575331707158528000000\
0000000 - (23*Pi^2)/
        51708966225324871533694593231294294738933267090613949616000 + 
       (Pi^2*Log[2])/
        2154540259388536313903941384637262280788886128775581234000 - 
       (726492680830742631326999506922582442704321954195193854602122876489379\
28336882114367468001186425218191359546208456728381173723400833560798958455110\
01496836729797395643629463050521354391365439597770714968571063406770522240117\
06115139947383768573199796653025162769*Zeta[3])/94648234562336721616957991834\
86894609140927271388400588747871788525761498809862566963995409325685572676373\
91437530865632936047339721183809636976025640949583485280372777964984272872967\
008038656373940973049551037862463811862273675304202757518672822890659840000))/
     mr^186 + (s^92*(26400550674703884522091357995075669716635999356728814782\
55566115716382252199249592269962361782063442279631095738376949375141145517565\
92132703878174982771517930205702551538221511344200565805972863907760959704031\
98091449097318436048426123331572840022400889486244473061043412962342160858609\
12663644077420782977998583577014545151060219542424200922669425664203413726714\
48588651693100340309698150345754641481224479085620335092324168365371020684880\
4160399365487/292192924096643929960588050722505624878971009865190887586469186\
55112319913274244562365291498333672139005139580395263472930290072798168370817\
36737256487336248537894466381960426369346541506030500678578512480437912409182\
94590041257178431902984870369752470697675076655545574316423670545851701674891\
67028609560816510638613009045946004590475177646775102798394007455874948697652\
36990326548556322159033956052945085638159832952855016035119571927040000000000\
000 - (23*Pi^2)/12858843452858565936950507311485882818676526736819341968000 + 
       (Pi^2*Log[2])/
        535785143869106914039604471311911784111521947367472582000 - 
       (106855392675305790513031530778731289111942487387002531981449659530884\
26941025739927376458846763231832730609817065323160644482486247433569853587702\
82682847161339684314840297147537703712852433760605720826104690352808712655961\
50119729749938110053583471018895963*Zeta[3])/14216025060952811088504156442876\
57878305943468161830507765923554193972780148284073559216710877577982452175484\
31817771595222788525792268221616726773146301026705916397590031136621508939475\
556098690882573358741601099953858618558624434012760929203000442880000))/
     mr^184 + (s^91*(34401155877203377859943582851160838431736386177094521563\
26746258136174460687394670097322484642507793103572302912262496977005722420560\
87950832513141106474097477406085019463051894458957058971964706881969683105077\
44370268217203198166075838860700615162474907926550803955767319796350138081372\
82451818482352520217033185901590199448672826958396723236241123463179366885101\
74445413790984390575310864492053037119540540613174876322302939174578318446815\
539813642887/3888898630063246549835164703860686374288463080939590949891856079\
99696344169477355686156757351922974511938908084397391546194508163141089827425\
39308809363827768310106207241919343764684185511916735650145669703670057244521\
22241556300576251946201512115410581228049581386757643779739500070688115816903\
52539048111586652384417746294964809297691213284416835805963408585386007846452\
40518734639058963987142580560779916766875474552386904064541065216000000000000\
0 - (23*Pi^2)/3197519896031675486995714384941676743681596220652937976000 + 
       (Pi^2*Log[2])/
        133229995667986478624821432705903197653399842527205749000 - 
       (352522810360062247010619509359479816376806351073960166870999905335739\
13444667168279557169160065691566680864677304840663656321053648602159657349772\
72771827876373387557783520262517621812959102702903742793603421660063447019754\
082379632445815598895209850680588114449*Zeta[3])/4790334475830766105795777529\
45489053980869587290191576672695021380203580024400205700378257240220570585847\
20579657323889521125208456982310782017263172739206132907354283697264243081474\
25469070647559255940421360526264839631131064812379474112597762060645826560000)\
)/mr^182 + (s^90*(19254048138052729517758519163511387843871203498312392633381\
88521619795795353626956356682362423294069598495579584987798321574768797599532\
74955268662532126761176557600674069699270973350413634935275288308357110036803\
25619275388220404480166403407182499661417920911923318693360673909492872633795\
68101144014815976833222339659618355043188382752519877862696133770929302337897\
39164085698376888918932117193574957105773796739920022411457173466786599005350\
9/222367341162771170520607021836910467383182695754019775390348302180685029937\
04396252173320502655602129343578492214529915541108666145011586097504755580434\
50010309018402083847197560453247888341165936434781324046797228736831702219490\
13098471454978824233128778641878551039203857790138515012065905595205899038022\
61514540894709849705874617749720362557126263307825921917302728652599184833010\
30273040026931874014377712171293283356759818240000000000000 - 
       Pi^2/34567782659801897156710425783153262093855094277329059200 + 
       (Pi^2*Log[2])/
        33127458382310151441847491375521876173277798682440348400 - 
       (617822186243297836937526865087286085279466427924041495577056605575254\
05134993519329292957763370593117705592218508628429259890902015887292256036521\
85441598013483143382044578018731278472838444643251414651379082382490124043440\
6842353130469335551837287804904347*Zeta[3])/857704081568247369019010969034369\
72518538051582229679742294037919010858722856224760142210879050188106232191641\
38415039424380229741868013055412754817502483909396608984141746605784736843730\
4311155210130713235781004073475060836005760232180682971771043840000))/
     mr^180 + (s^89*(84431863314003391102495890706899569123426737067460142602\
84616247839117704437980656342861724489909378919152848657960231775520510377597\
47405705380178543664005636060839634905575806322620724028263490500049783765832\
19048506040445492673345046162646344564884783470296623562078099188876868724706\
44970353841973974511988352116447429975143047446543599570033694425200883121832\
58546006151364883501935116444859296804822164630677508887819068496599/99644034\
41730774569525670678676661120633476332273831046478654753550734055492944313110\
22564809386735810625792171234545878712186799569123759260851973463355826231458\
39756866925004230915940892274822460437334161221671684868638256621297995540819\
71692617235394928126355703576447258137593532930520401606589867884594911812482\
34706190649407444275169729061279213806726718491366480983757115025831751529501\
354735217712932127034572800000000000 - 
       Pi^2/8594721918147466232952592202915155329346485189171979200 + 
       (Pi^2*Log[2])/
        8236608504891321806579567527793690523957048306289813400 - 
       (369615443750011978026626890315255274189621018050636648809979244974542\
19168979529557606475374505774302920341988930463839961543031686233391342653786\
67485712995965212156571048307837570262353230392533632228932698420681953659894\
81224164662403877983526829*Zeta[3])/52434854271865402081648278400729901124029\
96121608708015706195651666899142205826813736160947697026437692299006827408871\
53815992164353379058431676611543437034480343022985172398214572651361077397258\
594006297744115890918462197391432710834136023040000))/mr^178 + 
    (s^88*(722378670013234484587493315025303071888220875471373854685857738141\
60786653357496623258181730656890994673486009892140865037811328030372846521571\
93823291386944442964116502111322507604063114662990825987063743548581237036258\
06892819880438734575463723743169669134489143881416782744537811252242467204054\
39232626875395944503943375992394698502656993032430599223007866167527006227334\
006092214449062268573572760135498786711427504996629389/8713821175868144616098\
46571164204663689633129107043131296882491155342072324414020319229494594607489\
58213159543217702869057838582173755811034261853923850516751397620906531442313\
10452054696125884091129461798984428173538885938047229392691423913894580228823\
88126567037351915556213124364498393826269261854230986125341031638734349492052\
10328985558904665346273585877186913542102493743904643705820706538727150199148\
380160000000000000 - 
       Pi^2/2136809316666497129739594746581115965859623389573144000 + 
       (Pi^2*Log[2])/
        2047775595138726416000444965473569467282139081674263000 - 
       (291766893476269622777308845449359269999412557888479769062847083587557\
26946163404933501353201108689867093790987216754014572157897428622754428136979\
87344111142322962683746252502525140221211274686550574039735507187649667675225\
1266642731115080225144763*Zeta[3])/423062729913319281428624418798661352587209\
43046982536925219881686361630398926948652472817330924490621199101989467889932\
97656470050025565648260541272231840836291018898226563889373124971763994888520\
7681012269178714877493204792545324938360258560000))/mr^176 + 
    (s^87*(235466346342844291348979622394138347509400031297602341664081608408\
27863989802143769097474812850038095939888810041672243389811724313579464769247\
97547838998314163363264884547686744101246009998783753504325982856983861928101\
90949693840888030762424243405488540001114904991025386606190757167232707460653\
27748919359457007930948953661443047762111042050044296982615025805485269063851\
59516969882237385857078459564930657204238749561562317/29038653305689297048029\
87168971621772510141045670815337953094103569257927434525782728790833620946817\
93841096026300056803167720504945738849335321040272280194996358261703328733959\
65628016798887330793983523104378648535414316009069546367370552113463807963777\
23455490254709524517002367966471920182026013073982218829341282657171414931378\
94482446768055639113603242006457921788671487067915117558978605804491652221370\
3680000000000000 - 
       Pi^2/531217958612620794823530537557875198216498552156452000 + 
       (Pi^2*Log[2])/509083877003761595039216765159630398290811112483266500 - 
       (162420101396158799020397676555973346949026862890788182501402635964277\
69283480785988183507802812642256769706604752294296114102826561656639920211589\
74821403948594975564455827442274590118792016112315374975204089398931095229212\
5997661600601454447616248533*Zeta[3])/240775576161917836043065872348788142291\
19556711613936327565765164750562900789299651838592163462400724789938919755912\
85810528738517220800049566280551558946415954126130453193173539479749555183590\
9293821456107696336104653320177557358055544282152960000))/mr^174 + 
    (s^86*(204532186652476750972612390772622395162840580089971038643213645425\
47168560604161862242098363222837675021548410561729195058312853290534808018771\
34447157900320843077397717462135878149764292741674401283993528419561247418927\
33181324781498996203439955397641344715935357827812805916933363429990629129588\
45441119978197035756723679332065956442457524186360864923489316108708442311206\
34269426453932041142076554813709543170825363523/25794115267927856237651623285\
03704830744243530511523508161111526198519574256891443199741757498719400461916\
76454344088841302285235352516685576590864958617987768289060837406793730844617\
10659385086569303283411423636579238301540808404365313013786533219234236989668\
39345168767477931659574206501561523663903240046531659750274469420371284283366\
71747255219586110865313373314232099927756038231213070725239640424448000000000\
0000 - Pi^2/132054181802007429221668608206477450404101334999344000 + 
       (Pi^2*Log[2])/126551924226923786337432416197874223303930446041038000 - 
       (545009689141590365518576162811375216930511092509021939762435557876668\
17501213378072702964783839065560059543468519304034542101820379667475232392863\
01812601088416473905849438836635537596690273475918195743570490119007631569104\
485654864681891529368993*Zeta[3])/8262057723891141271268380131988867880587181\
90276589043415896244640795937128080219794640148612170607097458642068999180364\
63176516407442545112479302634252662064309422568857975662504492172236413440024\
44479480264798682489248975636542361373245440000))/mr^172 + 
    (s^85*(769481544999515310185654061761597987941886102368447202339271933377\
38413617464775610322319811120023786220246878302099937921849485569376330438237\
89499513613542555828520800183648145878957312808071426005336215011615075451232\
05499733174061524292583824900213214563110517550248506206592762490884696717298\
07017115232943645781493077254626774504283029626637828653910769124812322190362\
606483473717233099221133521569543195546563/9926094729086878394098996813588789\
37875708124827821093032587561220615857137739888086716304441132705797750740948\
29952485543481972885016352985468783856552069159174217819916337789471020067918\
76077360092830193777706599184791462492733448733987635724088015463874947238070\
59851361125322769119707948048601691553367557893361065989085820025596742437101\
80005906000440928547214535845388960407584991423237738987520000000000000 - 
       Pi^2/32824896619356132406529054039895823386162331842694080 + 
       (Pi^2*Log[2])/31457192593549626889590343454900164078405568015915160 - 
       (147511530772486753125609527324513314797871275418814517066289254308688\
59329441360433664010220142623205431727356670881901999190052467795311836850799\
95977296128558583645379488755684168881076216812227130924606234545193471275771\
516810366267359107*Zeta[3])/2287342523496165960553420235757628818333861610328\
11196172576016858175574959660879770611417566071487767325356398693749267143858\
95131133333658693048327517581135216122404370905016533038166600619641512701075\
62754531360451637027523306455040000))/mr^170 + 
    (s^84*(411979062324468269169894143075195514663023121918366829711818646647\
09392359290368232557136188212249102047768739756230872264161031114180238201824\
79718357645413165305324521167486566212891301717243345896674314928003241494800\
28909223249237762224215151557682258132938225130590251672923115352817813576796\
36989549753023728301840115528908521076072243156880258278753372868899338060350\
19282028445587251594443950032227036767/54373712385440942252057441752759102657\
52713504301584076052635824868175441197409643365462273745132537586746483050125\
60235494598219766406595608045785694399446443028932113760824720878548157596941\
30061114570991556201650546060458876278798426272596623792159300946680674745702\
81348821698152520544703762736538812153289159437074765388524615739731298809394\
262916108069512493103944910584078270972723650552135680000000000 - 
       Pi^2/8158789333134761233992770657315146853207978434889280 + 
       (Pi^2*Log[2])/7818839777587479515909738546593682400990979333435560 - 
       (313715836801662762460964424536425661612817321957060930291136708441055\
36988695482780710879534301895354078084472981570341766667552646430627430952765\
95988863504424621350843292731300361496112075980240567945028670484556325420042\
2185014975194337*Zeta[3])/497708789834813889564864588336150715100423591136209\
54722736448112658574181037321061197854748172962616038387734900954701647043382\
92422530934993394774969103302570174782432558036004874045510320014588411808122\
6603228676493953839627501568000))/mr^168 + 
    (s^83*(316708461607650798586244160259262384516061424699024717099550138220\
01368576096837481000164146423843846559045507490706224699944349429588926562258\
87441970887999866192757855396592884015991678553033350714344223051070964768447\
33743042433753003558686343802637606082465332819263686137235137033462869458015\
80280323925280315638799414003249986081923990561848628950256530554818325956221\
9918488107742256813715400051151581/427781645760480351800673618802905016433497\
06254284718206059131789131426969489447869865820427940154315293471998381440920\
64466844734285589618730157596622396149052692827434562780364148778154140278873\
43094938941398636937812169124989891621092840044982927488982549090473644424946\
07973831059655272655773854678081979087657297076265155376671665698303206463874\
1289477105269027248842031047909298535399424000000000000 - 
       Pi^2/2027769278703083932425103818338559890417187622706400 + 
       (Pi^2*Log[2])/1943278892090455435240724492574453228316471471760300 - 
       (314460197490770411649418372171497824982875447234108514569793935076171\
04423101529469707999142313930497524574102566415799422673893016165564065109981\
03499580071289638661340278783906916051149990684307923918765172643553087963900\
69557183197839*Zeta[3])/51056752756610847333781701691018500409237982373395356\
28852143233441419083921001780594004856385524280520655276756556903284461137306\
05654769167255543024946007482502732240421986976183887647335259855194220438114\
850750100811836500738048000))/mr^166 + 
    (s^82*(184640883470641617763666165357127920261896194785984035192186931202\
25562718788128826295554351256365074888087540454523062687649046682840285842737\
77102872964593396772615106071790377631961940552129839231019838954395199103539\
96251575979577301414278030365607882152430243695542327894946033449311111984058\
37715755506129952121691117195629435258096141399010593595300938007327311778845\
959955172836958152189978825989/2553034544678163651346444596634678652462171113\
08684307102886911621321222284224271309762042339850702534759554069867454310849\
11884903753600034578972915301959943149138287682339138015288611899303173039166\
94748970514697328171517887312270796806036532576918132668910247227469114870729\
17138823010974103419953677129274537802533791537315174908065573886607544238256\
61189471027393714265666448917528576000000000000 - 
       Pi^2/503942660979464645928132309882955712411372071915200 + 
       (Pi^2*Log[2])/482945050105320285681126796971165891060898235585400 - 
       (106514815147187506162574020210758914476141267666057438235297464820952\
11331180634029246473889456863037317405997265949163868834421366285919423234587\
05971951228645529851929787871462680521651437047033835489193830395054107018044\
2533076222371*Zeta[3])/177036928651744638620867296102749595823489332691006352\
36787114965386314225787075986216185166738580846794738723081528333841069076262\
43271915849470781775173045416468411491494825433247179360919241381615281346590\
8655837317347107930112000))/mr^164 + 
    (s^81*(219062990405602892700147103338123651571587907837588299852415802539\
83698684686979852315034082400510358208339674528623605060502540820533658868902\
27782355566226106691384730085250619358712468111631711449762552535832939142256\
82155495068343099547667637078534240014558550471107791024261779622066617116529\
35143039963747454429387843324868368338685219186750585987851215598519141745430\
526561289558572611077/3101592011493858629789289607283587761947182448270260276\
80596404325829361905977091292865782618151910768057535784844137376489965821332\
34098547222337466175870735657582228155929880315432447260652721775489309988099\
85942031268783217592425817939915088139557927910830232955865591446761974054395\
61239534345109691595688175220558372392586783344301044036590607528773958989654\
11236319185600512000000000000 - 
       Pi^2/125231260063759178479146651857141689012406832242400 + 
       (Pi^2*Log[2])/120013290894435879375848874696427451970223214232300 - 
       (229374369042423820708776180472025488730408192756558262542415621369857\
09199110476580746728822341426581454227008803641043213155614343500021276102526\
55114503460626096065272149887834170921763322207857348948216152875666274955642\
45027094519*Zeta[3])/39037821267974386382282590717923242052424376707475050887\
33105509656653053670689370111464647066523235910267368209083309560923608254983\
54615319987778710594278228391009745489567183644094191548852690010396265867161\
096264810214981632000))/mr^162 + 
    (s^80*(104378524145326933151644265675921623092041811519719628027889847765\
27052755621249503180028908208083682337198019428539504888352327083634513207026\
01177236270964826869868054220784755494551287295183114546567749519635972680977\
76201933215141142318352855565972047045586362575455772787166508600574438952372\
47106884571479678786647274266603834563250968260990906226852791225926204997596\
17214166099554589/15136903161527159465451906108728338954395272003527752539230\
14980268593815707337489980957698334818677791059367549231914031572454252998178\
24519358028591378302018100894570084688659752062457287975078358483208291270787\
52864930930098069027642006671707574541806023808047142703334193006354988083265\
71120835728579333398368069565090060540213202356610535045966913499256172658672\
221028352000000000000 - 
       Pi^2/31118070682509856470575834703895813633385940132960 + 
       (Pi^2*Log[2])/29821484404071945784301841591233488065328192627420 - 
       (286647878464535105108667214554219638289945181491802454582049195077021\
65181098102231134763528095662903228844181870632991841866845614242902604757691\
74957918964014708584529628882451953268553388860362820504548483285039335984402\
17*Zeta[3])/49968882765806756160060878054498112075456258992493813750828016470\
70544200218307870743754156540373886589230831292567852161484671022327977085828\
90652495064584047047079449204866601828353740638872615903200256277028175609856\
000))/mr^160 + (s^79*(2272619756415291489090912641311642629795222191046515148\
57986281662824758565658904590284848199541100174671726491068593260281165204052\
24247773184563090816854904915117082883302350869193973595089000133909286325903\
57805865484536073527869795620548884730575001684265622761368000775557718719873\
35915397645322017561907713527376412604449007461685264438239979512892662988115\
41586659465788120345949/33766750377575936990291260781147779099334024431207414\
30686301614103295543628814399377984424682690056935647463428822658534657867730\
85627233134276125689664818337184342692505457305060599736838157040700339700670\
45204770321695840202209959783700461229324806365345293116225702537008063299078\
81417505662467301524626627456770411741045291278905056946896475836317858193978\
0578894151680000000000 - 
       Pi^2/7731790568353675994222830095139757375166445247760 + 
       (Pi^2*Log[2])/7409632628005606161130212174508934151201176695770 - 
       (261243442803906619755953937311013848624461654012674232270953590687997\
76589235005050470829570763793285005801188480108897001477700144472960075795998\
68749424691680352980435191059621168416682001300638517071506411175147548671148\
9*Zeta[3])/466587301358845713724644528024230065897871065874647580161901096693\
37849478960477731958070542724865057663740962573071365220127717771099438775468\
15472237623846967833186150067979716380133098978871142103739025708446174412800\
0))/mr^158 + (s^78*(586914624811367056147231495011079975787398026323101938700\
95104216007417461116984397255411914892118537953837331241908778155733578869108\
31900207979888173576839115290610451914830736717517445716313506275506227692575\
91593077229990457213573744803573286287838744851336211717723018139892924565451\
78292561172372640690311386488732368564650359654358181015307617477164747887482\
553784592497394054979/8937242144154019202225420213734917088169378685906031454\
90815501759153717803442703211391903576306607014934143133607164429483673883936\
97858751711967943940902752728131254265797377542758563985579678585443866023818\
22967608505114113864825867373065902885513455007318566480572455939989540410129\
84860004918635000499786874470563174345741616954967917044689850890486568727432\
93157376000000000000 - (23*Pi^2)/
        44181660390592434252701886257941470715236829987200 + 
       (Pi^2*Log[2])/1840902516274684760529245260747561279801534582800 - 
       (583898594892729982428606514554282364640816023053383135286562146297552\
38016630042461554214125338789614136361779695711866690854822935357240724578966\
82743132277963965274687748278631103271494676384069918579908012178915284264245\
13593*Zeta[3])/10687867235211382329394897181946337736783502604924711648592584\
07783914071631903684853349959145976766011452082422942963813261356839118742553\
74644591758244518955021436220637422387893001407829278511183963285156909238997\
0640896000))/mr^156 + (s^77*(274978154748641497866127519779730349616833957621\
12582124965214801149883343707400616165301994335593667658076634933795365652552\
76191938457898984010370113674218085789777142618814453144544284985439006077947\
19724835766055183621715432477501926976266547905493164135454687009228125282108\
97198363556697253492155023691390459050022923952041991284568058056918689469734\
16204298925596394061/42926512954995942939976364414936461805218744843528906438\
86407523179969320564076641751358762362662803748945349940849649734845754004984\
74290511854647632532921437109611426700195409265251394997247944651459290175495\
15611981714810800504152293747844577672953551440916164881147817553503738757407\
76509490973333466739746178169459624886611800510490430308181844982480502784000\
000000000 - (23*Pi^2)/10975947078166044987306443441438289894665753361600 + 
       (Pi^2*Log[2])/457331128256918541137768476726595412277739723400 - 
       (116486755344137797971596434418953014752995123365993363384364061734304\
75054251494951868906444426058587649513603735901481200758913781341821815799837\
19702145680876759233731691259591316949604710672965954692867532293780128109187*
         Zeta[3])/21858934712912281609699775300965468775536457192904258429776\
58789134396788544408474297139779612601170079706099127315560266641049888750165\
12119746338545558540364227147577110983260902240751649938647975782100266310329\
9584000))/mr^154 + (s^76*(290895241553509673971029167403717669449189279114816\
71393462732459114530607886051956369994190334050960195932196031299071063708488\
00136906503943929654055310015547971276951184206724379106096563578029008514632\
78477361504330244615100139479795829225042584225906595539183927503212644383907\
16821047370762553560251369952209028185377542588829583548142640332776769961981\
71229609295209/46569216059527675997834937437432235276515133782959919520683932\
01488449266170523707806458124859747965790546602089700741926063414705888763662\
30862523475240684728947265174344052881956555588530135818841949202906380498111\
75069553163068375001723706211562103527005524448952602517598152337962313825256\
54523283635914665164110586768645867032258262396777487715432136704000000000000 \
- (23*Pi^2)/2726509146805578054171664294370021056636715803200 + 
       (Pi^2*Log[2])/113604547783565752257152678932084210693196491800 - 
       (714641785644008193925064779007591054559408292488507567165534480279394\
87081786122182386645743318815538335008976505029563277567896389383367550129441\
330311442765668016130989566159576974699149622424725489835966381238307*
         Zeta[3])/13752312833117068958064141136716794096777314769536272688672\
19792839742157506409571280361324733506639932348061273065820949915034017962611\
00210139793949016342404798251479268812889984936098839068439787346839207936000)\
)/mr^152 + (s^75*(26220898005482439986915912089926836646428561316739839571482\
23590234961061463272537840593947991849107570267121980948798100866496103987465\
77503012145544312568647426130048734456427704523384431372512513984764708834543\
01963178468965954959229379538928230224580678192905331730255525573585593541399\
61201016716055622384419248315768378694709319168724696197575608566828125902504\
339/4306101948401569385645453844009164629094604347429520503023637413478128387\
42870377788632773997308683590269538736858868656087468356866605706827215978974\
73755988927261263800215406902843648633146339402881872262661822589021287797867\
98933846262626519131182913151615311311275980933706321910027848847969366806864\
780822063798292664310791775073243813811910267109376000000000000 - 
       (23*Pi^2)/677229691303321000552316615053198778583958441440 + 
       (Pi^2*Log[2])/28217903804305041689679858960549949107664935060 - 
       (114382770324779067569567263396832746501317615248188335743246849905589\
17272602190158318301384311795568681626045756495973674649626637599930910708685\
92256956859367083867716269383872080540100326986622533936335751415345173*
         Zeta[3])/22579919235027588455329672291782964666474408137044550291569\
88208814669888563117113684392792795253472033444442096073980493231706495110522\
43497709131381907660096456336563426503681545779404708085856119376293396480000\
0))/mr^150 + (s^74*(471713025765924785475554516356822922444384905826790084517\
78456632278288623624972776417581376741645929478195109919556274822088073136266\
60531630000248489401993760248381002570813585300888784705050554612887639052411\
72611445245353769930207949789536232849183550806549954105925831491413988952070\
902654779755235543518301182027733241424701366887400737354100530480245531/7949\
36076724280864387496617940319323133003609749514608746779919522592419511422652\
30664056221049956060553777616958711262181109473633781302373582562851192082794\
82538611911892471108185341155951816866603659863436880068005329020541845943597\
16910450941777509069814368694827163096490524144733134370938803510414753728383\
097323990656166055719448228764057600000000000 - 
       (23*Pi^2)/168200838362916326934562296549160480955492946240 + 
       (Pi^2*Log[2])/7008368265121513622273429022881686706478872760 - 
       (139999139672620681875412554629248127716224428349567726263513359932001\
02751934472765021401472787818915535441441299890930659629994181055850933858490\
879346909642613609661438020878385017202950956741740800340585620581*Zeta[3])/2\
83599023989883182481017024328866998167250599159868360099366818234763909491790\
19723051852240787806028394665809206190984238111811198225153600841430719967564\
368021569976514712727809207880037264702001748377600000))/mr^148 + 
    (s^73*(403139674478957630808037655865541684398200181875665047567023623751\
38657522954795458298268549916450536388237170919840295286464051275869051371583\
45671177726474176070340376519411058203712105941662928991948666755862663553763\
46090243755571050713461898990454872284551098093533349986255914212281349513512\
954393452762328632109542641489586084503574725191114609/6973878538353601802720\
14093543787454237552049679092454278739070956275434509814549537272471609547435\
64825830363683294085596061971158456037499702727690673148595341999359610270473\
25943092624010659859196275281482336410743736203574901354514020788721148644183\
36324557004516287269624375442126247763075961023403275718484554049941483357335\
579525120000000000 - (23*Pi^2)/
        41771731381518955364543616692672304873052884000 + 
       (Pi^2*Log[2])/1740488807563289806855984028861346036377203500 - 
       (429470969326830262790741179985273889008930145779734392479943040521798\
22818555969652410129814473252764671191016950431444778216864852881718173988289\
672848611130122861739331130829433570629788534512243537637*Zeta[3])/8930539128\
47658782418389418202501845414900628939627526954744755974920293954946215290236\
41245449775043580335651125096171059460335591353770209956052125681342516787950\
674200704867325138206081979252736000))/mr^146 + 
    (s^72*(789732003926802885248253978893560058621338901638068684252379087163\
19704726384569553168794498380981467016379928759100041063142942617228097931385\
14457874134519569619483333188322192018466880318344171638433703175879157785451\
92958965474505263630634144150821374368874656903464429209288323215296793553263\
6411938682249605656177167895675943005961905884672227373/140285856531208747022\
83517681559423817382212967694180608163258692776690930034651616937862736851390\
72192281626378317466034341985529794685472694771681666851908828689356580008340\
33886939908706018230150201023294786888249822475142561099122271162645900542722\
56984617364458333368877455840331663796477730160570857112386113539201611650779\
504044933120000000000 - (23*Pi^2)/
        10372846047759740593879958507576344163107092000 + 
       (Pi^2*Log[2])/432201918656655858078331604482347673462795500 - 
       (441077877515795687212951102505145699386786292883732062746998138296789\
46187911249530783904929546000318559765468586295504299348402563562742021328432\
1558722531819671935264887249810795754244785580917237517503237*Zeta[3])/941834\
19204348449447429888270488162590242265423098924427862595469268789338631654309\
35427944960357697478890029751889478347804879560948274692714299536038379309757\
21275174330614935000634895323133632315392000))/mr^144 + 
    (s^71*(346659051024216811909378574812578433295874764308526292484823427696\
71754147799601968600222584075413372371076341347934617855535605997919783911395\
30807929557322615123089861290378851777016768776421180374507580565038358388491\
16951968475950256668913111725231156521952238564031349014357687723102020451764\
732332732544568848084894135822087551928852404612419289/6325675037651535967353\
86927421914658432188826739634856190009952471095081890831893686125089161678006\
29674799362949246470726607795007865383757355572403927683103576746101495809866\
87824345198501963574124361210210139367429209780971647734394647174101679723220\
90059801251260465834086193713585296758984407925284082122433201824730205714372\
613898240000000000 - (23*Pi^2)/
        2575570617300887970589241398139704503084414000 + 
       (Pi^2*Log[2])/107315442387536998774551724922487687628517250 - 
       (458742781482484664762445360691444967706007751819056983577673300731162\
27575159953873295434787358904978656653386788059785271307772899046062091726168\
7282204062127964378502959451732697975609058138840696596881*Zeta[3])/100623311\
11575689043528834216932496003231011263151594490156260199708203989170048537324\
17515487217702722103635657253149396132999953092764390247254223935724285230471\
447835823306554487857794148647043072000))/mr^142 + 
    (s^70*(680422110307311071179819080677876667490620523096649754042739805335\
37495888776481897258018574080207966863527779254209998277744199206688454912606\
21852276971122563910007761839222905679559057973893296568277013808547392804258\
95348431932519330794273364719131604354492178571777875978836199660403507357173\
66733592540389257490544763485220674779650904298969/12758864775813930657044432\
97026774940361826646016367637001149592172228139571116394859600411121069558741\
82711709907311889643276264672706104286834873340538302301211702818744237844660\
82882150592923517086034067495709244760938402884939223311062232616877668932001\
52890862858620308639859308274990773553963919866237069236503250181944615370752\
00000000000 - (23*Pi^2)/639452015329875634077328898848478359386475200 + 
       (Pi^2*Log[2])/26643833972078151419888704118686598307769800 - 
       (283480575172276332866587218087721695804813096780217809385043829437690\
13808940899211090563895938049417607827025631982588937294670450767248678394035\
6547953307318149482123829316983882583378592293589573870043*Zeta[3])/638972178\
81497101948228065252001470996544773241041077108096909765606692253268402335763\
15054085369875636401435149218682755684954906388816192043741467583523145035413\
34177178954221817716081824303677440000))/mr^140 + 
    (s^69*(155087094942127319354184947251482016824068653197433252352965343221\
02463473569013946847391983572115538818527612172700793850998797638086722133689\
07758174469280795212281882745510360914818173517545645584084793588932542165196\
80045138514717960736619363931522128465459257710337235232687808236857371992125\
381850243025394512895491384186833236250833/2989524132665099767224561669109973\
75498559396716017961084244435482175109002076814112032712515680269913487484053\
54241260228871148602373317001110937996580119312500158073777175220301241669393\
94238573180484772872688315893055654276871784158802551684283980434346397938252\
26071684609568548726659282239032595665303846966993563879997440000000000 - 
       (23*Pi^2)/158745080728745349718497733630216655651887200 + 
       (Pi^2*Log[2])/6614378363697722904937405567925693985495300 - 
       (762785396343836330104730414750985358474389139672415588544648064444787\
68074971853984686751384633017088436591605272454522998504555021719667477708263\
92734376338936868007569919448346573638502621321273133*Zeta[3])/17674771148524\
49277451082277550648756110166093249625699332075657867526556998024329542401649\
13941640937256139605661211831536659534289061023631136052179250972155719032458\
37722188536464109983498240000))/mr^138 + 
    (s^68*(588340697679246382482818437213985089007548581847436738708862875654\
99996914463307780273785167023177591353016668489697500258242285335325075680477\
53093063587716135894319164973962078534565155812844468191365856672063496693488\
57641344272527324633266703084350855624466192945452893356330893994618789175625\
09396741469144785137665979237287/11663158298639151561691027923258570053105350\
28488144273545465569785575791502396950686488721098869617953581845952559242011\
57744252293916895618552286235418186230526729264779643410471969915663906317031\
53029733149318591449244123227656797204013508048026216949738861755550354974013\
5606435552787810553744936798278613414707200000000000 - 
       (23*Pi^2)/39404807273092817306010075723812645019972000 + 
       (Pi^2*Log[2])/1641866969712200721083753155158860209165500 - 
       (312715402660232186547151319597501704034058192687271571423699960626458\
79421185176642115663684368043266063537036457318973218281712159967452599398949\
44148463946484845879668770987095535959981332847*Zeta[3])/74518066626457454194\
23779873990081323275814041450181227950380873577985607357250442883798609603659\
43210373395433808209500854993583085208603761910049952661887740964851532236260\
1959229646438400))/mr^136 + 
    (s^67*(810418949890146270801185023373178649528758007121507525307077026019\
64766548700086882812621153242512254855253774098661316203632548389408084433401\
49300002448966054648116372867418114652316458429869471155410130886455812530956\
60655880387936045392484255546335456968474073509462680501200675722005154917350\
67033306986763519982157714243/16528392526026131076320955086152267702218717401\
69951311710261426353995821938091656315298894242457720737138428997841758558105\
94238574622095437069360443887397010957664938828117117651300742418565793277327\
84021585266679138740895240311892294863062733070232903613466923341666273935974\
6656999408102392129608368425585868800000000000 - 
       Pi^2/425231733162872129201547579753373867122000 + 
       (Pi^2*Log[2])/407513744281085790484816430596983289325250 - 
       (130374471025822017245279736913114859151244849577761318572345996595412\
94842348214078597592383935807601502261595579889464445088950935392678869663042\
5706930843916637639047644348892231410169*Zeta[3])/319623436705992467818411187\
10667030943078538926521646170791212203324904329047407728701214511371698417425\
47585640407345250611321773987703339145795655303472259761690489891626229432320\
00))/mr^134 + (s^66*(41010658212268606545444204230394990712282071004329308076\
40288648442697289403189677116767089490050595223266808362516485818170577845631\
15959854201992567927716271790411208325629719322557371288154234301566811380564\
07191096722908476501548911768956298131765253458988955500974239712333028837242\
8186617927479170134098942973471516701/860853777397194326891716410737097276157\
22486467184964151576115955937282392608940433088484075128006288392626510304258\
25823468449925761567470680695856452468594320711715563964433211005247000966968\
39986082501124232639538476088293766244390357451184014074630396534735590711785\
100832013838538583866625675043585549926400000000000 - 
       Pi^2/105531962974727389728851224172370156804000 + 
       (Pi^2*Log[2])/101134797850780415156815756498521400270500 - 
       (121038752379333282173503834581634450013919603941089754701483496404587\
86348331201351400917466983411233630187156988433794899377016736809270361699821\
559966964334396129521453355271847522038584811*Zeta[3])/3054091998287871541424\
23647637310184235980129802059770938252948251624668558444863476688660571287126\
34143991513212754402814268565344764863399031034713221302014154479232245234127\
324839936000))/mr^132 + (s^65*(1055453938217686946212348869495502347758951536\
66516141638367391002553837551358446261710811318192602830343455629402958281705\
64129360950310468192576873811759004974998105935927933394474863649118156683434\
77263323030099191260198976165939639486333313593341913257719756249302567881867\
25999782818775274041533653664776787837511/22812171758830778785533306942630185\
09768804578193214809780711369177477283096611506149108268891591609228024702823\
94292926045262586614344882027977748814594487920988135266435906236892412350775\
15428373538708653106152040280454827894810307273176328105056707368316407930364\
0584754315150733509532436757860686233600000000000 - 
       Pi^2/26187561182617537451233451924254816688400 + 
       (Pi^2*Log[2])/25096412800008473390765391427410865993050 - 
       (137756160446867257512791630789558189595135816885232296016157801627309\
40380722464023911562267261231757821486802711960660458314381946469541372004216\
09479237336986825976565336453153961759724819*Zeta[3])/35790140604935994626065\
27120749728721515392146117887940682651737323726584669275743867445241069771011\
81374900545461965657979709750133963242957394938045562132978372803502873837429\
5879680000))/mr^130 + (s^64*(133452853902333682942740417634422476387233205252\
45894027953325458072679799082888540192607550482083050771726101632587374192949\
00679495050341451418486281247225032790640078197624745830292976604581860663009\
78607306402217218773563491109986552234012927146762393447903006739033657656153\
4848884062498283262356189754411/297124480815358802403200914428874377904379645\
71874287669618499951775299975938093360741574358339840654690403920887528697075\
62297550165687226452394650218328424551218488610521167900539492703691993742554\
84344334438776566475238613372354492849585291029970472315433162999450593142997\
8956231251190947512320000000000 - 
       Pi^2/6497665556589313803689503109025631208400 + 
       (Pi^2*Log[2])/6226929491731425728535773812816229908050 - 
       (168981112290864005957518640441943918597555045003225019480195717158759\
29910785945510485613080136890035362474672294294033560308823971770355190505969\
432733362824921867732205053237219181*Zeta[3])/4522449869910485900000599197199\
96740642253300570934169454546968780259826780251598490517083165361952281137196\
98110880894013299373303696946073889884243781504019207857351289733120000))/
     mr^128 + (s^63*(46904268177173587450126991493080343066426039267164383389\
12320335977193560341482857185411217360233258255597857323207879549640298553964\
26441719315761537452565538994264756539930485539705211663002233651847021823354\
00587613437230579656898183186841918531931950686606065959756343863084937209444\
2612002248519326959/107621829821096446305462542140848148471978034579036972675\
16351699446431231515408215480826473973726020377270216832432217142036248146306\
95550467173565020947737567132273139157156077023353456538928916608487563138077\
67632929086496974496244770955119429620795582370692518343930477866825085142121\
3163520000000000 - Pi^2/1612016264039333577251212603384221483000 + 
       (Pi^2*Log[2])/1544848919704361344865745411576545587875 - 
       (803418372903804759054659858661024719762328409851115589623614850019483\
28043929988662780540513175494021212603361409130602377439103349903715363447548\
32272129036859067720539445546682223*Zeta[3])/22159236544247304426828063299013\
76219853213965106478799738238628013293480624458596338934298837410177051548303\
0347708363348451950993967637753692055335747609609411523992499519488000))/
     mr^126 + (s^62*(11205550924642582903826684407171045186575737850497331490\
18121706596125207150378719772880410173448734233226590107679546264946255605593\
55437364038058465591122431142566903193590041701136933029457553943706345324531\
01428015793566627433946714556703843336072791802896558646310040479985653441057\
59363613608318281/26509334619543985015673572577652115803798313245994948209079\
76025049217830720530700222757300250356459559177298222186515920659252601244920\
91125059925562133667518150763432663331228987102882969854896874168652645098385\
96837283701298108106551654740242542646959752869584083958022994078829053267148\
80000000000 - Pi^2/399880003482625383504176769831744864000 + 
       (Pi^2*Log[2])/383218336670849325858169404422088828000 - 
       (399828198735039360341890567465545849823962713964690705867042364877754\
46741998922950036116847055860926469559379151845012920552016314265818212674155\
136800707299365502326709189*Zeta[3])/1137009414728697930263016924393887609963\
91539977769360279322837424377779087422956241262038782336355946975596506602923\
730035408856376861269442893052469617678499838951424000))/mr^124 + 
    (s^61*(722773286594074860866149550227188389809783267896698336542096921751\
65914466950189873402198268291941939182699450004510611185658666754681782473079\
60842969022777355784307006919136714372520521943670405721782245839778115351817\
3825617969720724327079064621394494017751410393296046119996256264844415247029/
        176380964453568469750649912929438097335892920689216535318151253880958\
85636444074277363870090109956827113865463493168737194100663393009014426279728\
39458379085794609181377477410087943207161724988118155071253965721924149975690\
26269079518107401428062146077886312193653754021553621151252480000000000 - 
       Pi^2/99182835509470075436075340548818608000 + 
       (Pi^2*Log[2])/95050217363242155626238868025951166000 - 
       (123803090946922614730166754724714669622847728250599697786733825978256\
64257411100012427748375760468826109890036090283618545420597614381922039545860\
55010626426531835861605941*Zeta[3])/36316679615337169615050386624406698947241\
63761201999223631688012017859480054189044097627518026900713815033227107752423\
754937468754764915043578201461428090611183910912000))/mr^122 + 
    (s^60*(355283032462573981136004925482913364635437458875731116230462153560\
13627176393102289491581141930329460647054577019590443053198995213032031947365\
89347401406593238690612436196439759355264236920962816615445719684524769754165\
612109139792945869188932828468126582865378938489153694955971731131891513/8947\
89795320456928523995094000802035997833404470457261151335500613630561913761885\
01237165635703920592095502554247000493070721709583040860522928816936809003946\
56093655526975497605231367500634071216289931280264417228845250052063163530748\
143335433347508009654636447532164242777047040000000000 - 
       Pi^2/24597343206348578708146684456107014784 + 
       (Pi^2*Log[2])/23572453906084054595307239270435889168 - 
       (285840933864845800366581095345465880191913854540671947151819341702574\
18860301893482172062820845674192030923679802805894101727118964923552610327204\
2191108390493961060643409*Zeta[3])/865358381459205994733622493784690873352242\
14622391387750598815911363057923166223316388780702984743571373838614676913222\
2856193726721327412727618316980912215946166272000))/mr^120 + 
    (s^59*(322321945795292778161515725205042899292356934354472022754334845773\
48499395405127995680904520568321252587572002795234055692405386507909159603633\
63621847323256315873173372766260845452875318487156679271458357249684633076395\
11396993382057464665228175767424879630256065918446614397423849473923/83821058\
10964467714510492683848262632298205194102644132565203752820895193571539906439\
07874807530872057100726503484782136493880183447689559933759409244112449148111\
81784796023396770317259959101369707634016676950044298316159738296613871176986\
7487901405902543759854569757774499020800000000 - 
       Pi^2/6099341201574241061776210373262308544 + 
       (Pi^2*Log[2])/5845201984841981017535534941043045688 - 
       (553653067606212283468072220251100289585297606686667306704671864967096\
70757850040357241949185536623121169498341233490526757962229286714490584575432\
455079967678414242090173*Zeta[3])/1730716762918411989467244987569381746704484\
29244782775501197631822726115846332446632777561405969487142747677229353826444\
571238745344265482545523663396182443189233254400))/mr^118 + 
    (s^58*(603418240143164929128816015861183581104780242149839627798097288353\
72163319629975705005294121058117885834727311725558178293749579469110463551497\
38901117333046528685097009699411328049118759646249176797363409025937852134765\
306071775925293069569571753608050176087047250060944222315508067863/1621158040\
80200737999774201107202488029395546341733685109635705204138883793352000858149\
10307348396248817782724867321910604826379310202075139724958086562007162449190\
07461279797022139329627638869860008546625897566596089765665670180317820972590\
5110897999067871879809228356347494400000000 - 
       Pi^2/1512233355762208527713110009899745920 + 
       (Pi^2*Log[2])/1449223632605449839058397092820589840 - 
       (141797649266421771851453885298163332993768132864137102397226300095664\
88872927142077622151315126555505214016286068812084842743878512985128016524194\
03356743882742356709*Zeta[3])/45793198521232022568114712248318682561186116895\
72675398939266311555272448772267333609291548937569039544474223606108253583798\
372564403048196491684700978336392806400))/mr^116 + 
    (s^57*(118682503735845765589206163138183627956879694917614562814871976381\
02643759419429030560341205283248754248376500117422862128214550856010363987316\
03373460339135291310569759548943818548232427061536809638804403765138888175707\
569148457621149619589112130505552696061716676704645710080032963/3295882851313\
78833033268042826233443819392589078597416654155795120552858251336245538524327\
85441226751362980629652362213393650617070475884657461714993652428531772664293\
10511485984917743422053001127820833963796199850807390392027630760849862953658\
481659629018636752860584345600000000 - 
       Pi^2/374881378109118920735602901613802560 + 
       (Pi^2*Log[2])/359261320687905632371619447379894120 - 
       (151083833973165872584670895575887375458050580674740345395369767456065\
94208793808492735066916359155656877040435818321655005664123571756336005767976\
6659935599250594749*Zeta[3])/504345431371925225598095344378578695103972442165\
40197948602227111309503151939744106957245652038538721796637024220166084867476\
3369552883923844555953924324353638400))/mr^114 + 
    (s^56*(946146142418339768197849411462735209274097658265588565874378004410\
63467380084722053993193323950269834442292923391686045127631536610042950546098\
70875783680840166228144481309902301549900490592455518684063960471711384820519\
72331616138983877372528429503420643688923568789552104561/27174642814017826325\
46514345254391139132621743705358708561255772120180934869075185029794210256768\
04856790397342779484352849668303279204347759751333731271879095249619952109511\
88321678159220701397771915299822572333045385443582675782132877660719980399419\
02506379758796800000000 - Pi^2/92919315941576484626773368776070720 + 
       (Pi^2*Log[2])/89047677777344131100657811743734440 - 
       (409627439679769450401041391419028531698419127978370540670228840427883\
92005796564985030351754552802378981369809458754081628425584796078400895437523\
004263478106249*Zeta[3])/1414228839215892020931847613225077347936114151136782\
71914699664756289110283978594517265457025282542527470629741395032017636866597\
893069395395096073819756953600))/mr^112 + 
    (s^55*(160015359405652314892580672951672159713760986371217980866240337370\
88531012080010874620291276080422251459983273507525780141348615192065825195980\
57253892861255150858448130686309769813960299726138818175833443659933255070111\
045663915013027960608618530591433991513353823218581/4755964273170477860052974\
16619457987360992309804560271643647374695115411285841577814994357640585665248\
72346354196596518852954059655660762215901697842272940114345120151273596965580\
97123060250198143353122556708626676181162741394233210872446313155355634240900\
300800000000 - (23*Pi^2)/529640100866985962372608202023603104 + 
       (Pi^2*Log[2])/22068337536124415098858675084316796 - 
       (534961737654245864437964035005453196669229663773001194028480604786856\
34717303514563559550916990674104504015220495850765029396454211493728526385626\
370083*Zeta[3])/1911281516793330176282548712953012902799979943263747376767854\
94644766739563481742129344141784275224516632263455512733303465865525154523259\
995663892480))/mr^110 + (s^54*(7876349601726927647329353824765771217179193840\
71912185576543650523121057152073639719339866246541065950175948769309228885144\
38417990284265653860590573738363380153309787889996107576439775110763940175469\
52537554089773053800076268643194784715802979147891635460293162029/24240004186\
37891854112665713002023008467517804626670771935516806530957796723010365844286\
78758376797664814871572117685195460848986330639603983177871010111521882366728\
81155742353828037901094280256730059797677287625382850194538367246767747313413\
023320978227200000000 - (23*Pi^2)/131238255082085017225071058908503424 + 
       (Pi^2*Log[2])/5468260628420209051044627454520976 - 
       (422202098675319060119825052970407917302292411157064100636204791587760\
01366252320119717463924643154239830740560440425123627835983132503786194693457\
23353017*Zeta[3])/15618996245495459862760247209026567332081062497914449120811\
55398135800629859080592305073373878762193061636673682642941198643247120359187\
0764031022202880))/mr^108 + 
    (s^53*(284509185445046627634647519354222006872720260781510245600067757951\
19864141573301974926689745837700840210440344637876151186274160970605632947063\
06896586434106267136143131020094801422108750350464645376301686675068957679656\
209989911277820298880807653405954857/9072010196791538988796572222944388444044\
04288374700020931907192141043359908892812217429749448422138743461186907459339\
69760714674267058529101764026965789609130097752484166772051797503766695357530\
43454542944407181014387283921645017451455971957145600000000 - 
       (23*Pi^2)/32513982114930972735941028107962560 + 
       (Pi^2*Log[2])/1354749254788790530664209504498440 - 
       (264554598732632492410918378996672421910174733959991988338617572161827\
88819551798680962527977034134292219142196251733382054420519583541432109399732\
97*Zeta[3])/10140224718117045620414043288834601223398093734622775707713424534\
58311928331843099935462848476584698950774208312196514601981150123637660304015\
3600))/mr^106 + (s^52*(485146304301150626305645265975921653986132070848874547\
74081865141708792488923403681594620043470904537367692659374376594621767804199\
30200712800661271534251963226343096394117112616177629365011167732369000685262\
8300340975664167846676833614849002209331363/160382866850140801694083403023569\
54575416090904620872029278584567789645162822899540811310731644854815953817765\
36573512453872564077076226322227187524110137637960160701069734963826757836778\
40136100081601179196889082388832318044356587251616972800000000 - 
       (23*Pi^2)/8053922175258130861196401457935680 + 
       (Pi^2*Log[2])/335580090635755452549850060747320 - 
       (638379425176756166652286657834791699899192282592021691965800746206836\
77743999859415532230848025687957865349823540592663402355103501985933207240322\
9*Zeta[3])/253681707988129612823158221770273310159114661866265355266693986170\
02192991087897203645617201011047177748356401748197409222018322191977145171968\
00))/mr^104 + (s^51*(38997832744938302667202441555945427779447386643598915027\
46500531178678065317195626357526133392269786328770639848421220353943428948456\
24493868798243514112456664042210126153042636870341843560443237683075912320244\
279381394870854169761818052086555773/1337495959339864167728461162285248321435\
80309340623769605688995045773664426723510118513796644875932980737066415242849\
79395628698510972201616012567693018182581572007129297494352857004491376841778\
06480084057373076816927307783233525199667200000000 - 
       (23*Pi^2)/1994662968638695960950510641451360 + 
       (Pi^2*Log[2])/83110957026612331706271276727140 - 
       (209773537728292145308476009229398616551133638339342475168126298438878\
30641077647162259593669185607414212490869802226277158727326723742955613260541*
         Zeta[3])/86482400450498731644258484694411355736061816545317734750009\
31346705293065143601319424642227617402446959666955141430934962051700747264935\
8540800))/mr^102 + (s^50*(146940559738982707440399180047050686421927689011189\
04518923429251769612171784931909150523672965472457022601955525801987801568443\
01168802204389014268658634690524761765043254140648669016849530352861058136479\
80862871662466545523390591109191941/52319076683750136236149426186367140106372\
78137612892105710999460825086390539893524658690146165049180772219547734655685\
22049574926880359453752759918103123863846283951312847213409586643967220072959\
304474143371871097359947966447616000000000 - 
       (23*Pi^2)/493916544615296142711555015978432 + 
       (Pi^2*Log[2])/20579856025637339279648125665768 - 
       (117556064498591743401127125115388806955121058840593538118632082508685\
96568434987625178902812247877506198733493231749551253675277466770687175863*
         Zeta[3])/50313953785193374627274417190296674028788840968315238541595\
34370575620669241153441304323237417985013720914979760958869894200405616754688\
0000))/mr^100 + (s^49*(967803885224821049209313870319830389572925452910636667\
00209940935303512340166856539847387855985363073830315338610932806324545295021\
57910128305819480747365204031508605743513860082710654787453912358811890477152\
8222907208870575428594424467/358000155811551888992121097405287337694739495564\
47698029129673100419181675557392144406259925324915257806862147127606376163664\
50673031781772513291994826925715341932501962194731893948975166026536933549988\
48580095536202839490560000000000 - (23*Pi^2)/
        122280309589223802321792746674272 + (Pi^2*Log[2])/
        5095012899550991763408031111428 - (2875848593904636232258924083957317\
22163339736265180678035164712538025360495055805962902822572068370831078819827\
5191878097818401801658767423*Zeta[3])/127875368752149002876073151893655355226\
98719747516470191574134826206603097655866463711040759880398616025133103618066\
434711656794685440000))/mr^98 + 
    (s^48*(329567249008867014554980190955260120551265289202675111847766623700\
63288678010279246329933711951841175725659953013925756437498207784392562662946\
18966890372087283639204077859379980245363970696549326993693139014154907408363\
8799753/126747859232262991955853995252400895741438164438357063797622326119896\
23157124242321597587019393468811202854528197290247566977656045381183741110093\
10730446191180455470330637073285584905954243394453061072367895393075200000000\
00 - (23*Pi^2)/30267403363669258000443749176800 + (Pi^2*Log[2])/
        1261141806819552416685156215700 - (2016935886185053291838892187784512\
65489667821357647471759136237894765783569815915412378233955960316429636334262\
971241436173094985408646413*Zeta[3])/9324245638177531459713667325579036318634\
48314923075951468947331077564809204073596312263388741279065751832622138817344\
197724974612480000))/mr^96 + 
    (s^47*(109402321629522366971374145146658350190344294208926092773869739906\
33575524466771413069964823647833126647662585428919315439796439205087891043031\
54307237814367403772762112958656479093249897179886540298779787441672542297023\
38167871/43778411909346801455738819199660265204360508858476716328626474275800\
68292966955714981846974555601285636744415648703233152644233849842447889372377\
88805681727520760411162433961137410603930661166545072382911753559736320000000\
000 - (23*Pi^2)/7490418004140371929402746008400 + (Pi^2*Log[2])/
        312100750172515497058447750350 - (10491625582757350135626043365553094\
60884806993952390188363623613665253076027278387937977570073173564945907528846\
9807205646817095758333933*Zeta[3])/504662779385897321273162406796803512091041\
61374702564383628592661414590188880271965354461761770258713372384187925681000\
392331100160000))/mr^94 + (s^46*(26002857746875665975877398542638459950719451\
58987651247461420941108485414281872958333973542339743166441955838074674423182\
39171181464494019401793882355999770008151163826164554702482433033731203821993\
90283290165363402465727499/10835307699670459210162629579805721630728001288577\
87185303039889315831296683884097845455410799531137758750016786331077420269642\
93373769263790853877652921398641717130001032854534267862112659336588936217361\
509253120000000000 - (23*Pi^2)/1853299299993494085625421692800 + 
       (Pi^2*Log[2])/77220804166395586901059237200 - 
       (255069391270043963603701542701979248121255308188937926386226323713795\
763374611308052759645427442326245941275375283683086038835691*Zeta[3])/1277625\
41196186486958124943411913417752277404974147947215734778742375942524919778350\
7742771849769448176749969431341805076480000))/mr^92 + 
    (s^45*(285124734695809514981096955458592038574703401192971009733100241574\
91277850086604804614897789266419532662244053602279660404979404554693037549802\
82954659599553573460958005534994956360534959325298742651356575550930706069/12\
38243690745252777092222047226800801383893099384522423364095618192543245462384\
17099193915379766897807370451552626764582186731967577237980146629057324440594\
35867773749286916139014154787641837417701736940830720000000 - 
       (23*Pi^2)/458447721577338010654709576640 + (Pi^2*Log[2])/
        19101988399055750443946232360 - (924510905748529586857804975385871653\
15566230974639473701780831780778763840732685002876180061166062599076809471099\
3617927727192021*Zeta[3])/482623311288861046736482398848228062300970456560852\
1082733248838643122868916503926999774462612630676838864847295373725663232000))\
/mr^90 + (s^44*(7804105332036893308661548410355031963651430440316173061115219\
76768956832306734726589425330080732323091059838021771226257441920778516152866\
90093825656898412925086311366640855276070414466615839779979646006780351169/35\
35291502714973539072114505197815064184091363675419629294944391272423243906060\
49523982787359009620672592448464902178130142800897802274065570234174772560401\
653793980883376087447932852398677201537466368000000000 - 
       Pi^2/4929545393304709791986124480 + (Pi^2*Log[2])/
        4724147668583680217320035960 - (1160446381778078386609097170923668036\
73613488065704341093101928322687771834296200633706225149900430196546512385530\
4749309901*Zeta[3])/631905612266022140517196580372201005614182090647564626684\
3226182034011648384061311737445709726793408914991853714014208000))/mr^88 + 
    (s^43*(338652490120346161161050172044116677377931486783154267345617264896\
68287501702343279555834461728061118878392073940458116859539256993517479143602\
102915667042458847217684496120246136548303193800802098189288082809/1601708727\
21772994702433603896240262059808416259306797267802844838366402859100239907567\
41000317579769508537897105028005171384600299124413989227717233262069665358552\
9577462888477678892895377492541440000000000 - 
       Pi^2/1218843641201713959557008800 + (Pi^2*Log[2])/
        1168058489484975877908800100 - (1510697409068879746356848388225877553\
92115844917951006214627848363726408512226015820258587882413369738187100046256\
2816367*Zeta[3])/858878595867192108350665884884289152248344632087121185236031\
1048433325002334262384565212544934931237198702229585920000))/mr^86 + 
    (s^42*(283544556728262211009185967514937773652417839582803593938863080120\
80315337901952417153580179321882517479179369513019087333460635430100610885837\
071966536953625835029236874257002163651382860767550880703005489331/1401495136\
31551370364629403409210229302332364226893447609327489233570602501712709919121\
48375277882298319970659966899504524961525261733862240574252579104310957188733\
8380280027417969031283455305973760000000000 - 
       Pi^2/301287192207165248429822400 + (Pi^2*Log[2])/
        288733559198533363078579800 - (20500559256075792607500055666830789940\
03144983969841518279504417073583877902151626672603221651896431859892719255633\
80748227*Zeta[3])/12180385010043477313523049169383058371645033633320144577929\
06035128299139032961883749541536781204815552342876770795520000))/mr^84 + 
    (s^41*(320631067672453257005294503911134274344885210861445846997799430595\
21048853346158236835507068118167420122448175038051292816658607323415721151524\
7848958314842432381117826996575143742037813744927780357/165786631790174914746\
70968108431263344368136333313489577715040392695916081888691383858359718632381\
38559209701510479148731258296152927873971523481735948774562447382729224400086\
076626042880000000000 - Pi^2/74456030258092561393576800 + 
       (Pi^2*Log[2])/71353695664005371335511100 - 
       (306204880299422877783274088845256347862960332732889561893240425474581\
0096572378005500016938416852346041100506852560148117*Zeta[3])/190318515781929\
33302379764327161028705695365052062725903014156798879674047390029433586586512\
206325243005357449543680000))/mr^82 + 
    (s^40*(112683925091666626557372163271735644732390432764580867874614988763\
17800326624544107753102892999349522106966224326990346610238320853302845517326\
324441410513351787563223820364296800143327073071067/6101437815671706034538705\
61455560414261592261285795103163751349230067092545998450699000481495400254686\
96772801317947911783382702273999900882300315049428585843743913684515337231400\
960000000000 - Pi^2/18395019240234632814883680 + (Pi^2*Log[2])/
        17628560105224856447596860 - (470093665924971475383181920122026959491\
861768937361257709808296198872674775055918468204056392100235043933910563779*
         Zeta[3])/30597056574721212673739237407675549190593411009085385037671\
24453225633226608949911868950380774833371658321920000))/mr^80 + 
    (s^39*(247694519210141881905379547172241841966380481068421095053032453307\
10045728950020009734800173765793275774363770323780902803808104049524846644401\
827849094287144983193166699836096205190028841/1406005877739785352801099001439\
02438925621411455932828355630108204331884696793126590926947363343956379063963\
56719870293116970062667956139037216535997796431350059823518186261708800000000\
0 - Pi^2/4543348125600120153073680 + (Pi^2*Log[2])/
        4354041953700115146695610 - (4490469112162888509021812601393886634619\
583930451739567549772087956026347163435047655862156167043707610758727121*
         Zeta[3])/30639909595133987481405538860627475730076034834028081655371\
064202469576428927159481600833645014087685373952000))/mr^78 + 
    (s^38*(669096271016895694568097346233334334191410636617873382778298204773\
63802572159478428155012419824408799454634390334279604277955461983297859410179\
919594703190245078848093035118646221758141/3986182260252778370019874834967929\
11459485559663130660497708431396751636906857806960293856719183879400750004378\
813920599063974337281895396618898613103206863548609683647365120000000000 - 
       Pi^2/1121814352000029667425600 + (Pi^2*Log[2])/
        1075072087333361764616200 - (3911735608430872910575202076538673775952\
54976625166561521823007368505066755535453367648631589469804766006588169*
         Zeta[3])/28013221991826996070418072478776350425201935888387485410882\
02832168998182643379467404290481519804997959680000))/mr^76 + 
    (s^37*(729781672646329127731070387221186453109912182470263016090187336494\
22630953160328402837358046505633657344702989497411074830947615542363475793112\
924903239142856340540592675378416433159/4568581827682288577835821174517008601\
66104190965909027941302659139343442364223696399533839148912730704255850830210\
724427909421542701825100562838172840996364608527537274880000000000 - 
       Pi^2/276903542582285803984800 + (Pi^2*Log[2])/
        265365894974690562152100 - (84152278062401781624631723876750355958128\
4881357935348821575906185644000685540162397625117945122624423953*Zeta[3])/633\
25606716188775115781594687627383592850151657415286392510372182639752030964705\
11891209313331445760000))/mr^74 + 
    (s^36*(233262150018014312238834554708387386153555209308901673243900444533\
26004323563227257404084237333444135201437954194460052647725216846861421016358\
971838902145890379511617917256773/1536390060096640542563084244697811797912767\
13057150947221668230147795972118550521357586183649521933716391830065628163080\
052751712480713530201231434963285480140963840000000000 - 
       Pi^2/68326848169654938645600 + (Pi^2*Log[2])/65479896162585982868700 - 
       (143195182519553392347310431356442603439413976829693807096374183197531\
5322263771816422869267062645660955461*Zeta[3])/113373263637047645771802532424\
62321901300591667698543208981695664956471734575939142256842480319201280000))/
     mr^72 + (s^35*(125746008337840681891026427061347123914039919104301646779\
41193402617218550173725757255481584774503663493117203914965392573034222168746\
8497846805806877604757324233517851/872565186459568084742673776638934314674000\
67404932411455679127833122098418620444558197186486757472539402965741833586380\
2262532285106503007300288110521221120000000000 - 
       Pi^2/16853955881848218199248 + (Pi^2*Log[2])/16151707720104542440946 - 
       (153043502035855426335529676115662408064630798897081573605693459310944\
23084915872842509540612583472016139*Zeta[3])/12765669473453372318639035666325\
8813438264237852354912637454750897444705604139621931804421867438080000))/
     mr^70 + (s^34*(614534588135720887644484156178535042419895484671322216481\
56167386441710164942187842655832527794493283410068905092676003346920221079039\
52570388348479102424911870671/44988899201260426904488964841796160590586050850\
12863266703777969263086060316194953327571234855453186764991945944639136807440\
1186732100884430724110326169600000000 - Pi^2/4155769943469423665568 + 
       (Pi^2*Log[2])/3982612862491531012836 - 
       (477005391520501252047069904710205509504313834164508289850248277257996\
797860503944840003090811287*Zeta[3])/4197660881076812738433582278920667158066\
351389050142042061508624587538405253708310587742617600))/mr^68 + 
    (s^33*(200763329798893838765601644363603781413495773538439178283908013024\
18624740944251769842287098981375808970466054340995386899731996664976911230065\
80771742108992109/15528928947119552661233787963673189295708201213978229443319\
47939704193703757411634243605250762857033701113258240664846476819999008316627\
3481172058112000000000 - Pi^2/1024309493108660762640 + 
       (Pi^2*Log[2])/981629930895799897530 - (1022601102225148700004322780141\
3244030577882118257755245439619505031667102783392335636688890771069*Zeta[3])/
        950798298900155296054794111056863169341033498222908847585249079642902\
81177035725628770353152000))/mr^66 + 
    (s^32*(317159618369183163398126223968388818887264340331520139227371878875\
15351158113744438431627882655172941492155844823131304939491530097333981715120\
27597742379/25960468068126358565428549396286693708387165673611494682701210675\
52348646146638504793915587992258187725875425026522037789580322527678521619251\
2000000000 - (23*Pi^2)/5804420460949077654960 + (Pi^2*Log[2])/
        241850852539544902290 - (13217507857067516383355361808738095105268924\
478547189193988443892045063380917502564248337721*Zeta[3])/1300496644663625552\
66390843307773335851128361795710165391688334305776307032974413529088000))/
     mr^64 + (s^31*(665424431194114467964786792692350239883707830763200019098\
99696123044634854976997541952481172627237815634457080695887579638284106705182\
189679147711466875053/5773382355150709741833349137478540796452189235674904143\
56594315675228840219132867479168618807843505661645773870028705360595797814307\
636438368256000000000 - (23*Pi^2)/1429446829935220616520 + 
       (Pi^2*Log[2])/59560284580634192355 - (92437709996179873750305969612957\
810167397988024187868310191541470917353319328216464242988549*Zeta[3])/9640638\
17022383290126940816694580598374668942876894921707950478223254797787919022030\
848000))/mr^62 + (s^30*(70335191821086163462595439398621888715835730222330546\
58178219814562799033309594752508906864764928348618730399085676562387635295325\
6541537791158623/647983986348046942323170510583117663348034422777440698756182\
00918359647908836300709056736329533961011220546639695746329892791310404812800\
0000000 - (23*Pi^2)/351863835060977382528 + (Pi^2*Log[2])/
        14660993127540724272 - (771607796084677721046224005684055463919969952\
144329894856955224589880297523785272792359*Zeta[3])/8545022898737683101947682\
588318648026235731759734957870412247710609519885055688704000))/mr^60 + 
    (s^29*(501218063935180420039002293821750729905562906314784712310072566326\
92225083806740653600720908770519735342877035902197154577785776425787/49123484\
96501071645016353870606116442215483020885531157760678809146606369181197575065\
74824361150709990187046079399787600281600000000 - 
       (23*Pi^2)/86569673705478562368 + (Pi^2*Log[2])/3607069737728273432 - 
       (866690889778131747167144852763490408300930574276545484315138545244158\
934106647171*Zeta[3])/1021061058114878248007296604256721183765770126438099275\
4761369141488019885260800))/mr^58 + 
    (s^28*(146762976350919615542401151846870950356201938157387059711992676468\
598784271573849687283447922650766811965637965448898718363163422067/1533250419\
79925246184113647974048352936886103670950484456437651995533832270523910390028\
8400794299847691829271396431691776000000000 - 
       (23*Pi^2)/21287624681675056320 + (Pi^2*Log[2])/886984361736460680 - 
       (117503612066849827529344340777503076282016532567120158787254708974994\
5120942059*Zeta[3])/
        147561419888287290090128663961490227116687266256417265327176588963264\
59392000))/mr^56 + (s^27*(343308301904439726905496152174536959039946195545064\
55938205438167010610791961147415271326012590940686993099694243649516463970751/
        383121044427599315802382928470885439622404057148801810235976141917875\
642854882334807668266065542190827543546076069888000000000 - 
       (23*Pi^2)/5231704370920140960 + (Pi^2*Log[2])/217987682121672540 - 
       (268386434422418810853627199266103463077350496461160603845502216175369\
22659*Zeta[3])/
        360028838843232543039400439080393859163341790505092629988719535849472\
000))/mr^54 + (s^26*(34284543960122468520227594692546111736583441323953813887\
181422053942553371947977193753054913705788519731655159681202670471881/4096283\
03537525173717853829414363556403480409663543867028576751823302075488579582753\
551762821659825686616234524672000000000 - (23*Pi^2)/1284980020927753920 + 
       (Pi^2*Log[2])/53540834205323080 - (23929263617938106038460313322246501\
1484127056066538330728644797248840076133*Zeta[3])/
        343673416935546800827267450065312537940836472683471394398137466067353\
6000))/mr^52 + (s^25*(9913422411581859494432312033913663120198997675495732472\
44252341758060956605949760579916242905379171274547597244844176171/12711901177\
30651606621939639443779656167702363653003559547470059034576947270914792556950\
6045855878403879600128000000000 - (23*Pi^2)/315404186954994144 + 
       (Pi^2*Log[2])/13141841123124756 - 
       (691917904810511153443663973917328418739626098951940387053393683512262\
3*Zeta[3])/
        106651383110584285261689253371807515498025221165426822988498468864000)\
)/mr^50 + (s^24*(747796624447149469356502103565835465207426270354309192920939\
76354948174973654785770090023245679165598844169808099149/10318101604956587716\
08717239808262707928329840627437954178141281683909859797820448504018347877912\
208107110400000000 - (23*Pi^2)/77363291139904224 + 
       (Pi^2*Log[2])/3223470464162676 - 
       (294312016751965343651711784957339500014592409971405147324729583813571*
         Zeta[3])/
        4881455350705404470626559892333361662630573569755962542087208960000))/
     mr^48 + (s^23*(156857910576663401695874747507582898261716337118720298081\
536107088957495366800888791442068174761244791219031291/2335468901076638233609\
59085515677389752903992898922126341815591146199606110869273088279390646879177\
9328000000 - (23*Pi^2)/18961590965662800 + (Pi^2*Log[2])/790066290235950 - 
       (34093111947095033153675957902000304503877402098221727653301872553357*
         Zeta[3])/
        610181918838175558828319986541670207828821696219495317760901120000))/
     mr^46 + (s^22*(779364160754646777924248847691969428106625885932673745147\
96396658691052399040980882016881486403828731990203/12559722070480200137723667\
96714863935036932846667779739205242638556103169596547444056571347541688320000\
000 - (23*Pi^2)/4643654930366400 + (Pi^2*Log[2])/193485622098600 - 
       (34285552926553441011365566109417998337131113690348188885843315789*
         Zeta[3])/
        664164690287328919046939347053139936008921613180090530870067200))/
     mr^44 + (s^21*(682424931537437778724729714238702595612143019236285003344\
1448301484274106145517669502763050211381/119425808545678718462145368996547784\
360646073837490809182447508487234537937353097305128960000000 - 
       Pi^2/49400584365600 + (Pi^2*Log[2])/47342226683700 - 
       (53389457205558311599997283527398660454121636811147230836669*Zeta[3])/
        1123113991963150904773639317933475270577857165144904171520))/mr^42 + 
    (s^20*(130753805779084432168864958778375916121419029431762943172699664728\
88887114117962828923357379247/24937859493052836168781133368726299685866686177\
7268085317096285603696070582560672972800000000 - Pi^2/12075698400480 + 
       (Pi^2*Log[2])/11572544300460 - 
       (1625312984518352781209499108257622528698814923339529663587*Zeta[3])/
        37262060527088866595434823174612899207114194369380352000))/mr^40 + 
    (s^19*(242899250396262012629440176209760374490732047159225219310316126531\
1104586472485193040189061/506867062866927564406120596925331294428184678409081\
47422174041789369120037105827840000000 - Pi^2/2948717051280 + 
       (Pi^2*Log[2])/2825853840810 - 
       (16606248421267219801296029605607698885433134784890177783*Zeta[3])/
        416547424591440581859535624919453141542943229739008000))/mr^38 + 
    (s^18*(127423078462674354152118931148282257501103633880919822747989359847\
9120054785447706151/292176618533610140626337676507894927191579254935841174148\
89191511864167628800000000 - Pi^2/719199280800 + (Pi^2*Log[2])/689232644100 - 
       (244722698943776165197679515656544132324437993423766957*Zeta[3])/
        6745228182304577603975434835343417348848796617932800))/mr^36 + 
    (s^17*(126978920580950678367405694804763069859414979706166356451091618594\
7757787929792731/321451427307381355818894803234815053698061280212574193642650\
91123694796800000000 - Pi^2/175189568400 + (Pi^2*Log[2])/167890003050 - 
       (57203996774335099144516102449526877635468501236827*Zeta[3])/
        1740744885636034948473390183670645430680761139200))/mr^34 + 
    (s^16*(305584099268135164526657164728421247200303725204153531185064436346\
929738610081/
        858577530201339091396620735135723968210633761251533636866054784286720\
0000000 - Pi^2/42613678800 + (Pi^2*Log[2])/40838108850 - 
       (332571155687695921572081062457913670217326496649*Zeta[3])/
        11232033042438990684734678563664336660516044800))/mr^32 + 
    (s^15*
      (2204655155520621078014963607769917920721703110947694236266768713350418\
77/6915022810679496423976417231274536394708119454801770898364825600000000 - 
       Pi^2/10349036280 + (Pi^2*Log[2])/9917826435 - 
       (1117150449257629694753647110281112537886165244377*Zeta[3])/
        42120123909146215067755044613741262476935168000))/mr^30 + 
    (s^14*(335116369759871491828757935203123340282386821721104732210459009029/
        11811384662578011013394186254082858303357981836969865379840000000 - 
       Pi^2/2508857280 + (Pi^2*Log[2])/2404321560 - 
       (7369005184984006150417274002461997888943341*Zeta[3])/
        312204428880649720319579019017887678464000))/mr^28 + 
    (s^13*(539417550745667616762110958051844958605700001145132294271/
        21522905162242198239042692964906686281297636098048000000 - 
       Pi^2/606981600 + (Pi^2*Log[2])/581690700 - 
       (49818148474642158628657336421543783*Zeta[3])/
        2389397629927582229620602552975360))/mr^26 + 
    (s^12*(265014541525830591950348628370225709276382013976615777/
        12072142318565335550745100220700865702650917683200000 - 
       Pi^2/146512800 + (Pi^2*Log[2])/140408100 - 
       (2110390622842647145546874574833737*Zeta[3])/
        115558665137866700093258307993600))/mr^24 + 
    (s^11*(6651477836986615172354975874253670135554484204491/
        349296197636048056134363071082352119015014400000 - Pi^2/35271600 + 
       (Pi^2*Log[2])/33801950 - (1922166851043835296152163469488209*Zeta[3])/
        121336598394760035097921223393280))/mr^22 + 
    (s^10*(18085881718488110016629288892856242831987030311/
        1107370191780949453324520605786442406297600000 - Pi^2/8465184 + 
       (Pi^2*Log[2])/8112468 - (1052961953930470403772221044163*Zeta[3])/
        77498059639908513684337459200))/mr^20 + 
    (s^9*(20075117557026294982103264909827937290963/
        1452418303246649476051005998943436800000 - (23*Pi^2)/46558512 + 
       (Pi^2*Log[2])/1939938 - (41770873865241347837200236997*Zeta[3])/
        3632721545620711578953318400))/mr^18 + 
    (s^8*(95151267493741219965668180793620983/
        8265902745667054475795654246400000 - (23*Pi^2)/11085360 + 
       (Pi^2*Log[2])/461890 - (15604749783304105754893001*Zeta[3])/
        1629510262688716318310400))/mr^16 + 
    (s^7*(571371069280557850848407962422031/
        60778696659316577027909222400000 - (23*Pi^2)/2625480 + 
       (Pi^2*Log[2])/109395 - (13386411194846744280199*Zeta[3])/
        1711670444000752435200))/mr^14 + 
    (s^6*(259848471371547588665972677/34687235565118763827200000 - 
       (23*Pi^2)/617760 + (Pi^2*Log[2])/25740 - (1322835187339355579*Zeta[3])/
        212260719742156800))/mr^12 + 
    (s^5*(51476304467082925009/8899589151129600000 - (23*Pi^2)/144144 + 
       (Pi^2*Log[2])/6006 - (940000080811303*Zeta[3])/195327059558400))/
     mr^10 + (s^4*(13479701690238373/3146319396864000 - (23*Pi^2)/33264 + 
       (Pi^2*Log[2])/1386 - (376948250177*Zeta[3])/105696460800))/mr^8 + 
    (s^3*(1606951100609/535088332800 - (23*Pi^2)/7560 + (Pi^2*Log[2])/315 - 
       (99339449497*Zeta[3])/39636172800))/mr^6 + 
    (s^2*(468556607/238878720 - (23*Pi^2)/1680 + (Pi^2*Log[2])/70 - 
       (3262063*Zeta[3])/1966080))/mr^4 + 
    (s*(325805/373248 - (23*Pi^2)/360 + (Pi^2*Log[2])/15 - 
       (8135*Zeta[3])/9216))/mr^2))/(mr^(6*\[Epsilon])*Pi^3)


==> anc/Results/GMeps.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*R1[x]*R2[x])/((-4 + x)*x), 
  -(-4 + x)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-2*R1[x]*R2[x])/((-4 + x)*x), 
  0, (-4*(-1 + x))/((-4 + x)*x), (6*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, (R1[x]*R2[x])/((-4 + x)*x), x^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  -((-8 + 7*x)/((-4 + x)*x)), (6*R1[x]*R2[x])/((-4 + x)*x), 
  (12*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -((R1[x]*R2[x])/((-4 + x)*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (2*R1[x]*R2[x])/((-4 + x)*x), 0, x^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, -2/(-4 + x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*R1[x]*R2[x])/((-4 + x)*x), (2*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 
  0, 0, -((-4 + 5*x)/((-4 + x)*x)), (6*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 
  (R1[x]*R2[x])/((-4 + x)*x), -4/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*R1[x]*R2[x])/((-4 + x)*x), 0, 0, (-10*R1[x]*R2[x])/((-4 + x)*x), 
  (5*R1[x]*R2[x])/(3*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 
  -((-8 + 7*x)/((-4 + x)*x)), (2*R1[x]*R2[x])/((-4 + x)*x), 
  (6*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {x^(-1), 0, 0, -2/x, 2/(3*x), 0, 0, 0, 0, 0, 0, 
  (2*R1[x]*R2[x])/((-4 + x)*x), -x^(-1), 2/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (3*R1[x]*R2[x])/((-4 + x)*x), 
  x^(-1), 1/(3*x), 0, 0, 0, 0, 0, 0, (3*R1[x]*R2[x])/((-4 + x)*x), x^(-1), 
  2/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, (2*R1[x]*R2[x])/(3*(-4 + x)*x), 0, 
  (-4*R1[x]*R2[x])/((-4 + x)*x), (-4*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 
  0, 0, -(-4 + x)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (6*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 
  0, 0, 0, -3/(-4 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((R1[x]*R2[x])/((-4 + x)*x)), 0, 0, -1/2*1/(-1 + x), 
  (R1[x]*R2[x])/(2*(-4 + x)*x), 0, x^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1/(3*(-4 + x)), 
  (R1[x]*R2[x])/(2*(-4 + x)*x), (-4 + x)^(-1), (2*(-1 + x))/((-4 + x)*x), 0, 
  0, 0, 0, 0, 0, (R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, -3/(-4 + x), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, 0, 0, (R1[x]*R2[x])/(8*(-4 + x)*x), 
  x^(-1), 0, 0, (R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-1/4*(R1[x]*R2[x])/((-4 + x)*x), 0, 0, 
  (-3*R1[x]*R2[x])/(2*(-4 + x)*x), -1/3*(R1[x]*R2[x])/((-4 + x)*x), 0, 0, 
  -1/2*(R1[x]*R2[x])/((-4 + x)*x), -1/2*(R1[x]*R2[x])/((-4 + x)*x), 
  -1/2*(R1[x]*R2[x])/((-4 + x)*x), 0, 0, -1/4*(R1[x]*R2[x])/((-4 + x)*x), 
  -1/2*(R1[x]*R2[x])/((-4 + x)*x), 0, 0, (4*R1[x]*R2[x])/((-4 + x)*x), 
  (2*R1[x]*R2[x])/((-4 + x)*x), (2*R1[x]*R2[x])/((-4 + x)*x), -3/(-4 + x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*(-10 + x))/((-16 + x)*(-4 + x)) - 
   (8*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]), 
  (8*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-12*GG2[x]^2*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]) + 
   ((8 + x)^2*(64 - 8*x + x^2)*R2[x]*R3[x]*\[Omega]0[x])/
    (16*(-16 + x)^2*(-4 + x)^2*x), (-2*(-10 + x))/((-16 + x)*(-4 + x)) + 
   (16*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]), 
  (8*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(3*\[Omega]0[x])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (8*GG2[x]^3*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*
     \[Omega]0[x]) - ((8 + x)^2*(64 - 8*x + x^2)*GG2[x]*R2[x]*R3[x]*
     \[Omega]0[x])/(8*(-16 + x)^2*(-4 + x)^2*x) - 
   ((-8 + x)*(8 + x)^3*\[Omega]0[x]^2)/(8*(-16 + x)^2*(-4 + x)^2), 
  (-12*GG2[x]^2*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]) + 
   ((8 + x)^2*(64 - 8*x + x^2)*R2[x]*R3[x]*\[Omega]0[x])/
    (16*(-16 + x)^2*(-4 + x)^2*x), (-2*(-10 + x))/((-16 + x)*(-4 + x)) - 
   (8*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (R1[x]*R2[x])/(4*(-4 + x)*x), GG3[x]/(8*(-16 + x)) + 
   (GG2[x]*GG3[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x]) - 
   ((2 + x)*R1[x]*R2[x]*\[Omega]0[x])/(4*(-4 + x)^2*x), 
  -((GG3[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)*x*\[Omega]0[x])), 0, 
  -(-4 + x)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (4*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -8/(-4 + x), 0, 0, 0, 0, -((-4 + 3*x)/((-4 + x)*x)), 
  16/(-4 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-4 + x)^(-1), 0, 0, 0, 0, 1/((-4 + x)*x), 
  -((4 + x)/((-4 + x)*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*(GG3[x]*R1[x]*R2[x])/((-4 + x)*x) - ((-16 + x)*\[Omega]0[x])/
    (12*(-4 + x)), 0, 0, (8*R1[x]*R2[x])/(3*(-4 + x)*x), 0, 0, 0, 
  (R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (R1[x]*R2[x])/(4*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*R1[x]*R2[x])/(3*(-4 + x)*x), 
  ((256 - 56*x + x^2)*GG3[x])/(3*(-16 + x)*(-4 + x)*x) - 
   (16*GG2[x]*GG3[x]*R2[x]*R3[x])/(3*(-16 + x)*(-4 + x)*x*\[Omega]0[x]) - 
   ((96 - 40*x + x^2)*R1[x]*R2[x]*\[Omega]0[x])/(12*(-4 + x)^2*x), 
  (16*GG3[x]*R2[x]*R3[x])/(3*(-16 + x)*(-4 + x)*x*\[Omega]0[x]), 0, 
  -8/(-4 + x), 0, 0, (3*R1[x]*R2[x])/((-4 + x)*x), 
  (-4*(-2 + x))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*(GG3[x]*R1[x]*R2[x])/((-4 + x)*x) - ((-16 + x)*\[Omega]0[x])/
    (12*(-4 + x)), 0, 0, 0, 0, 0, 0, 0, x^(-1), 
  -((R1[x]*R2[x])/((-4 + x)*x)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/2*(R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 0, 
  (R1[x]*R2[x])/(2*(-4 + x)*x), (-2 + x)/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*R1[x]*R2[x])/(3*(-4 + x)*x), 
  (-2*(64 - 26*x + x^2)*GG3[x])/(3*(-16 + x)*(-4 + x)*x) + 
   (8*GG2[x]*GG3[x]*R2[x]*R3[x])/(3*(-16 + x)*(-4 + x)*x*\[Omega]0[x]) + 
   ((24 - 22*x + x^2)*R1[x]*R2[x]*\[Omega]0[x])/(6*(-4 + x)^2*x), 
  (-8*GG3[x]*R2[x]*R3[x])/(3*(-16 + x)*(-4 + x)*x*\[Omega]0[x]), 0, 
  32/(3*(-4 + x)*x), -1/8*(R1[x]*R2[x])/((-4 + x)*x), 
  (R1[x]*R2[x])/((-4 + x)*x), 0, 0, (-6*R1[x]*R2[x])/((-4 + x)*x), 
  (-4*(-1 + x))/((-4 + x)*x), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*(-1 + x)), 0, 0, 0, 0, 0, 0, 0, 
  (-2*GG3[x]*R1[x]*R2[x])/(3*(-4 + x)*x) - ((-16 + x)*\[Omega]0[x])/
    (6*(-4 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, x^(-1), 
  -((R1[x]*R2[x])/((-4 + x)*x)), 0, 0, 0}, {(-3*R1[x]*R2[x])/(4*(-4 + x)*x), 
  0, 0, (R1[x]*R2[x])/(2*(-4 + x)*x), (R1[x]*R2[x])/(3*(-4 + x)*x), 0, 
  (3*R1[x]*R2[x])/((-4 + x)*x), (5*R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, 0, 0, 
  (R1[x]*R2[x])/(4*(-4 + x)*x), (-3*R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, 0, 0, 
  0, 0, 0, (-4*(32 - 24*x + x^2)*GG3[x])/(3*(-16 + x)*(-4 + x)*x) + 
   (16*GG2[x]*GG3[x]*R2[x]*R3[x])/(3*(-16 + x)*(-4 + x)*x*\[Omega]0[x]) + 
   ((32 - 100*x + 5*x^2)*R1[x]*R2[x]*\[Omega]0[x])/(12*(-4 + x)^2*x), 
  (-16*GG3[x]*R2[x]*R3[x])/(3*(-16 + x)*(-4 + x)*x*\[Omega]0[x]), 0, 0, 0, 0, 
  0, 0, 0, 0, (-6*R1[x]*R2[x])/((-4 + x)*x), (-4*(-1 + x))/((-4 + x)*x), 0, 
  0, 0}, {1/(16*x), 0, -1/4*(R1[x]*R2[x])/((-4 + x)*x), -1/8*1/x, 0, 0, 0, 
  1/(8*x), 0, 0, 0, -1/4*(R1[x]*R2[x])/((-4 + x)*x), -3/(16*x), 
  -1/8*(-1 + 5*x)/((-1 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (GG3[x]*R1[x]*R2[x])/(2*(-4 + x)*x) + ((-16 + x)*(-4 + 7*x)*\[Omega]0[x])/
    (48*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*x), 
  (3*R1[x]*R2[x])/(4*(-4 + x)*x), -x^(-1), 0, 0}, 
 {(R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, -((R1[x]*R2[x])/((-4 + x)*x)), 
  (R1[x]*R2[x])/(3*(-4 + x)*x), 0, -((R1[x]*R2[x])/((-4 + x)*x)), 
  -((R1[x]*R2[x])/((-4 + x)*x)), 0, (R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, 
  (R1[x]*R2[x])/(2*(-4 + x)*x), 0, 0, 0, (2*R1[x]*R2[x])/((-4 + x)*x), 
  (-2*R1[x]*R2[x])/((-4 + x)*x), (4*R1[x]*R2[x])/((-4 + x)*x), 0, 
  (-4*R1[x]*R2[x])/(3*(-4 + x)*x), 0, 0, 0, 0, 
  -1/4*(R1[x]*R2[x])/((-4 + x)*x), (2*R1[x]*R2[x])/((-4 + x)*x), 
  (2*R1[x]*R2[x])/((-4 + x)*x), 0, (-8*R1[x]*R2[x])/((-4 + x)*x), 0, 
  (-2*R1[x]*R2[x])/((-4 + x)*x), 0, (-4*R1[x]*R2[x])/((-4 + x)*x), 
  -((-8 + 5*x)/((-4 + x)*x)), (-4*R1[x]*R2[x])/((-4 + x)*x)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 0, 
  (R1[x]*R2[x])/(4*(-4 + x)*x), 0, 0, 0, (2*R1[x]*R2[x])/((-4 + x)*x), 0, 0, 
  0, 0, (8*R1[x]*R2[x])/(3*(-4 + x)*x), 0, 0, x^(-1), 
  (R1[x]*R2[x])/((-4 + x)*x), 0, (R1[x]*R2[x])/((-4 + x)*x), 0, 0, 0, 
  (-2*R1[x]*R2[x])/((-4 + x)*x), x^(-1)}}


==> anc/Results/GMinitial.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*(-1 + \[Epsilon]))/((-4 + x)*x), 
  (2 - x*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 
  (-2 + x*(3 - 4*\[Epsilon]) + 4*\[Epsilon])/((-4 + x)*x), 
  (6*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1 - \[Epsilon], (-1 + \[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  (-6 + x*(6 - 7*\[Epsilon]) + 8*\[Epsilon])/((-4 + x)*x), 
  (6*(-1 + \[Epsilon]))/((-4 + x)*x), (6*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 1 - \[Epsilon], 0, (-1 + \[Epsilon])/x, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 2 - 2*\[Epsilon], 0, (-1 + \[Epsilon])/x, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (4*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 
  (4 - 2*x*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-1 + \[Epsilon]))/((-4 + x)*x), (2*(-1 + \[Epsilon]))/((-4 + x)*x), 
  0, 0, 0, 0, 0, 0, (x*(3 - 5*\[Epsilon]) + 4*\[Epsilon])/((-4 + x)*x), 
  (6*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 1 - \[Epsilon], 
  -((-6 + x + 4*\[Epsilon])/((-4 + x)*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-1 + \[Epsilon]))/((-4 + x)*x), 0, (12*(-1 + x)*(-1 + \[Epsilon]))/
   ((-4 + x)*x), (-10*(-1 + \[Epsilon]))/((-4 + x)*x), 
  (5*(-3 + 4*\[Epsilon]))/(3*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 
  (-6 + x*(6 - 7*\[Epsilon]) + 8*\[Epsilon])/((-4 + x)*x), 
  (2*(-1 + \[Epsilon]))/((-4 + x)*x), (-6*(-1 + x)*(-1 + \[Epsilon]))/
   ((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-1 + \[Epsilon])/x, 0, (4*(-1 + x)*(-1 + \[Epsilon]))/x, 
  (2 - 2*\[Epsilon])/x, (2*(-3 + 4*\[Epsilon]))/(3*x), 0, 0, 0, 0, 0, 0, 
  2 - 2*\[Epsilon], (1 - \[Epsilon])/x, (-2*(-1 + x)*(-1 + \[Epsilon]))/x, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 
  (4 - 9*x^2*(-1 + \[Epsilon]) - 8*\[Epsilon] + x*(-22 + 20*\[Epsilon]))/
   (x*(4 - 5*x + x^2)), ((-8 + 11*x)*(-1 + \[Epsilon]))/
   ((-4 + x)*(-1 + x)*x), (3 - 4*\[Epsilon])/(3*(-1 + x)*x), 0, 0, 0, 0, 0, 
  0, (3*(-1 + \[Epsilon]))/(-1 + x), (1 - \[Epsilon])/((-1 + x)*x), 
  (-3 + 2*\[Epsilon])/(-1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (6 - 8*\[Epsilon])/(12*x - 3*x^2), 0, 
  (-4*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  (2 - x*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (6*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 
  (6 - 3*x*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-(((-1 + \[Epsilon])*(64*(1 - 2*\[Epsilon])^2*(2 - 9*\[Epsilon] + 
        9*\[Epsilon]^2) + x^3*(-179 + 1278*\[Epsilon] - 3172*\[Epsilon]^2 + 
        3408*\[Epsilon]^3 - 1376*\[Epsilon]^4) + 
      x^4*(11 - 82*\[Epsilon] + 201*\[Epsilon]^2 - 208*\[Epsilon]^3 + 
        80*\[Epsilon]^4) + x^2*(585 - 3796*\[Epsilon] + 8380*\[Epsilon]^2 - 
        7648*\[Epsilon]^3 + 2464*\[Epsilon]^4) - 
      2*x*(421 - 2888*\[Epsilon] + 7000*\[Epsilon]^2 - 7264*\[Epsilon]^3 + 
        2768*\[Epsilon]^4)))/((-4 + x)^4*x^3*(-1 + 2*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(-8 + x^2*(-1 + \[Epsilon]) + 16*\[Epsilon] + 
     4*x*\[Epsilon]))/((-4 + x)^3*x), 
  (-2*(-1 + \[Epsilon])*(3*x^5*(-1 + 2*\[Epsilon])^3 + 
     x^2*(750 - 3812*\[Epsilon] + 6016*\[Epsilon]^2 - 3104*\[Epsilon]^3) + 
     x^4*(109 - 614*\[Epsilon] + 1146*\[Epsilon]^2 - 712*\[Epsilon]^3) - 
     128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
     2*x^3*(-143 + 611*\[Epsilon] - 800*\[Epsilon]^2 + 340*\[Epsilon]^3) + 
     x*(-916 + 5240*\[Epsilon] - 9456*\[Epsilon]^2 + 5536*\[Epsilon]^3)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (2*(-1 + \[Epsilon])*(3*x^4*(-1 + 2*\[Epsilon])^3 + 
     x*(606 - 3100*\[Epsilon] + 4712*\[Epsilon]^2 - 2256*\[Epsilon]^3) + 
     x^3*(128 - 669*\[Epsilon] + 1174*\[Epsilon]^2 - 696*\[Epsilon]^3) + 
     64*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
     x^2*(-345 + 1336*\[Epsilon] - 1440*\[Epsilon]^2 + 392*\[Epsilon]^3)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (x^2*(870 - 4772*\[Epsilon] + 7632*\[Epsilon]^2 - 3616*\[Epsilon]^3) - 
    128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
    3*x^4*(-10 + 59*\[Epsilon] - 103*\[Epsilon]^2 + 56*\[Epsilon]^3) + 
    x^3*(-418 + 2508*\[Epsilon] - 4556*\[Epsilon]^2 + 2592*\[Epsilon]^3) + 
    x*(-876 + 4904*\[Epsilon] - 8272*\[Epsilon]^2 + 4320*\[Epsilon]^3))/
   (6*(-4 + x)^4*x^3*(-1 + 4*\[Epsilon])), 
  (-48*(3 - 4*\[Epsilon])^2*(5 - 26*\[Epsilon] + 24*\[Epsilon]^2) + 
    x^4*\[Epsilon]*(-1 + 18*\[Epsilon] - 39*\[Epsilon]^2 + 22*\[Epsilon]^3) + 
    64*x*(36 - 288*\[Epsilon] + 767*\[Epsilon]^2 - 848*\[Epsilon]^3 + 
      336*\[Epsilon]^4) - 4*x^3*(99 - 698*\[Epsilon] + 1709*\[Epsilon]^2 - 
      1762*\[Epsilon]^3 + 652*\[Epsilon]^4) - 
    4*x^2*(423 - 3206*\[Epsilon] + 8289*\[Epsilon]^2 - 9006*\[Epsilon]^3 + 
      3536*\[Epsilon]^4))/(2*(-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 
  (3*(-1 + \[Epsilon])*(x^3*(-4 + 25*\[Epsilon] - 37*\[Epsilon]^2 + 
       14*\[Epsilon]^3) - 24*(-15 + 98*\[Epsilon] - 176*\[Epsilon]^2 + 
       96*\[Epsilon]^3) + 2*x^2*(-59 + 339*\[Epsilon] - 610*\[Epsilon]^2 + 
       352*\[Epsilon]^3) + 4*x*(-46 + 329*\[Epsilon] - 646*\[Epsilon]^2 + 
       384*\[Epsilon]^3)))/((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-3*(-1 + \[Epsilon])*
    (x^2*(94 - 586*\[Epsilon] + 1104*\[Epsilon]^2 - 656*\[Epsilon]^3) + 
     x^3*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
     24*(-3 + 22*\[Epsilon] - 48*\[Epsilon]^2 + 32*\[Epsilon]^3) - 
     4*x*(-76 + 459*\[Epsilon] - 826*\[Epsilon]^2 + 464*\[Epsilon]^3)))/
   ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
  (4*(-1 + x)*(-1 + 2*\[Epsilon])*(-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon]))/
   ((-4 + x)^3*x), (-12*(2 + x)*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-4 + x)^3*x), (2*(-1 + 2*\[Epsilon])*
    (14 + x^4*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon]) - 280*\[Epsilon] + 
     632*\[Epsilon]^2 - 384*\[Epsilon]^3 + 
     x^2*(48 - 410*\[Epsilon] + 796*\[Epsilon]^2 - 452*\[Epsilon]^3) - 
     4*x^3*(-7 + 35*\[Epsilon] - 55*\[Epsilon]^2 + 27*\[Epsilon]^3) + 
     x*(-107 + 855*\[Epsilon] - 1600*\[Epsilon]^2 + 876*\[Epsilon]^3)))/
   ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
     x^3*(7 - 28*\[Epsilon] + 24*\[Epsilon]^2) + 
     x^2*(57 - 292*\[Epsilon] + 304*\[Epsilon]^2) - 
     2*x*(81 - 380*\[Epsilon] + 372*\[Epsilon]^2)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (2*(-1 + x)^2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (2*x^3*(1 - 2*\[Epsilon])^2 + x*(-54 + 344*\[Epsilon] - 
       344*\[Epsilon]^2) + x^2*(-39 + 160*\[Epsilon] - 160*\[Epsilon]^2) - 
     64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (3*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(2*(-4 + x)*x*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, (-1 + \[Epsilon])/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  -1/2*(96*(5 - 16*\[Epsilon] + 12*\[Epsilon]^2)*
      (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)^2 - 3*x^6*\[Epsilon]^2*
      (2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 
       18*\[Epsilon]^4) + 12*x^5*\[Epsilon]*(6 - 35*\[Epsilon] + 
       53*\[Epsilon]^2 + 21*\[Epsilon]^3 - 99*\[Epsilon]^4 + 
       54*\[Epsilon]^5) + 4*x^4*(108 - 1260*\[Epsilon] + 5505*\[Epsilon]^2 - 
       11440*\[Epsilon]^3 + 11797*\[Epsilon]^4 - 5510*\[Epsilon]^5 + 
       800*\[Epsilon]^6) + 16*x^3*(-54 + 432*\[Epsilon] - 858*\[Epsilon]^2 - 
       1213*\[Epsilon]^3 + 6229*\[Epsilon]^4 - 7426*\[Epsilon]^5 + 
       2896*\[Epsilon]^6) - 32*x*(189 - 2475*\[Epsilon] + 
       12768*\[Epsilon]^2 - 33256*\[Epsilon]^3 + 46472*\[Epsilon]^4 - 
       33280*\[Epsilon]^5 + 9600*\[Epsilon]^6) + 
     8*x^2*(432 - 5319*\[Epsilon] + 25581*\[Epsilon]^2 - 61712*\[Epsilon]^3 + 
       79716*\[Epsilon]^4 - 52928*\[Epsilon]^5 + 14272*\[Epsilon]^6))/
    ((-4 + x)^5*x^3*\[Epsilon]^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-3*(-1 + \[Epsilon])*(x^5*\[Epsilon]^2*(-2 + 13*\[Epsilon] - 
       27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 48*(1 - 4*\[Epsilon])^2*
      (-15 + 68*\[Epsilon] - 100*\[Epsilon]^2 + 48*\[Epsilon]^3) - 
     2*x^4*\[Epsilon]*(-18 + 105*\[Epsilon] - 181*\[Epsilon]^2 + 
       72*\[Epsilon]^3 + 36*\[Epsilon]^4) + 
     8*x^2*(-54 + 555*\[Epsilon] - 2017*\[Epsilon]^2 + 3116*\[Epsilon]^3 - 
       1884*\[Epsilon]^4 + 224*\[Epsilon]^5) - 
     4*x^3*(-36 + 432*\[Epsilon] - 1823*\[Epsilon]^2 + 3397*\[Epsilon]^3 - 
       2802*\[Epsilon]^4 + 800*\[Epsilon]^5) - 
     8*x*(-108 + 1239*\[Epsilon] - 5324*\[Epsilon]^2 + 10684*\[Epsilon]^3 - 
       10112*\[Epsilon]^4 + 3648*\[Epsilon]^5)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-3*(-1 + \[Epsilon])*(48*(-3 + 4*\[Epsilon])*
      (1 - 6*\[Epsilon] + 8*\[Epsilon]^2)^2 + x^5*\[Epsilon]^2*
      (-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
     2*x^4*\[Epsilon]*(-6 + 23*\[Epsilon] + 15*\[Epsilon]^2 - 
       126*\[Epsilon]^3 + 108*\[Epsilon]^4) + 
     4*x^3*(18 - 183*\[Epsilon] + 656*\[Epsilon]^2 - 981*\[Epsilon]^3 + 
       522*\[Epsilon]^4) - 16*x^2*\[Epsilon]*(45 - 386*\[Epsilon] + 
       1193*\[Epsilon]^2 - 1574*\[Epsilon]^3 + 752*\[Epsilon]^4) - 
     8*x*(-18 + 237*\[Epsilon] - 1172*\[Epsilon]^2 + 2708*\[Epsilon]^3 - 
       2944*\[Epsilon]^4 + 1216*\[Epsilon]^5)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  (3*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(2*(-4 + x)*x*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, -((-4 + x + 3*x*\[Epsilon])/((-4 + x)*x)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + \[Epsilon])^2*(-6 + (8 + x)*\[Epsilon]))/
   ((-4 + x)^3*x*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  (2*(6 + x*(4 - 5*\[Epsilon]) + x^2*(-1 + \[Epsilon]) - 8*\[Epsilon])*
    (-1 + \[Epsilon]))/((-4 + x)^3*x*\[Epsilon]), 
  (2*(-1 + x)*(-1 + \[Epsilon])*(-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon]))/
   ((-4 + x)^3*x*\[Epsilon]), (-6*(2 + x)*(-1 + \[Epsilon])^2)/
   ((-4 + x)^3*x*\[Epsilon]), 0, 0, 0, 0, 
  (-3*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/((-4 + x)^2*\[Epsilon]), 
  (-2*(-1 + x)*(-1 + 2*\[Epsilon])*(-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon]))/
   ((-4 + x)^3*x*\[Epsilon]), (6*(2 + x)*(-1 + \[Epsilon])*
    (-1 + 2*\[Epsilon]))/((-4 + x)^3*x*\[Epsilon]), 0, 0, 0, 0, 
  (1 - 2*\[Epsilon])^2/((-4 + x)^2*\[Epsilon]), x^(-1), 0, -x^(-1), 
  -\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + \[Epsilon])*(4*(1 - 2*\[Epsilon])^2*\[Epsilon]*
      (9 - 62*\[Epsilon] + 64*\[Epsilon]^2) + x^4*\[Epsilon]*
      (-4 + 24*\[Epsilon] - 37*\[Epsilon]^2 + 16*\[Epsilon]^3) + 
     4*x^2*(-27 + 161*\[Epsilon] - 288*\[Epsilon]^2 + 245*\[Epsilon]^3 - 
       188*\[Epsilon]^4 + 100*\[Epsilon]^5) + 
     2*x*(72 - 375*\[Epsilon] + 317*\[Epsilon]^2 + 582*\[Epsilon]^3 - 
       788*\[Epsilon]^4 + 152*\[Epsilon]^5) + 
     x^3*(18 - 79*\[Epsilon] - 14*\[Epsilon]^2 + 356*\[Epsilon]^3 - 
       496*\[Epsilon]^4 + 240*\[Epsilon]^5)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  ((-1 + \[Epsilon])*(2*x^2*(17 - 15*\[Epsilon])*\[Epsilon] + 
     5*x^3*(-1 + \[Epsilon])*\[Epsilon] - 
     8*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
     4*x*(3 - 34*\[Epsilon] + 36*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]^2), 
  (2*(-1 + \[Epsilon])*(x^5*\[Epsilon]*(-3 + 20*\[Epsilon] - 
       28*\[Epsilon]^2 + 8*\[Epsilon]^3) - 16*\[Epsilon]*
      (-9 + 80*\[Epsilon] - 188*\[Epsilon]^2 + 128*\[Epsilon]^3) + 
     2*x^3*(54 - 317*\[Epsilon] + 700*\[Epsilon]^2 - 678*\[Epsilon]^3 + 
       212*\[Epsilon]^4) + 2*x^4*(-9 + 34*\[Epsilon] + 20*\[Epsilon]^2 - 
       235*\[Epsilon]^3 + 236*\[Epsilon]^4) - 
     4*x^2*(45 - 224*\[Epsilon] + 412*\[Epsilon]^2 - 532*\[Epsilon]^3 + 
       344*\[Epsilon]^4) + 8*x*(18 - 105*\[Epsilon] + 299*\[Epsilon]^2 - 
       540*\[Epsilon]^3 + 372*\[Epsilon]^4)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-2*(-1 + \[Epsilon])*(3*x^4*\[Epsilon]*(-5 + 32*\[Epsilon] - 
       52*\[Epsilon]^2 + 24*\[Epsilon]^3) + 8*\[Epsilon]*
      (-27 + 212*\[Epsilon] - 476*\[Epsilon]^2 + 320*\[Epsilon]^3) - 
     2*x^3*(18 - 149*\[Epsilon] + 479*\[Epsilon]^2 - 535*\[Epsilon]^3 + 
       148*\[Epsilon]^4) - 4*x*(36 - 207*\[Epsilon] + 531*\[Epsilon]^2 - 
       916*\[Epsilon]^3 + 644*\[Epsilon]^4) + 
     4*x^2*(45 - 352*\[Epsilon] + 1124*\[Epsilon]^2 - 1553*\[Epsilon]^3 + 
       754*\[Epsilon]^4)))/((-4 + x)^5*x^3*\[Epsilon]^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 
  (x^4*(6 - 42*\[Epsilon] + 81*\[Epsilon]^2 - 48*\[Epsilon]^3) + 
    8*(9 - 40*\[Epsilon] + 28*\[Epsilon]^2 + 32*\[Epsilon]^3) - 
    8*x^2*(-10 + 86*\[Epsilon] - 167*\[Epsilon]^2 + 82*\[Epsilon]^3) - 
    4*x*(-45 + 237*\[Epsilon] - 484*\[Epsilon]^2 + 380*\[Epsilon]^3) + 
    2*x^3*(-61 + 424*\[Epsilon] - 860*\[Epsilon]^2 + 536*\[Epsilon]^3))/
   (3*(-4 + x)^5*x^3*\[Epsilon]*(-1 + 4*\[Epsilon])), 
  -((x^5*(-1 + \[Epsilon])^2*\[Epsilon] + 
     2*x^4*(-6 + 37*\[Epsilon] - 64*\[Epsilon]^2 + 33*\[Epsilon]^3) - 
     48*(-15 + 98*\[Epsilon] - 176*\[Epsilon]^2 + 96*\[Epsilon]^3) + 
     6*x^3*(-42 + 257*\[Epsilon] - 451*\[Epsilon]^2 + 242*\[Epsilon]^3) + 
     8*x*(-111 + 748*\[Epsilon] - 1360*\[Epsilon]^2 + 744*\[Epsilon]^3) - 
     4*x^2*(-108 + 767*\[Epsilon] - 1423*\[Epsilon]^2 + 782*\[Epsilon]^3))/
    ((-4 + x)^5*x^3*\[Epsilon]^2)), 
  (6*(-1 + \[Epsilon])*(x^4*(-1 + \[Epsilon])*\[Epsilon] + 
     x^3*(6 - 22*\[Epsilon] + 20*\[Epsilon]^2) + 
     24*(5 - 26*\[Epsilon] + 24*\[Epsilon]^2) - 
     4*x*(31 - 163*\[Epsilon] + 150*\[Epsilon]^2) + 
     x^2*(52 - 270*\[Epsilon] + 268*\[Epsilon]^2)))/
   ((-4 + x)^5*x^3*\[Epsilon]^2), 
  (12*(-1 + \[Epsilon])*(x^3*(1 - 7*\[Epsilon] + 8*\[Epsilon]^2) + 
     12*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2) - 
     2*x*(5 - 37*\[Epsilon] + 50*\[Epsilon]^2) + 
     x^2*(24 - 111*\[Epsilon] + 112*\[Epsilon]^2)))/
   ((-4 + x)^5*x^3*\[Epsilon]^2), (-2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-4 + x)^2*x*\[Epsilon]), 
  (2*(-1 + 2*\[Epsilon])*(12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*
      \[Epsilon] + 64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 
       6*\[Epsilon]^2) + x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]^2), (-12*(-1 + x)*(-1 + \[Epsilon])*
    (-1 + 2*\[Epsilon])*(-2 + (8 + x)*\[Epsilon]))/
   ((-4 + x)^4*x^2*\[Epsilon]^2), 
  (2*(-1 + 2*\[Epsilon])*(x^5*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon]) + 
     x^3*(80 - 619*\[Epsilon] + 1172*\[Epsilon]^2 - 660*\[Epsilon]^3) - 
     2*x^4*(-16 + 83*\[Epsilon] - 133*\[Epsilon]^2 + 66*\[Epsilon]^3) + 
     24*(-15 + 98*\[Epsilon] - 176*\[Epsilon]^2 + 96*\[Epsilon]^3) - 
     12*x*(-49 + 334*\[Epsilon] - 604*\[Epsilon]^2 + 328*\[Epsilon]^3) + 
     x^2*(-420 + 2892*\[Epsilon] - 5230*\[Epsilon]^2 + 2836*\[Epsilon]^3)))/
   ((-4 + x)^5*x^3*\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (4*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(108 - 520*\[Epsilon] + 
     512*\[Epsilon]^2 + x^3*(5 - 22*\[Epsilon] + 20*\[Epsilon]^2) + 
     4*x^2*(7 - 36*\[Epsilon] + 38*\[Epsilon]^2) - 
     2*x*(57 - 279*\[Epsilon] + 278*\[Epsilon]^2)))/
   ((-4 + x)^5*x^3*\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (4*(-1 + x)^2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (x^3*(1 - 2*\[Epsilon])^2 + x*(-42 + 250*\[Epsilon] - 244*\[Epsilon]^2) + 
     x^2*(-22 + 94*\[Epsilon] - 96*\[Epsilon]^2) + 
     4*(9 - 62*\[Epsilon] + 64*\[Epsilon]^2)))/((-4 + x)^5*x^3*\[Epsilon]*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 4/((-4 + x)*x), 
  2/((-4 + x)*x), (2*\[Epsilon])/((-4 + x)*x), (6 - x*(2 + 3*\[Epsilon]))/
   ((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2 - 3*\[Epsilon])/x, -4/x, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(4*x), 
  -1/4*(12 + (-16 + x)*\[Epsilon])/x, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(12*(-1 + \[Epsilon])^3)/((-16 + x)*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-56 + 8*x + 176*\[Epsilon] - 
      36*x*\[Epsilon] + x^2*\[Epsilon]))/((-16 + x)*(-4 + x)*x), 
  (x^3*\[Epsilon]^2 - 8*x^2*\[Epsilon]*(-3 + 8*\[Epsilon]) - 
    32*(18 - 87*\[Epsilon] + 94*\[Epsilon]^2) + 
    8*x*(12 - 87*\[Epsilon] + 124*\[Epsilon]^2))/(8*(-16 + x)*(-4 + x)*x), 
  (x^2*(12 - 48*\[Epsilon]) - 256*\[Epsilon] + x^3*\[Epsilon] + 
    24*x*(-5 + 16*\[Epsilon]))/(4*(-16 + x)*(-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-1 + \[Epsilon])/((-4 + x)*x), (3 - 4*\[Epsilon])/((-4 + x)*x), 
  -6/((-4 + x)*x), 0, (2 - x*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (2 - 4*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2 - 3*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 
  (x*(3 - 5*\[Epsilon]) + 4*\[Epsilon])/((-4 + x)*x), 
  (-6 + 8*\[Epsilon])/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 
  (-6 + x*(4 - 5*\[Epsilon]) + 8*\[Epsilon])/((-4 + x)*x), 
  (6*(-1 + \[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1 - \[Epsilon], (-1 + \[Epsilon])/x, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/8*(-1 + \[Epsilon])^3/((-4 + x)*x*\[Epsilon]), 
  -1/32*((-1 + \[Epsilon])^2*(-3 + 11*\[Epsilon]))/(x*\[Epsilon]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/384*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(24 - 68*\[Epsilon] + 
      x*(-3 + 11*\[Epsilon])))/((-4 + x)*x*\[Epsilon]), 
  (x^2*\[Epsilon]*(-3 + 11*\[Epsilon]) + 
    16*(18 - 83*\[Epsilon] + 92*\[Epsilon]^2) - 
    4*x*(12 - 74*\[Epsilon] + 103*\[Epsilon]^2))/(384*(-4 + x)*x*\[Epsilon]), 
  (x*(48 - 148*\[Epsilon]) + 128*\[Epsilon] + x^2*(-3 + 11*\[Epsilon]))/
   (192*(-4 + x)*x*\[Epsilon]), ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(32*x*\[Epsilon]), 0, 0, -x^(-1), -1, 0, 0, 0, 0, 0, 
  0, 0}, {-1/2*((-1 + \[Epsilon])^3*(-16 + x + 32*\[Epsilon] - 
      27*x*\[Epsilon] + x^2*\[Epsilon]))/((-16 + x)*(-4 + x)^2*x^2*
     \[Epsilon]), -1/32*((-1 + \[Epsilon])^2*
     (4*(3 + 4*\[Epsilon] - 39*\[Epsilon]^2) + 
      x*(-3 + 2*\[Epsilon] + 33*\[Epsilon]^2)))/((-4 + x)^2*x*\[Epsilon]), 0, 
  0, 0, 0, 0, 0, ((-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon]))/
   ((-4 + x)^2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (4 + 8*\[Epsilon] + x*(-1 + 2*\[Epsilon])))/
   (32*(-4 + x)^2*x^2*\[Epsilon]), 
  -1/384*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (256*(11 - 34*\[Epsilon])*\[Epsilon] + 
      x^2*(72 + 28*\[Epsilon] - 820*\[Epsilon]^2) + 
      x^3*(-3 + 2*\[Epsilon] + 33*\[Epsilon]^2) + 
      32*x*(-12 + 5*\[Epsilon] + 82*\[Epsilon]^2)))/
    ((-16 + x)*(-4 + x)^2*x^2*\[Epsilon]), 
  (x^4*\[Epsilon]*(-3 + 2*\[Epsilon] + 33*\[Epsilon]^2) + 
    1024*\[Epsilon]*(26 - 123*\[Epsilon] + 130*\[Epsilon]^2) - 
    4*x^3*(12 - 50*\[Epsilon] - 125*\[Epsilon]^2 + 463*\[Epsilon]^3) - 
    128*x*(36 - 68*\[Epsilon] - 309*\[Epsilon]^2 + 624*\[Epsilon]^3) + 
    16*x^2*(66 - 125*\[Epsilon] - 811*\[Epsilon]^2 + 1644*\[Epsilon]^3))/
   (384*(-16 + x)*(-4 + x)^2*x^2*\[Epsilon]), 
  (8192*\[Epsilon]*(-1 + 2*\[Epsilon]) - 256*x*\[Epsilon]*
     (-25 + 102*\[Epsilon]) + x^3*(96 + 20*\[Epsilon] - 1060*\[Epsilon]^2) + 
    x^4*(-3 + 2*\[Epsilon] + 33*\[Epsilon]^2) + 
    96*x^2*(-8 + \[Epsilon] + 78*\[Epsilon]^2))/(192*(-16 + x)*(-4 + x)^2*x^2*
    \[Epsilon]), ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-4 + x - 20*\[Epsilon] + 3*x*\[Epsilon]))/(32*(-4 + x)^2*x*\[Epsilon]), 
  0, 0, (3*\[Epsilon]^2)/((-4 + x)*x), 
  (-2*(-3 + x - 4*\[Epsilon] + 2*x*\[Epsilon]))/((-4 + x)*x), 0, 0, 0, 0, 0, 
  0, 0}, {((-1 + \[Epsilon])^2*(-4 - 8*\[Epsilon] + 16*\[Epsilon]^2 + 
     x^2*\[Epsilon]^2 + x*(6 - 22*\[Epsilon] + 20*\[Epsilon]^2)))/
   ((-4 + x)^3*x^2*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  ((-1 + \[Epsilon])*(x^2*\[Epsilon]*(-3 + 4*\[Epsilon]) - 
     4*(3 - 10*\[Epsilon] + 8*\[Epsilon]^2) + 
     x*(6 - 22*\[Epsilon] + 28*\[Epsilon]^2)))/((-4 + x)^3*x^2*\[Epsilon]), 
  (x^3*(-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
    2*x*\[Epsilon]*(11 - 41*\[Epsilon] + 60*\[Epsilon]^2 - 36*\[Epsilon]^3) + 
    x^2*(-6 + 28*\[Epsilon] - 36*\[Epsilon]^2 + 8*\[Epsilon]^3 + 
      6*\[Epsilon]^4) + 4*(3 - 25*\[Epsilon] + 58*\[Epsilon]^2 - 
      52*\[Epsilon]^3 + 16*\[Epsilon]^4))/((-4 + x)^3*x^2*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])^2*(x^2*\[Epsilon]*(-1 + 2*\[Epsilon]) - 
     4*x*(1 - 3*\[Epsilon] + \[Epsilon]^2) - 
     4*(1 - 6*\[Epsilon] + 4*\[Epsilon]^2)))/((-4 + x)^3*x^2*\[Epsilon]), 0, 
  0, 0, 0, 0, ((-1 + 2*\[Epsilon])*(x^3*(-1 + \[Epsilon])*\[Epsilon] + 
     4*(3 - 10*\[Epsilon] + 8*\[Epsilon]^2) - 
     2*x*(6 - 23*\[Epsilon] + 18*\[Epsilon]^2) + 
     x^2*(6 - 32*\[Epsilon] + 30*\[Epsilon]^2)))/((-4 + x)^3*x^2*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(4 - 8*\[Epsilon] + 
     x^2*\[Epsilon] + 4*x*(-1 + 4*\[Epsilon])))/((-4 + x)^3*x^2*\[Epsilon]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((-2 + 3*\[Epsilon])*(x^2*(-1 + \[Epsilon])*\[Epsilon] - 
      16*(1 - 4*\[Epsilon] + 3*\[Epsilon]^2) + 
      12*x*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)))/((-4 + x)^3*x^2*\[Epsilon]), 
  -1/12*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (20 + x*(2 - 10*\[Epsilon]) - 64*\[Epsilon] + x^2*(-1 + 2*\[Epsilon])))/
    ((-4 + x)^2*x^2), (x^3*\[Epsilon]*(-1 + 2*\[Epsilon]) - 
    4*x*(-8 + 25*\[Epsilon] + 18*\[Epsilon]^2) - 
    2*x^2*(8 - 31*\[Epsilon] + 33*\[Epsilon]^2) + 
    16*(14 - 69*\[Epsilon] + 76*\[Epsilon]^2))/(12*(-4 + x)^2*x^2), 
  (x^2*(6 - 18*\[Epsilon]) + 128*(-1 + 2*\[Epsilon]) + 
    x^3*(-1 + 2*\[Epsilon]) - 60*x*(-1 + 4*\[Epsilon]))/(6*(-4 + x)^2*x^2), 
  0, (-2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   ((-4 + x)^3*\[Epsilon]), (4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/((-4 + x)^3*x*\[Epsilon]), 0, 0, 
  -((1 + \[Epsilon])/x), -2/x, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^2*(x^4*(1 - 2*\[Epsilon])^2*\[Epsilon] - 
     8*x^3*\[Epsilon]*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2) + 
     128*(1 + 12*\[Epsilon]^2 - 16*\[Epsilon]^3) + 
     4*x^2*(3 - 5*\[Epsilon] - 34*\[Epsilon]^2 + 72*\[Epsilon]^3) + 
     8*x*(-25 + 108*\[Epsilon] - 200*\[Epsilon]^2 + 88*\[Epsilon]^3)))/
   (2*(-16 + x)*(-4 + x)^4*x^2*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  -1/4*((-1 + \[Epsilon])*(2*x^4*(-1 + \[Epsilon])*\[Epsilon]^2 + 
      x^3*\[Epsilon]*(-5 + 36*\[Epsilon] - 31*\[Epsilon]^2) + 
      4*x^2*\[Epsilon]*(13 - 53*\[Epsilon] + 40*\[Epsilon]^2) + 
      16*(3 + 2*\[Epsilon] - 32*\[Epsilon]^2 + 32*\[Epsilon]^3) - 
      8*x*(3 + 8*\[Epsilon] - 60*\[Epsilon]^2 + 62*\[Epsilon]^3)))/
    ((-4 + x)^4*x^2*\[Epsilon]), 
  (x^4*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]) - 
    2*x^3*(-1 + \[Epsilon])^2*\[Epsilon]*(3 - 14*\[Epsilon] + 
      16*\[Epsilon]^2) + 2*x^2*(1 - 2*\[Epsilon])^2*
     (-6 + 35*\[Epsilon] - 53*\[Epsilon]^2 + 24*\[Epsilon]^3) - 
    4*x*\[Epsilon]*(29 - 203*\[Epsilon] + 440*\[Epsilon]^2 - 
      388*\[Epsilon]^3 + 128*\[Epsilon]^4) + 
    8*(3 - 7*\[Epsilon] - 56*\[Epsilon]^2 + 188*\[Epsilon]^3 - 
      192*\[Epsilon]^4 + 64*\[Epsilon]^5))/(2*(-4 + x)^4*x^2*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])^2*(x^3*\[Epsilon]^2*(-1 + 2*\[Epsilon]) + 
     8*x*(1 - 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]) - 
     4*x^2*\[Epsilon]*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2) - 
     8*(1 - 20*\[Epsilon]^2 + 16*\[Epsilon]^3)))/
   (2*(-4 + x)^4*x^2*\[Epsilon]), 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(-4*x*(3 + \[Epsilon] - 30*\[Epsilon]^2 + 
       28*\[Epsilon]^3) + 4*(3 + 2*\[Epsilon] - 32*\[Epsilon]^2 + 
       32*\[Epsilon]^3) + x^2*(6 - 19*\[Epsilon] - 19*\[Epsilon]^2 + 
       38*\[Epsilon]^3)))/((-4 + x)^4*x^2*\[Epsilon]), 
  (-6*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(2 + 4*\[Epsilon] - 
     16*\[Epsilon]^2 + x*(-2 + 5*\[Epsilon] + 10*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-2 + 3*\[Epsilon])*(3*x^2*\[Epsilon]*(1 - 3*\[Epsilon] + 
       2*\[Epsilon]^2) + 16*(1 - 2*\[Epsilon] - 5*\[Epsilon]^2 + 
       6*\[Epsilon]^3) - 4*x*(3 - 11*\[Epsilon] + 2*\[Epsilon]^2 + 
       12*\[Epsilon]^3)))/(4*(-4 + x)^4*x^2*\[Epsilon]), 
  -1/48*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(4*x^4*\[Epsilon]^2 + 
      x^3*(11 + 13*\[Epsilon] - 160*\[Epsilon]^2) + 
      256*(1 - 22*\[Epsilon] + 64*\[Epsilon]^2) + 
      12*x^2*(10 - 89*\[Epsilon] + 176*\[Epsilon]^2) - 
      32*x*(27 - 198*\[Epsilon] + 320*\[Epsilon]^2)))/
    ((-16 + x)*(-4 + x)^3*x^2), 
  (4*x^5*\[Epsilon]^3 + x^4*\[Epsilon]*(11 + 77*\[Epsilon] - 
      272*\[Epsilon]^2) - 1024*(2 + 41*\[Epsilon] - 254*\[Epsilon]^2 + 
      304*\[Epsilon]^3) + 4*x^3*(44 - 22*\[Epsilon] - 869*\[Epsilon]^2 + 
      1504*\[Epsilon]^3) + 128*x*(-54 + 551*\[Epsilon] - 1684*\[Epsilon]^2 + 
      1720*\[Epsilon]^3) - 16*x^2*(-54 + 819*\[Epsilon] - 3144*\[Epsilon]^2 + 
      3472*\[Epsilon]^3))/(48*(-16 + x)*(-4 + x)^3*x^2), 
  (4*x^5*\[Epsilon]^2 + x^4*(11 + 13*\[Epsilon] - 176*\[Epsilon]^2) - 
    8192*(-1 - 2*\[Epsilon] + 8*\[Epsilon]^2) + 
    256*x*(-5 - 58*\[Epsilon] + 224*\[Epsilon]^2) - 
    32*x^2*(45 - 318*\[Epsilon] + 584*\[Epsilon]^2) + 
    4*x^3*(40 - 319*\[Epsilon] + 688*\[Epsilon]^2))/
   (24*(-16 + x)*(-4 + x)^3*x^2), 
  -1/4*((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
    ((-4 + x)^2*x), (-2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/((-4 + x)^4*\[Epsilon]), 
  (4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   ((-4 + x)^4*x*\[Epsilon]), 0, 0, (-2*\[Epsilon])/((-4 + x)*x), 
  -((-2 + x + 4*\[Epsilon] + 2*x*\[Epsilon])/((-4 + x)*x)), 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])*(32*(1 - 2*\[Epsilon])^2*(6 - 29*\[Epsilon] + 
       30*\[Epsilon]^2) + x^3*(-147 + 1288*\[Epsilon] - 4236*\[Epsilon]^2 + 
       5824*\[Epsilon]^3 - 2848*\[Epsilon]^4) + 
     x^4*(-11 + 68*\[Epsilon] - 97*\[Epsilon]^2 + 48*\[Epsilon]^4) - 
     4*x*(333 - 2453*\[Epsilon] + 6326*\[Epsilon]^2 - 7004*\[Epsilon]^3 + 
       2872*\[Epsilon]^4) + x^2*(875 - 6712*\[Epsilon] + 18452*\[Epsilon]^2 - 
       21488*\[Epsilon]^3 + 9056*\[Epsilon]^4)))/
   ((-4 + x)^4*x^3*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 
  (2*(-1 + \[Epsilon])*(x^5*\[Epsilon]*(-5 + 25*\[Epsilon] - 
       56*\[Epsilon]^2 + 48*\[Epsilon]^3) - 
     64*(-6 + 41*\[Epsilon] - 88*\[Epsilon]^2 + 60*\[Epsilon]^3) + 
     8*x*(-189 + 1187*\[Epsilon] - 2304*\[Epsilon]^2 + 1436*\[Epsilon]^3) + 
     x^3*(-804 + 4756*\[Epsilon] - 8524*\[Epsilon]^2 + 4984*\[Epsilon]^3) - 
     2*x^4*(-103 + 632*\[Epsilon] - 1166*\[Epsilon]^2 + 596*\[Epsilon]^3 + 
       144*\[Epsilon]^4) + 2*x^2*(767 - 4710*\[Epsilon] + 9080*\[Epsilon]^2 - 
       6256*\[Epsilon]^3 + 768*\[Epsilon]^4)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-2*(-1 + \[Epsilon])*(32*(-6 + 41*\[Epsilon] - 88*\[Epsilon]^2 + 
       60*\[Epsilon]^3) - 4*x*(-255 + 1473*\[Epsilon] - 2516*\[Epsilon]^2 + 
       1372*\[Epsilon]^3) + 3*x^4*(4 - 33*\[Epsilon] + 89*\[Epsilon]^2 - 
       104*\[Epsilon]^3 + 48*\[Epsilon]^4) - 
     2*x^3*(-104 + 517*\[Epsilon] - 535*\[Epsilon]^2 - 364*\[Epsilon]^3 + 
       576*\[Epsilon]^4) + x^2*(-917 + 4686*\[Epsilon] - 5692*\[Epsilon]^2 - 
       168*\[Epsilon]^3 + 2304*\[Epsilon]^4)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (x^3*(602 - 3814*\[Epsilon] + 7300*\[Epsilon]^2 - 4448*\[Epsilon]^3) + 
    64*(-6 + 41*\[Epsilon] - 88*\[Epsilon]^2 + 60*\[Epsilon]^3) + 
    3*x^4*(-14 + 87*\[Epsilon] - 161*\[Epsilon]^2 + 96*\[Epsilon]^3) - 
    8*x*(-171 + 1041*\[Epsilon] - 1904*\[Epsilon]^2 + 1108*\[Epsilon]^3) + 
    2*x^2*(-677 + 4074*\[Epsilon] - 7264*\[Epsilon]^2 + 4080*\[Epsilon]^3))/
   (6*(-4 + x)^4*x^3*(-1 + 4*\[Epsilon])), 
  -((x^4*(-1 + \[Epsilon])^2*\[Epsilon] + 
     4*x^3*(-3 + 22*\[Epsilon] - 40*\[Epsilon]^2 + 21*\[Epsilon]^3) + 
     8*(-15 + 143*\[Epsilon] - 290*\[Epsilon]^2 + 168*\[Epsilon]^3) + 
     6*x^2*(-22 + 173*\[Epsilon] - 339*\[Epsilon]^2 + 194*\[Epsilon]^3) - 
     4*x*(-30 + 290*\[Epsilon] - 601*\[Epsilon]^2 + 350*\[Epsilon]^3))/
    ((-4 + x)^4*x^2*\[Epsilon])), 
  (6*(-1 + \[Epsilon])*(x^3*(-1 + \[Epsilon])*\[Epsilon] + 
     x^2*(6 - 30*\[Epsilon] + 29*\[Epsilon]^2) - 
     4*(5 - 41*\[Epsilon] + 42*\[Epsilon]^2) + 
     2*x*(8 - 65*\[Epsilon] + 80*\[Epsilon]^2)))/((-4 + x)^4*x^2*\[Epsilon]), 
  (6*(-1 + \[Epsilon])*(-4 + 36*\[Epsilon] - 56*\[Epsilon]^2 + 
     x^2*(2 - 16*\[Epsilon] + 19*\[Epsilon]^2) + 
     2*x*(14 - 85*\[Epsilon] + 94*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]), 0, 0, 0, 
  (-2*(-1 + 2*\[Epsilon])*(x^3*(51 - 293*\[Epsilon] + 502*\[Epsilon]^2 - 
       260*\[Epsilon]^3) + 2*x^4*(-1 + 6*\[Epsilon] - 11*\[Epsilon]^2 + 
       6*\[Epsilon]^3) + 4*(-21 + 91*\[Epsilon] - 134*\[Epsilon]^2 + 
       64*\[Epsilon]^3) - x^2*(4 + 69*\[Epsilon] - 186*\[Epsilon]^2 + 
       140*\[Epsilon]^3) + x*(-21 + 300*\[Epsilon] - 634*\[Epsilon]^2 + 
       388*\[Epsilon]^3)))/((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (32*(6 - 29*\[Epsilon] + 30*\[Epsilon]^2) + 
     x^3*(11 - 48*\[Epsilon] + 40*\[Epsilon]^2) - 
     4*x*(57 - 285*\[Epsilon] + 302*\[Epsilon]^2) + 
     x^2*(71 - 380*\[Epsilon] + 432*\[Epsilon]^2)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-2*(-1 + x)^2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (x^2*(-71 + 344*\[Epsilon] - 384*\[Epsilon]^2) - 
     4*x*(3 - 23*\[Epsilon] + 2*\[Epsilon]^2) + 
     4*x^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2) - 
     32*(6 - 29*\[Epsilon] + 30*\[Epsilon]^2)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, -1/4*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (4 - 20*\[Epsilon] + x*(-1 + 2*\[Epsilon])))/((-4 + x)^2*x), 
  (x^2*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
    16*(4 - 21*\[Epsilon] + 17*\[Epsilon]^2) - 
    4*x*(4 - 16*\[Epsilon] + 19*\[Epsilon]^2))/(4*(-4 + x)^2*x), 
  (x*(8 - 28*\[Epsilon]) + x^2*(-1 + 2*\[Epsilon]) - 16*(1 + 4*\[Epsilon]))/
   (2*(-4 + x)^2*x), 0, 0, 0, 0, 0, 0, 0, 
  -((-4 + x + 2*\[Epsilon] + x*\[Epsilon])/((-4 + x)*x)), 
  (-2 + 6*\[Epsilon])/((-4 + x)*x), 0, 0, 0}, 
 {-(((-1 + \[Epsilon])*(32*(-1 + 2*\[Epsilon])^3*(-2 + 3*\[Epsilon]) + 
      x^5*\[Epsilon]*(-5 + 31*\[Epsilon] - 56*\[Epsilon]^2 + 
        32*\[Epsilon]^3) + x^2*(154 + 488*\[Epsilon] - 5068*\[Epsilon]^2 + 
        9200*\[Epsilon]^3 - 4944*\[Epsilon]^4) + 
      x^4*(13 + 33*\[Epsilon] - 449*\[Epsilon]^2 + 888*\[Epsilon]^3 - 
        512*\[Epsilon]^4) - 4*x*(121 - 729*\[Epsilon] + 1614*\[Epsilon]^2 - 
        1548*\[Epsilon]^3 + 536*\[Epsilon]^4) + 
      x^3*(-35 - 570*\[Epsilon] + 3632*\[Epsilon]^2 - 6232*\[Epsilon]^3 + 
        3344*\[Epsilon]^4)))/((-4 + x)^4*x^3*(-1 + 2*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 0, 
  -(((-1 + \[Epsilon])*(-128*(1 - 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]) + 
      x^6*\[Epsilon]*(3 - 5*\[Epsilon] - 8*\[Epsilon]^2 + 16*\[Epsilon]^3) + 
      16*x*(-73 + 351*\[Epsilon] - 544*\[Epsilon]^2 + 268*\[Epsilon]^3) + 
      x^5*(-24 + 29*\[Epsilon] - 56*\[Epsilon]^2 + 312*\[Epsilon]^3 - 
        352*\[Epsilon]^4) + 8*x^2*(131 - 476*\[Epsilon] + 602*\[Epsilon]^2 - 
        332*\[Epsilon]^3 + 128*\[Epsilon]^4) - 
      4*x^3*(47 + 192*\[Epsilon] - 358*\[Epsilon]^2 - 676*\[Epsilon]^3 + 
        1024*\[Epsilon]^4) + 2*x^4*(8 + 345*\[Epsilon] - 632*\[Epsilon]^2 - 
        508*\[Epsilon]^3 + 1056*\[Epsilon]^4)))/
    ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(64*(1 - 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]) + 
     3*x^5*\[Epsilon]*(-1 + 11*\[Epsilon] - 24*\[Epsilon]^2 + 
       16*\[Epsilon]^3) - 8*x*(-99 + 437*\[Epsilon] - 612*\[Epsilon]^2 + 
       268*\[Epsilon]^3) + x^4*(-48 + 227*\[Epsilon] - 828*\[Epsilon]^2 + 
       1432*\[Epsilon]^3 - 864*\[Epsilon]^4) - 
     4*x^2*(65 - 136*\[Epsilon] + 1248*\[Epsilon]^2 - 2976*\[Epsilon]^3 + 
       1920*\[Epsilon]^4) + 2*x^3*(61 - 113*\[Epsilon] + 1298*\[Epsilon]^2 - 
       3340*\[Epsilon]^3 + 2304*\[Epsilon]^4)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-64*(1 - 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]) + 
    x^3*(370 - 2738*\[Epsilon] + 5708*\[Epsilon]^2 - 3760*\[Epsilon]^3) + 
    x^5*(6 - 39*\[Epsilon] + 75*\[Epsilon]^2 - 48*\[Epsilon]^3) + 
    8*x*(-63 + 293*\[Epsilon] - 432*\[Epsilon]^2 + 196*\[Epsilon]^3) + 
    x^4*(-66 + 484*\[Epsilon] - 993*\[Epsilon]^2 + 656*\[Epsilon]^3) + 
    4*x^2*(-85 + 728*\[Epsilon] - 1590*\[Epsilon]^2 + 1068*\[Epsilon]^3))/
   (6*(-4 + x)^4*x^3*(-1 + 4*\[Epsilon])), 
  (2*(-120 + 604*\[Epsilon] - 952*\[Epsilon]^2 + 480*\[Epsilon]^3 + 
     x^4*\[Epsilon]*(3 - 7*\[Epsilon] + 4*\[Epsilon]^2) + 
     x*(132 - 630*\[Epsilon] + 938*\[Epsilon]^2 - 452*\[Epsilon]^3) - 
     3*x^2*(4 + 14*\[Epsilon] - 65*\[Epsilon]^2 + 50*\[Epsilon]^3) - 
     2*x^3*(-18 + 85*\[Epsilon] - 124*\[Epsilon]^2 + 57*\[Epsilon]^3)))/
   ((-4 + x)^4*x^2*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])*(x^3*\[Epsilon]*(-6 + 7*\[Epsilon]) + 
     4*x*(18 - 57*\[Epsilon] + 28*\[Epsilon]^2) - 
     8*(10 - 37*\[Epsilon] + 30*\[Epsilon]^2) - 
     2*x^2*(24 - 100*\[Epsilon] + 83*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])*(x^3*\[Epsilon]*(-2 + 3*\[Epsilon]) + 
     x^2*(-24 + 84*\[Epsilon] - 74*\[Epsilon]^2) - 
     8*(2 - 9*\[Epsilon] + 10*\[Epsilon]^2) - 
     4*x*(10 - 57*\[Epsilon] + 58*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]), 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(2*x^5*\[Epsilon]*(1 - 3*\[Epsilon] + 
       2*\[Epsilon]^2) + x^2*(80 - 875*\[Epsilon] + 1748*\[Epsilon]^2 - 
       932*\[Epsilon]^3) + 8*(-17 + 63*\[Epsilon] - 78*\[Epsilon]^2 + 
       32*\[Epsilon]^3) + 4*x*(19 + 4*\[Epsilon] - 79*\[Epsilon]^2 + 
       50*\[Epsilon]^3) - x^4*(1 + 43*\[Epsilon] - 120*\[Epsilon]^2 + 
       76*\[Epsilon]^3) + 2*x^3*(-29 + 284*\[Epsilon] - 577*\[Epsilon]^2 + 
       322*\[Epsilon]^3)))/((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (4*x^4*(-1 + \[Epsilon])*\[Epsilon] + 
     x^3*(-19 + 96*\[Epsilon] - 80*\[Epsilon]^2) + 
     32*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2) - 
     4*x*(21 - 65*\[Epsilon] + 38*\[Epsilon]^2) + 
     2*x^2*(29 - 108*\[Epsilon] + 66*\[Epsilon]^2)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (2*(-1 + x)^2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (2*x^4*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
     x^3*(1 + 30*\[Epsilon] - 56*\[Epsilon]^2) - 
     32*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2) - 
     4*x*(-9 + 13*\[Epsilon] + 10*\[Epsilon]^2) + 
     x^2*(26 - 244*\[Epsilon] + 332*\[Epsilon]^2)))/
   ((-4 + x)^4*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-36 + 6*x + 124*\[Epsilon] - 26*x*\[Epsilon] + x^2*\[Epsilon]))/
   (12*(-4 + x)^2*x), (-(x^3*\[Epsilon]^2) + 2*x^2*\[Epsilon]*
     (-11 + 27*\[Epsilon]) + x*(-72 + 500*\[Epsilon] - 708*\[Epsilon]^2) + 
    16*(24 - 121*\[Epsilon] + 127*\[Epsilon]^2))/(12*(-4 + x)^2*x), 
  (-48 + x*(72 - 228*\[Epsilon]) + 64*\[Epsilon] - x^3*\[Epsilon] + 
    6*x^2*(-1 + 5*\[Epsilon]))/(6*(-4 + x)^2*x), 0, 0, 0, 0, 0, 0, 0, 
  ((2 + x)*\[Epsilon])/((-4 + x)*x), (2 - 2*(-1 + x)*\[Epsilon])/
   ((-4 + x)*x), 0, 0, 0}, 
 {((-1 + \[Epsilon])*(128*(1 - 2*\[Epsilon])^2*(-81 + 446*\[Epsilon] - 
       640*\[Epsilon]^2 + 208*\[Epsilon]^3) + 2*x^6*\[Epsilon]*
      (6 - 47*\[Epsilon] + 121*\[Epsilon]^2 - 128*\[Epsilon]^3 + 
       48*\[Epsilon]^4) - x^5*(20 + 361*\[Epsilon] - 3502*\[Epsilon]^2 + 
       8982*\[Epsilon]^3 - 8960*\[Epsilon]^4 + 3040*\[Epsilon]^5) + 
     x^4*(-199 + 7643*\[Epsilon] - 48072*\[Epsilon]^2 + 98932*\[Epsilon]^3 - 
       76448*\[Epsilon]^4 + 16256*\[Epsilon]^5) + 
     8*x*(2733 - 9202*\[Epsilon] - 22644*\[Epsilon]^2 + 119128*\[Epsilon]^3 - 
       154560*\[Epsilon]^4 + 66368*\[Epsilon]^5) + 
     x^3*(3320 - 28342*\[Epsilon] + 70360*\[Epsilon]^2 + 54488*\[Epsilon]^3 - 
       300864*\[Epsilon]^4 + 216640*\[Epsilon]^5) - 
     2*x^2*(7447 - 32108*\[Epsilon] - 27340*\[Epsilon]^2 + 
       332040*\[Epsilon]^3 - 528448*\[Epsilon]^4 + 252832*\[Epsilon]^5)))/
   (2*(-16 + x)*(-4 + x)^5*x^3*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 
  ((-1 + \[Epsilon])*(x^6*\[Epsilon]*(-3 + 19*\[Epsilon] - 32*\[Epsilon]^2 + 
       16*\[Epsilon]^3) + 16*(81 - 608*\[Epsilon] + 1532*\[Epsilon]^2 - 
       1488*\[Epsilon]^3 + 416*\[Epsilon]^4) + 
     4*x*(-723 + 4006*\[Epsilon] - 5880*\[Epsilon]^2 + 584*\[Epsilon]^3 + 
       2768*\[Epsilon]^4) + 4*x^3*(-294 + 969*\[Epsilon] + 
       1231*\[Epsilon]^2 - 5384*\[Epsilon]^3 + 3908*\[Epsilon]^4) + 
     x^4*(215 + 26*\[Epsilon] - 6076*\[Epsilon]^2 + 15104*\[Epsilon]^3 - 
       9232*\[Epsilon]^4 - 1728*\[Epsilon]^5) + 
     x^5*(-18 + 181*\[Epsilon] - 647*\[Epsilon]^2 + 926*\[Epsilon]^3 - 
       640*\[Epsilon]^4 + 288*\[Epsilon]^5) + 
     4*x^2*(607 - 2741*\[Epsilon] + 1658*\[Epsilon]^2 + 5008*\[Epsilon]^3 - 
       7184*\[Epsilon]^4 + 2304*\[Epsilon]^5)))/
   ((-4 + x)^5*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  -(((-1 + \[Epsilon])*(3*x^5*\[Epsilon]*(-3 + 19*\[Epsilon] - 
        32*\[Epsilon]^2 + 16*\[Epsilon]^3) + 
      x*(1794 - 8484*\[Epsilon] + 8608*\[Epsilon]^2 + 2000*\[Epsilon]^3 - 
        4256*\[Epsilon]^4) - 8*(99 - 812*\[Epsilon] + 2348*\[Epsilon]^2 - 
        2832*\[Epsilon]^3 + 1184*\[Epsilon]^4) + 
      x^3*(235 - 128*\[Epsilon] - 3932*\[Epsilon]^2 + 6092*\[Epsilon]^3 + 
        3184*\[Epsilon]^4 - 6912*\[Epsilon]^5) + 
      x^4*(-24 + 393*\[Epsilon] - 1921*\[Epsilon]^2 + 3498*\[Epsilon]^3 - 
        2720*\[Epsilon]^4 + 864*\[Epsilon]^5) + 
      2*x^2*(-565 + 920*\[Epsilon] + 5394*\[Epsilon]^2 - 6704*\[Epsilon]^3 - 
        5816*\[Epsilon]^4 + 6912*\[Epsilon]^5)))/
    ((-4 + x)^5*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 
  (x^3*(373 - 314*\[Epsilon] - 8828*\[Epsilon]^2 + 23276*\[Epsilon]^3 - 
      15968*\[Epsilon]^4) - 8*(63 - 416*\[Epsilon] + 836*\[Epsilon]^2 - 
      528*\[Epsilon]^3 + 32*\[Epsilon]^4) + 
    x^4*(-30 + 57*\[Epsilon] + 482*\[Epsilon]^2 - 1347*\[Epsilon]^3 + 
      928*\[Epsilon]^4) - 2*x*(-945 + 5466*\[Epsilon] - 8456*\[Epsilon]^2 + 
      2456*\[Epsilon]^3 + 1648*\[Epsilon]^4) + 
    2*x^2*(-814 + 4097*\[Epsilon] - 3630*\[Epsilon]^2 - 3944*\[Epsilon]^3 + 
      4432*\[Epsilon]^4))/(6*(-4 + x)^5*x^3*(-1 + 4*\[Epsilon])), 
  (x^6*(-1 + \[Epsilon])^2*\[Epsilon]^2 + x^5*\[Epsilon]*
     (5 - 31*\[Epsilon] + 43*\[Epsilon]^2 - 17*\[Epsilon]^3) + 
    96*\[Epsilon]*(-15 + 98*\[Epsilon] - 176*\[Epsilon]^2 + 
      96*\[Epsilon]^3) - 2*x^4*(-6 - 67*\[Epsilon] + 558*\[Epsilon]^2 - 
      1025*\[Epsilon]^3 + 540*\[Epsilon]^4) - 
    8*x*(-15 - 124*\[Epsilon] + 2040*\[Epsilon]^2 - 4448*\[Epsilon]^3 + 
      2640*\[Epsilon]^4) + 4*x^2*(-30 + 5*\[Epsilon] + 2606*\[Epsilon]^2 - 
      6494*\[Epsilon]^3 + 4036*\[Epsilon]^4) - 
    2*x^3*(-66 - 21*\[Epsilon] + 3631*\[Epsilon]^2 - 8762*\[Epsilon]^3 + 
      5416*\[Epsilon]^4))/(2*(-4 + x)^5*x^3*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])*(2*x^5*(-1 + \[Epsilon])*\[Epsilon]^2 + 
     x^4*\[Epsilon]*(-4 + 51*\[Epsilon] - 45*\[Epsilon]^2) - 
     96*\[Epsilon]*(5 - 26*\[Epsilon] + 24*\[Epsilon]^2) - 
     16*x^2*(2 + \[Epsilon] - 144*\[Epsilon]^2 + 199*\[Epsilon]^3) - 
     2*x^3*(6 + 44*\[Epsilon] - 267*\[Epsilon]^2 + 282*\[Epsilon]^3) + 
     8*x*(5 + 36*\[Epsilon] - 542*\[Epsilon]^2 + 588*\[Epsilon]^3)))/
   (2*(-4 + x)^5*x^3*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])*(x^4*\[Epsilon]*(-2 - \[Epsilon] + 5*\[Epsilon]^2) - 
     96*\[Epsilon]*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2) + 
     8*x*(1 + 4*\[Epsilon] - 114*\[Epsilon]^2 + 196*\[Epsilon]^3) - 
     2*x^3*(2 + 24*\[Epsilon] - 219*\[Epsilon]^2 + 258*\[Epsilon]^3) - 
     8*x^2*(7 + 21*\[Epsilon] - 332*\[Epsilon]^2 + 420*\[Epsilon]^3)))/
   (2*(-4 + x)^5*x^3*\[Epsilon]), 0, 0, 0, 
  -(((-1 + 2*\[Epsilon])*(24*(1 - 4*\[Epsilon])^2*(15 - 38*\[Epsilon] + 
        24*\[Epsilon]^2) + x^3*(-61 + 908*\[Epsilon] - 5016*\[Epsilon]^2 + 
        8776*\[Epsilon]^3 - 4904*\[Epsilon]^4) + 
      x^4*(18 + 335*\[Epsilon] - 2329*\[Epsilon]^2 + 4160*\[Epsilon]^3 - 
        2184*\[Epsilon]^4) + x^5*(-2 - 3*\[Epsilon] + 69*\[Epsilon]^2 - 
        152*\[Epsilon]^3 + 88*\[Epsilon]^4) - 
      2*x*(75 - 1142*\[Epsilon] + 6044*\[Epsilon]^2 - 10264*\[Epsilon]^3 + 
        5440*\[Epsilon]^4) + x^2*(-216 + 171*\[Epsilon] + 7152*\[Epsilon]^2 - 
        16768*\[Epsilon]^3 + 10072*\[Epsilon]^4)))/
    ((-4 + x)^5*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (x^4*\[Epsilon]*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
     x^3*(7 - 201*\[Epsilon] + 808*\[Epsilon]^2 - 704*\[Epsilon]^3) - 
     40*(9 - 22*\[Epsilon] - 64*\[Epsilon]^2 + 112*\[Epsilon]^3) - 
     2*x^2*(34 + 51*\[Epsilon] - 1044*\[Epsilon]^2 + 1424*\[Epsilon]^3) + 
     x*(390 - 768*\[Epsilon] - 4016*\[Epsilon]^2 + 6352*\[Epsilon]^3)))/
   ((-4 + x)^5*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  -(((-1 + x)*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
     (x^2*(200 - 1462*\[Epsilon] + 3984*\[Epsilon]^2 - 2224*\[Epsilon]^3) + 
      x*(-78 + 32*\[Epsilon] + 144*\[Epsilon]^2 - 976*\[Epsilon]^3) + 
      x^4*(4 + 7*\[Epsilon] - 112*\[Epsilon]^2 + 160*\[Epsilon]^3) - 
      8*(-81 + 446*\[Epsilon] - 640*\[Epsilon]^2 + 208*\[Epsilon]^3) - 
      x^3*(45 + 355*\[Epsilon] - 2528*\[Epsilon]^2 + 3072*\[Epsilon]^3)))/
    ((-4 + x)^5*x^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 0, 
  0, 0, -1/24*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (x^4*\[Epsilon] + 256*(-3 + 8*\[Epsilon]) + 
      x^2*(102 + 204*\[Epsilon] - 936*\[Epsilon]^2) + 
      x^3*(3 - 47*\[Epsilon] + 36*\[Epsilon]^2) + 
      8*x*(-51 + 82*\[Epsilon] + 720*\[Epsilon]^2)))/
    ((-16 + x)*(-4 + x)^3*x^2), 
  (x^5*\[Epsilon]^2 + x^4*\[Epsilon]*(19 - 75*\[Epsilon] + 36*\[Epsilon]^2) - 
    1024*(6 - 29*\[Epsilon] + 38*\[Epsilon]^2) - 
    2*x^3*(-12 + 307*\[Epsilon] - 976*\[Epsilon]^2 + 972*\[Epsilon]^3) + 
    16*x^2*(105 + 33*\[Epsilon] - 1270*\[Epsilon]^2 + 1674*\[Epsilon]^3) - 
    32*x*(210 - 295*\[Epsilon] - 2658*\[Epsilon]^2 + 2448*\[Epsilon]^3))/
   (24*(-16 + x)*(-4 + x)^3*x^2), (-8192*\[Epsilon] + x^5*\[Epsilon] + 
    x^3*(150 + 284*\[Epsilon] - 1080*\[Epsilon]^2) + 
    768*x*(1 + 24*\[Epsilon] + 24*\[Epsilon]^2) + 
    x^4*(3 - 51*\[Epsilon] + 36*\[Epsilon]^2) + 
    8*x^2*(-159 - 74*\[Epsilon] + 864*\[Epsilon]^2))/
   (12*(-16 + x)*(-4 + x)^3*x^2), 0, 0, 0, 0, 0, 0, 0, 
  -((\[Epsilon]*(-1 + x + 18*\[Epsilon]))/((-4 + x)^2*x)), 
  ((-1 + 3*\[Epsilon])*(1 + 6*\[Epsilon]))/((-4 + x)^2*x), 
  -((1 + \[Epsilon])/x), 0, 0}, 
 {(-2*(-1 + \[Epsilon])*(8*(1 - 2*\[Epsilon])^2*\[Epsilon]*
      (-29 + 40*\[Epsilon]) + x^4*\[Epsilon]*(-1 + 12*\[Epsilon] - 
       26*\[Epsilon]^2 + 16*\[Epsilon]^3) + 
     x*(48 + 747*\[Epsilon] - 3866*\[Epsilon]^2 + 5956*\[Epsilon]^3 - 
       3000*\[Epsilon]^4) + x^3*(18 - 51*\[Epsilon] - 57*\[Epsilon]^2 + 
       248*\[Epsilon]^3 - 168*\[Epsilon]^4) + 
     2*x^2*(-42 + 37*\[Epsilon] + 391*\[Epsilon]^2 - 836*\[Epsilon]^3 + 
       468*\[Epsilon]^4)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (3 - 10*\[Epsilon] + 8*\[Epsilon]^2)), 
  -(((-1 + \[Epsilon])*(x^3*(-1 + \[Epsilon])*\[Epsilon] + 
      2*x^2*\[Epsilon]*(1 + \[Epsilon]) - 
      8*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
      4*x*(3 - 18*\[Epsilon] + 20*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*\[Epsilon]^2)), 
  (-2*(x^5*\[Epsilon]^2*(-4 + 17*\[Epsilon] - 25*\[Epsilon]^2 + 
       12*\[Epsilon]^3) - 32*\[Epsilon]*(-29 + 127*\[Epsilon] - 
       178*\[Epsilon]^2 + 80*\[Epsilon]^3) + 
     2*x^3*(-36 - 66*\[Epsilon] + 599*\[Epsilon]^2 - 893*\[Epsilon]^3 + 
       390*\[Epsilon]^4) + 4*x*(36 - 895*\[Epsilon] + 3295*\[Epsilon]^2 - 
       4256*\[Epsilon]^3 + 1820*\[Epsilon]^4) + 
     x^4*(18 - 41*\[Epsilon] + \[Epsilon]^2 + 8*\[Epsilon]^3 + 
       86*\[Epsilon]^4 - 72*\[Epsilon]^5) + 
     4*x^2*(-9 + 584*\[Epsilon] - 2247*\[Epsilon]^2 + 2952*\[Epsilon]^3 - 
       1364*\[Epsilon]^4 + 96*\[Epsilon]^5)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (-3 + 4*\[Epsilon])), 
  (2*(-1 + \[Epsilon])*(16*\[Epsilon]*(47 - 158*\[Epsilon] + 
       128*\[Epsilon]^2) + x*(144 - 2658*\[Epsilon] + 6544*\[Epsilon]^2 - 
       4376*\[Epsilon]^3) + 3*x^4*\[Epsilon]*(-2 + 12*\[Epsilon] - 
       21*\[Epsilon]^2 + 12*\[Epsilon]^3) + 
     x^3*(-36 + 112*\[Epsilon] - 277*\[Epsilon]^2 + 460*\[Epsilon]^3 - 
       288*\[Epsilon]^4) + 2*x^2*(54 + 89*\[Epsilon] - 323*\[Epsilon]^2 - 
       58*\[Epsilon]^3 + 288*\[Epsilon]^4)))/((-4 + x)^5*x^3*\[Epsilon]^2*
    (-3 + 4*\[Epsilon])), 
  (-3*x^4*(-4 + 23*\[Epsilon] - 42*\[Epsilon]^2 + 26*\[Epsilon]^3) - 
    16*(-11 + 94*\[Epsilon] - 256*\[Epsilon]^2 + 224*\[Epsilon]^3) - 
    4*x^2*(-94 + 479*\[Epsilon] - 806*\[Epsilon]^2 + 496*\[Epsilon]^3) + 
    x^3*(-122 + 673*\[Epsilon] - 1192*\[Epsilon]^2 + 728*\[Epsilon]^3) + 
    x*(-714 + 4288*\[Epsilon] - 8712*\[Epsilon]^2 + 6176*\[Epsilon]^3))/
   (3*(-4 + x)^5*x^3*\[Epsilon]*(-1 + 4*\[Epsilon])), 
  (x^5*(-1 + \[Epsilon])^2*\[Epsilon] + 2*x^4*\[Epsilon]*
     (11 - 28*\[Epsilon] + 17*\[Epsilon]^2) + 
    4*x^2*(-78 + 224*\[Epsilon] - 169*\[Epsilon]^2 + 14*\[Epsilon]^3) - 
    48*x*(-16 + 63*\[Epsilon] - 81*\[Epsilon]^2 + 34*\[Epsilon]^3) + 
    48*(-15 + 68*\[Epsilon] - 100*\[Epsilon]^2 + 48*\[Epsilon]^3) - 
    2*x^3*(-60 + 195*\[Epsilon] - 191*\[Epsilon]^2 + 50*\[Epsilon]^3))/
   ((-4 + x)^5*x^3*\[Epsilon]^2), 
  (-6*(-1 + \[Epsilon])*(x^4*(-1 + \[Epsilon])*\[Epsilon] + 
     3*x^3*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
     x^2*(-36 + 98*\[Epsilon] - 64*\[Epsilon]^2) - 
     24*(5 - 16*\[Epsilon] + 12*\[Epsilon]^2) + 
     4*x*(26 - 69*\[Epsilon] + 42*\[Epsilon]^2)))/
   ((-4 + x)^5*x^3*\[Epsilon]^2), 
  (-6*(-1 + \[Epsilon])*(-24*(1 - 2*\[Epsilon])^2 + 
     x^3*\[Epsilon]*(-7 + 10*\[Epsilon]) + 
     x^2*(-20 + 54*\[Epsilon] - 36*\[Epsilon]^2) + 
     4*x*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)))/((-4 + x)^5*x^3*\[Epsilon]^2), 
  0, (-2*(-1 + 2*\[Epsilon])*(12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*
      \[Epsilon] + 64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 
       6*\[Epsilon]^2) + x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2)))/
   ((-4 + x)^4*x^2*\[Epsilon]^2), (12*(-1 + x)*(-1 + \[Epsilon])*
    (-1 + 2*\[Epsilon])*(-2 + (8 + x)*\[Epsilon]))/
   ((-4 + x)^4*x^2*\[Epsilon]^2), 
  (2*(-1 + 2*\[Epsilon])*(x^2*(-712 + 1781*\[Epsilon] - 1102*\[Epsilon]^2) + 
     x^4*(-15 + 41*\[Epsilon] - 26*\[Epsilon]^2) + 
     x^5*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) - 
     48*(15 - 38*\[Epsilon] + 24*\[Epsilon]^2) + 
     x^3*(116 - 295*\[Epsilon] + 182*\[Epsilon]^2) + 
     2*x*(623 - 1558*\[Epsilon] + 968*\[Epsilon]^2)))/
   ((-4 + x)^5*x^3*\[Epsilon]*(-3 + 4*\[Epsilon])), 
  (-4*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(x*(33 - 34*\[Epsilon]) + 
     x^2*(8 - 16*\[Epsilon]) + x^3*(-1 + 2*\[Epsilon]) + 
     8*(-7 + 8*\[Epsilon])))/((-4 + x)^5*x^3*\[Epsilon]*(-3 + 4*\[Epsilon])), 
  (4*(-1 + x)^2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (232 + x^2*(11 - 20*\[Epsilon]) - 320*\[Epsilon] + 
     x^3*(-1 + 2*\[Epsilon]) + x*(-51 + 78*\[Epsilon])))/
   ((-4 + x)^5*x^3*\[Epsilon]*(-3 + 4*\[Epsilon])), 0, 0, 2/((-4 + x)*x), 
  -2/((-4 + x)*x), (4*\[Epsilon])/((-4 + x)*x), 0, 
  ((-2 + 3*\[Epsilon])*(x^2*(-1 + \[Epsilon])*\[Epsilon] - 
     16*(1 - 4*\[Epsilon] + 3*\[Epsilon]^2) + 
     12*x*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)))/
   (2*(-4 + x)^4*x^2*\[Epsilon]^2), ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-4 + x*(5 - 30*\[Epsilon]) + x^2*(-1 + 3*\[Epsilon])))/
   (6*(-4 + x)^3*x^2*\[Epsilon]), 
  (-32 + 176*\[Epsilon] + x^3*(\[Epsilon] - 3*\[Epsilon]^2) - 
    8*x*(7 - 51*\[Epsilon] + 51*\[Epsilon]^2) + 
    x^2*(16 - 81*\[Epsilon] + 114*\[Epsilon]^2))/
   (6*(-4 + x)^3*x^2*\[Epsilon]), (128 + x^3*(1 - 3*\[Epsilon]) + 
    12*x*(-1 + 8*\[Epsilon]) + x^2*(-9 + 42*\[Epsilon]))/
   (3*(-4 + x)^3*x^2*\[Epsilon]), 0, 
  (4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   ((-4 + x)^4*\[Epsilon]^2), (-8*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/((-4 + x)^4*x*\[Epsilon]^2), 2/((-4 + x)*x), 0, 
  -8/((-4 + x)*x), 0, 6/((-4 + x)^2*x), (2 - 6*\[Epsilon])/
   ((-4 + x)^2*x*\[Epsilon]), 4/(4*x*\[Epsilon] - x^2*\[Epsilon]), 
  (6 + 8*\[Epsilon] - x*(2 + \[Epsilon]))/((-4 + x)*x), 
  (-4*\[Epsilon])/((-4 + x)*x)}, 
 {-1/8*((-1 + \[Epsilon])*(x^5*(-1 + \[Epsilon])^2*(3 - 10*\[Epsilon] + 
        8*\[Epsilon]^2) + 8*x^4*(-6 + 30*\[Epsilon] - 47*\[Epsilon]^2 + 
        21*\[Epsilon]^3 + 4*\[Epsilon]^4) - 
      16*x^3*(-45 + 165*\[Epsilon] - 152*\[Epsilon]^2 - 54*\[Epsilon]^3 + 
        96*\[Epsilon]^4) + 128*(-12 - 25*\[Epsilon] + 244*\[Epsilon]^2 - 
        420*\[Epsilon]^3 + 224*\[Epsilon]^4) + 
      32*x^2*(-105 + 238*\[Epsilon] + 181*\[Epsilon]^2 - 764*\[Epsilon]^3 + 
        468*\[Epsilon]^4) - 16*x*(-288 - 187*\[Epsilon] + 3930*\[Epsilon]^2 - 
        6852*\[Epsilon]^3 + 3512*\[Epsilon]^4)))/((-4 + x)^5*x^2*\[Epsilon]^2*
     (3 - 10*\[Epsilon] + 8*\[Epsilon]^2)), 
  -1/32*((-1 + \[Epsilon])*(512*(3 - 10*\[Epsilon] + 8*\[Epsilon]^2) + 
      x^5*(3 - 14*\[Epsilon] + 11*\[Epsilon]^2) - 
      16*x^4*(3 - 20*\[Epsilon] + 17*\[Epsilon]^2) - 
      64*x^2*(3 - 35*\[Epsilon] + 22*\[Epsilon]^2) + 
      96*x^3*(3 - 25*\[Epsilon] + 25*\[Epsilon]^2) - 
      384*x*(3 - 20*\[Epsilon] + 26*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*\[Epsilon]^2), 
  (x^5*\[Epsilon]*(-15 + 64*\[Epsilon] - 109*\[Epsilon]^2 + 92*\[Epsilon]^3 - 
      32*\[Epsilon]^4) - 64*(-9 + 116*\[Epsilon] - 401*\[Epsilon]^2 + 
      566*\[Epsilon]^3 - 336*\[Epsilon]^4 + 64*\[Epsilon]^5) + 
    2*x^4*(-27 + 125*\[Epsilon] - 223*\[Epsilon]^2 + 238*\[Epsilon]^3 - 
      205*\[Epsilon]^4 + 92*\[Epsilon]^5) + 
    x^3*(288 - 222*\[Epsilon] - 2130*\[Epsilon]^2 + 4244*\[Epsilon]^3 - 
      2496*\[Epsilon]^4 + 352*\[Epsilon]^5) + 
    8*x*(-72 + 1519*\[Epsilon] - 5587*\[Epsilon]^2 + 7824*\[Epsilon]^3 - 
      4492*\[Epsilon]^4 + 832*\[Epsilon]^5) - 
    4*x^2*(45 + 1339*\[Epsilon] - 5980*\[Epsilon]^2 + 8740*\[Epsilon]^3 - 
      5024*\[Epsilon]^4 + 928*\[Epsilon]^5))/((-4 + x)^5*x^2*\[Epsilon]^2*
    (-3 + 4*\[Epsilon])), 
  ((-1 + \[Epsilon])*(3*x^4*\[Epsilon]*(-19 + 65*\[Epsilon] - 
       76*\[Epsilon]^2 + 32*\[Epsilon]^3) + 4*x*\[Epsilon]*
      (-1449 + 3992*\[Epsilon] - 2908*\[Epsilon]^2 + 192*\[Epsilon]^3) - 
     32*(18 - 197*\[Epsilon] + 506*\[Epsilon]^2 - 440*\[Epsilon]^3 + 
       96*\[Epsilon]^4) - 2*x^3*(54 - 352*\[Epsilon] + 853*\[Epsilon]^2 - 
       934*\[Epsilon]^3 + 408*\[Epsilon]^4) + 
     4*x^2*(117 - 256*\[Epsilon] + 331*\[Epsilon]^2 - 574*\[Epsilon]^3 + 
       432*\[Epsilon]^4)))/((-4 + x)^5*x^2*\[Epsilon]^2*(-3 + 4*\[Epsilon])), 
  (-3*x^4*(-4 + 23*\[Epsilon] - 42*\[Epsilon]^2 + 26*\[Epsilon]^3) - 
    16*(-11 + 94*\[Epsilon] - 256*\[Epsilon]^2 + 224*\[Epsilon]^3) - 
    4*x^2*(-94 + 479*\[Epsilon] - 806*\[Epsilon]^2 + 496*\[Epsilon]^3) + 
    x^3*(-122 + 673*\[Epsilon] - 1192*\[Epsilon]^2 + 728*\[Epsilon]^3) + 
    x*(-714 + 4288*\[Epsilon] - 8712*\[Epsilon]^2 + 6176*\[Epsilon]^3))/
   (3*(-4 + x)^5*x^2*\[Epsilon]*(-1 + 4*\[Epsilon])), 
  (x^5*(-1 + \[Epsilon])^2*\[Epsilon] + 2*x^4*\[Epsilon]*
     (11 - 28*\[Epsilon] + 17*\[Epsilon]^2) + 
    4*x^2*(-78 + 224*\[Epsilon] - 169*\[Epsilon]^2 + 14*\[Epsilon]^3) - 
    48*x*(-16 + 63*\[Epsilon] - 81*\[Epsilon]^2 + 34*\[Epsilon]^3) + 
    48*(-15 + 68*\[Epsilon] - 100*\[Epsilon]^2 + 48*\[Epsilon]^3) - 
    2*x^3*(-60 + 195*\[Epsilon] - 191*\[Epsilon]^2 + 50*\[Epsilon]^3))/
   ((-4 + x)^5*x^2*\[Epsilon]^2), 
  (-6*(-1 + \[Epsilon])*(x^4*(-1 + \[Epsilon])*\[Epsilon] + 
     3*x^3*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
     x^2*(-36 + 98*\[Epsilon] - 64*\[Epsilon]^2) - 
     24*(5 - 16*\[Epsilon] + 12*\[Epsilon]^2) + 
     4*x*(26 - 69*\[Epsilon] + 42*\[Epsilon]^2)))/
   ((-4 + x)^5*x^2*\[Epsilon]^2), 
  (-6*(-1 + \[Epsilon])*(-24*(1 - 2*\[Epsilon])^2 + 
     x^3*\[Epsilon]*(-7 + 10*\[Epsilon]) + 
     x^2*(-20 + 54*\[Epsilon] - 36*\[Epsilon]^2) + 
     4*x*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)))/((-4 + x)^5*x^2*\[Epsilon]^2), 
  (-6*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/((-4 + x)^2*\[Epsilon]), 
  -(((-1 + 2*\[Epsilon])*(9*x^4*(-1 + \[Epsilon])*\[Epsilon] + 
      x^2*(-60 + 422*\[Epsilon] - 444*\[Epsilon]^2) - 
      16*(3 - 10*\[Epsilon] + 8*\[Epsilon]^2) + 
      2*x^3*(9 - 49*\[Epsilon] + 52*\[Epsilon]^2) + 
      x*(84 - 448*\[Epsilon] + 432*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*\[Epsilon]^2)), (3*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (-16 + 32*\[Epsilon] + 9*x^3*\[Epsilon] + 4*x^2*(-3 + 8*\[Epsilon]) - 
     4*x*(-7 + 34*\[Epsilon])))/((-4 + x)^4*x^2*\[Epsilon]^2), 
  (2*(-1 + 2*\[Epsilon])*(x^2*(-712 + 1781*\[Epsilon] - 1102*\[Epsilon]^2) + 
     x^4*(-15 + 41*\[Epsilon] - 26*\[Epsilon]^2) + 
     x^5*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) - 
     48*(15 - 38*\[Epsilon] + 24*\[Epsilon]^2) + 
     x^3*(116 - 295*\[Epsilon] + 182*\[Epsilon]^2) + 
     2*x*(623 - 1558*\[Epsilon] + 968*\[Epsilon]^2)))/
   ((-4 + x)^5*x^2*\[Epsilon]*(-3 + 4*\[Epsilon])), 
  (-4*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(x*(33 - 34*\[Epsilon]) + 
     x^2*(8 - 16*\[Epsilon]) + x^3*(-1 + 2*\[Epsilon]) + 
     8*(-7 + 8*\[Epsilon])))/((-4 + x)^5*x^2*\[Epsilon]*(-3 + 4*\[Epsilon])), 
  (4*(-1 + x)^2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (232 + x^2*(11 - 20*\[Epsilon]) - 320*\[Epsilon] + 
     x^3*(-1 + 2*\[Epsilon]) + x*(-51 + 78*\[Epsilon])))/
   ((-4 + x)^5*x^2*\[Epsilon]*(-3 + 4*\[Epsilon])), 0, 
  (2*(1 - 2*\[Epsilon])^2)/((-4 + x)^2*\[Epsilon]), 2/(-4 + x), -2/(-4 + x), 
  (4*\[Epsilon])/(-4 + x), -2*\[Epsilon], 
  ((-4 + 3*x)*(-2 + 3*\[Epsilon])*(x^2*(-1 + \[Epsilon])*\[Epsilon] - 
     16*(1 - 4*\[Epsilon] + 3*\[Epsilon]^2) + 
     12*x*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)))/
   (4*(-4 + x)^4*x^2*\[Epsilon]^2), ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (x^4*(3 - 11*\[Epsilon]) + 512*\[Epsilon]*(-5 + 16*\[Epsilon]) - 
     64*x*(6 - 19*\[Epsilon] + 12*\[Epsilon]^2) + 
     4*x^3*(-12 + 15*\[Epsilon] + 64*\[Epsilon]^2) - 
     16*x^2*(-15 + 13*\[Epsilon] + 156*\[Epsilon]^2)))/
   (384*(-4 + x)^3*x^2*\[Epsilon]^2), 
  (x^5*\[Epsilon]*(-3 + 11*\[Epsilon]) + 2048*\[Epsilon]*
     (14 - 69*\[Epsilon] + 76*\[Epsilon]^2) - 
    4*x^4*(12 - 80*\[Epsilon] + 101*\[Epsilon]^2 + 64*\[Epsilon]^3) - 
    256*x*(-18 + 103*\[Epsilon] - 224*\[Epsilon]^2 + 188*\[Epsilon]^3) - 
    64*x^2*(48 - 136*\[Epsilon] - 295*\[Epsilon]^2 + 504*\[Epsilon]^3) + 
    16*x^3*(42 - 138*\[Epsilon] - 147*\[Epsilon]^2 + 604*\[Epsilon]^3))/
   (384*(-4 + x)^3*x^2*\[Epsilon]^2), 
  (16384*\[Epsilon]*(-1 + 2*\[Epsilon]) + x^5*(-3 + 11*\[Epsilon]) - 
    512*x*\[Epsilon]*(-43 + 76*\[Epsilon]) - 
    4*x^4*(-18 + 35*\[Epsilon] + 64*\[Epsilon]^2) + 
    64*x^2*(12 - 83*\[Epsilon] + 180*\[Epsilon]^2) + 
    16*x^3*(-27 + 37*\[Epsilon] + 220*\[Epsilon]^2))/
   (192*(-4 + x)^3*x^2*\[Epsilon]^2), 
  ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (32*x*\[Epsilon]^2), (2*(-4 + 3*x)*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/((-4 + x)^4*\[Epsilon]^2), 
  (-4*(-4 + 3*x)*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   ((-4 + x)^4*x*\[Epsilon]^2), (-4 + 3*x)/((-4 + x)*x), -\[Epsilon]^(-1), 
  (8 + 6*x)/(4*x - x^2), 2/(x*\[Epsilon]), 6/(-4 + x)^2, 
  (2 - 6*\[Epsilon])/((-4 + x)^2*\[Epsilon]), -4/((-4 + x)*\[Epsilon]), 
  (-2 + 4*\[Epsilon])/(-4 + x), -((-4 + x + 4*\[Epsilon] + 3*x*\[Epsilon])/
    ((-4 + x)*x))}}


==> anc/Results/Rotinitialtocanonical.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{-((-1 + \[Epsilon])^3*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-2*(-1 + \[Epsilon])^3*\[Epsilon]^3*R1[x]*R2[x])/(-4 + x), 
   (2*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*R1[x]*R2[x])/
    (-4 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(((-1 + \[Epsilon])^2*\[Epsilon]^2*(x^3*(-1 + \[Epsilon])*\[Epsilon] + 
       2*x^2*\[Epsilon]*(1 + \[Epsilon]) - 
       8*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
       4*x*(3 - 18*\[Epsilon] + 20*\[Epsilon]^2))*R1[x]*R2[x])/
     ((-4 + x)^3*x)), 0, (-2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*
       \[Epsilon] + 64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 
        6*\[Epsilon]^2) + x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2))*R1[x]*
     R2[x])/((-4 + x)^3*x), (12*(-1 + x)*(-1 + \[Epsilon])^2*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-2 + (8 + x)*\[Epsilon])*R1[x]*R2[x])/
    ((-4 + x)^3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(((-1 + \[Epsilon])^2*\[Epsilon]^3*(-2*x*(-2 + \[Epsilon]) + 
       x^2*(-1 + \[Epsilon]) + 4*(-3 + 4*\[Epsilon])))/(-4 + x)^2), 0, 
   (-2*(-1 + x)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon]))/(-4 + x)^2, 
   (6*(2 + x)*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    (-4 + x)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, (3*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/(-2 + 8*\[Epsilon]), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, (2*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (x^6*(-1 + \[Epsilon])^2*\[Epsilon]^2 + 6*x^5*\[Epsilon]*
       (-4 + 23*\[Epsilon] - 38*\[Epsilon]^2 + 19*\[Epsilon]^3) - 
      144*x*(7 - 94*\[Epsilon] + 390*\[Epsilon]^2 - 592*\[Epsilon]^3 + 
        296*\[Epsilon]^4) + 12*x^4*(6 - 97*\[Epsilon] + 421*\[Epsilon]^2 - 
        648*\[Epsilon]^3 + 324*\[Epsilon]^4) + 
      48*(15 - 188*\[Epsilon] + 764*\[Epsilon]^2 - 1152*\[Epsilon]^3 + 
        576*\[Epsilon]^4) - 16*x^3*(9 - 168*\[Epsilon] + 770*\[Epsilon]^2 - 
        1204*\[Epsilon]^3 + 602*\[Epsilon]^4) + 
      12*x^2*(48 - 701*\[Epsilon] + 3009*\[Epsilon]^2 - 4616*\[Epsilon]^3 + 
        2308*\[Epsilon]^4))*R1[x]*R2[x])/((-4 + x)^5*x^2), 
   (-12*(-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (x^5*(-1 + \[Epsilon])*\[Epsilon]^2 + x^4*\[Epsilon]*
       (12 - 47*\[Epsilon] + 41*\[Epsilon]^2) - 
      24*x^2*(-3 + 39*\[Epsilon] - 127*\[Epsilon]^2 + 100*\[Epsilon]^3) - 
      24*(-5 + 56*\[Epsilon] - 180*\[Epsilon]^2 + 144*\[Epsilon]^3) + 
      12*x*(-12 + 145*\[Epsilon] - 468*\[Epsilon]^2 + 372*\[Epsilon]^3) + 
      x^3*(-24 + 292*\[Epsilon] - 962*\[Epsilon]^2 + 820*\[Epsilon]^3))*R1[x]*
     R2[x])/((-4 + x)^5*x^2), (-12*(-1 + \[Epsilon])*\[Epsilon]*
     (-1 + 2*\[Epsilon])*(x^4*\[Epsilon]*(4 - 23*\[Epsilon] + 
        25*\[Epsilon]^2) - 4*x^2*\[Epsilon]*(33 - 161*\[Epsilon] + 
        182*\[Epsilon]^2) - 24*(-1 + 12*\[Epsilon] - 44*\[Epsilon]^2 + 
        48*\[Epsilon]^3) + 2*x^3*(-6 + 97*\[Epsilon] - 344*\[Epsilon]^2 + 
        316*\[Epsilon]^3) + 4*x*(-6 + 85*\[Epsilon] - 340*\[Epsilon]^2 + 
        372*\[Epsilon]^3))*R1[x]*R2[x])/((-4 + x)^5*x^2), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (-2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (x^5*(-1 + \[Epsilon])^2*\[Epsilon] + 
      24*(15 - 128*\[Epsilon] + 252*\[Epsilon]^2 - 144*\[Epsilon]^3) + 
      x^4*(-6 + 41*\[Epsilon] - 76*\[Epsilon]^2 + 41*\[Epsilon]^3) - 
      24*x^2*(-9 + 85*\[Epsilon] - 173*\[Epsilon]^2 + 100*\[Epsilon]^3) + 
      12*x*(-37 + 325*\[Epsilon] - 648*\[Epsilon]^2 + 372*\[Epsilon]^3) + 
      2*x^3*(-63 + 414*\[Epsilon] - 749*\[Epsilon]^2 + 410*\[Epsilon]^3)))/
    ((-4 + x)^4*x), (6*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (2*x^4*(-1 + \[Epsilon])*\[Epsilon] + 
      52*x^2*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
      x^3*(6 - 17*\[Epsilon] + 17*\[Epsilon]^2) + 
      24*(5 - 36*\[Epsilon] + 36*\[Epsilon]^2) - 
      4*x*(31 - 216*\[Epsilon] + 216*\[Epsilon]^2)))/((-4 + x)^4*x), 
   (6*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (24*(1 - 8*\[Epsilon] + 12*\[Epsilon]^2) + 
      x^3*(2 - 19*\[Epsilon] + 23*\[Epsilon]^2) + 
      4*x^2*(12 - 55*\[Epsilon] + 56*\[Epsilon]^2) - 
      4*x*(5 - 58*\[Epsilon] + 84*\[Epsilon]^2)))/((-4 + x)^4*x), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (x^5*(-1 + \[Epsilon])^2*\[Epsilon] + 
      2*x^4*(-6 + 37*\[Epsilon] - 64*\[Epsilon]^2 + 33*\[Epsilon]^3) - 
      48*(-15 + 98*\[Epsilon] - 176*\[Epsilon]^2 + 96*\[Epsilon]^3) + 
      6*x^3*(-42 + 257*\[Epsilon] - 451*\[Epsilon]^2 + 242*\[Epsilon]^3) + 
      8*x*(-111 + 748*\[Epsilon] - 1360*\[Epsilon]^2 + 744*\[Epsilon]^3) - 
      4*x^2*(-108 + 767*\[Epsilon] - 1423*\[Epsilon]^2 + 782*\[Epsilon]^3)))/
    ((-4 + x)^4*x), (-12*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (x^4*(-1 + \[Epsilon])*\[Epsilon] + x^3*(6 - 22*\[Epsilon] + 
        20*\[Epsilon]^2) + 24*(5 - 26*\[Epsilon] + 24*\[Epsilon]^2) - 
      4*x*(31 - 163*\[Epsilon] + 150*\[Epsilon]^2) + 
      x^2*(52 - 270*\[Epsilon] + 268*\[Epsilon]^2)))/((-4 + x)^4*x), 
   (-24*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (x^3*(1 - 7*\[Epsilon] + 8*\[Epsilon]^2) + 
      12*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2) - 
      2*x*(5 - 37*\[Epsilon] + 50*\[Epsilon]^2) + 
      x^2*(24 - 111*\[Epsilon] + 112*\[Epsilon]^2)))/((-4 + x)^4*x), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(4*x*(-1 + \[Epsilon])^3*\[Epsilon]^3)/(-4 + x), 
   (-8*x*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/(-4 + x), 0, 
   0, 0, 0, 0, 0, (4*x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3)/
    (-4 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {(2*(-1 + \[Epsilon])^2*\[Epsilon]^2*
     (x^3*(-1 + \[Epsilon])*\[Epsilon] + 2*x^2*\[Epsilon]*(1 + \[Epsilon]) - 
      8*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
      4*x*(3 - 18*\[Epsilon] + 20*\[Epsilon]^2)))/(-4 + x)^3, 
   (-2*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (x^3*(-1 + \[Epsilon])*\[Epsilon] + 2*x^2*\[Epsilon]*(1 + \[Epsilon]) - 
      8*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
      4*x*(3 - 18*\[Epsilon] + 20*\[Epsilon]^2)))/(-4 + x)^3, 
   (4*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*\[Epsilon] + 
      64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
      x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2)))/(-4 + x)^3, 
   (-24*(-1 + x)*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + (8 + x)*\[Epsilon]))/(-4 + x)^3, 0, 0, 0, 0, 0, 
   (-4*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(12 - 64*\[Epsilon] + 
      2*x^3*(-1 + \[Epsilon])*\[Epsilon] + 64*\[Epsilon]^2 - 
      12*x*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
      x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2)))/(-4 + x)^3, 
   (24*(-1 + x)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-2 + (8 + x)*\[Epsilon]))/(-4 + x)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-2*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-2*x*(-2 + \[Epsilon]) + 
      x^2*(-1 + \[Epsilon]) + 4*(-3 + 4*\[Epsilon]))*R1[x]*R2[x])/(-4 + x)^3, 
   (2*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (-2*x*(-2 + \[Epsilon]) + x^2*(-1 + \[Epsilon]) + 4*(-3 + 4*\[Epsilon]))*
     R1[x]*R2[x])/(-4 + x)^3, (-4*(-1 + x)*\[Epsilon]^3*
     (-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon])*(1 - 3*\[Epsilon] + 
      2*\[Epsilon]^2)*R1[x]*R2[x])/(-4 + x)^3, 
   (12*(2 + x)*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*R1[x]*
     R2[x])/(-4 + x)^3, 0, 0, 0, 0, 0, 
   (4*(-1 + x)*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-6 + x*(-1 + \[Epsilon]) + 
      8*\[Epsilon])*R1[x]*R2[x])/(-4 + x)^3, 
   (-12*(2 + x)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*R1[x]*
     R2[x])/(-4 + x)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {-(((-1 + \[Epsilon])*\[Epsilon]^2*(x^6*(-1 + \[Epsilon])^2*\[Epsilon]*
        (3 - 16*\[Epsilon] + 16*\[Epsilon]^2) - 8*(1 - 2*\[Epsilon])^2*
        (-9 + 84*\[Epsilon] - 260*\[Epsilon]^2 + 192*\[Epsilon]^3) - 
       2*x^5*\[Epsilon]*(11 - 73*\[Epsilon] + 144*\[Epsilon]^2 - 
         112*\[Epsilon]^3 + 32*\[Epsilon]^4) - 
       4*x^2*(48 - 965*\[Epsilon] + 4340*\[Epsilon]^2 - 6724*\[Epsilon]^3 + 
         3072*\[Epsilon]^4 + 384*\[Epsilon]^5) - 
       8*x^3*(-18 + 363*\[Epsilon] - 1841*\[Epsilon]^2 + 3666*\[Epsilon]^3 - 
         3108*\[Epsilon]^4 + 928*\[Epsilon]^5) + 
       4*x^4*(-9 + 187*\[Epsilon] - 1032*\[Epsilon]^2 + 2331*\[Epsilon]^3 - 
         2392*\[Epsilon]^4 + 944*\[Epsilon]^5) + 
       4*x*(30 - 557*\[Epsilon] + 2288*\[Epsilon]^2 - 2808*\[Epsilon]^3 - 
         32*\[Epsilon]^4 + 1200*\[Epsilon]^5))*R1[x]*R2[x])/
     ((-4 + x)^5*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 0, 
   (-2*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (-3*x^6*\[Epsilon]*(1 - 7*\[Epsilon] + 8*\[Epsilon]^2) + 
      x^4*(36 + 398*\[Epsilon] - 2030*\[Epsilon]^2 + 2404*\[Epsilon]^3 - 
        832*\[Epsilon]^4) + 16*(9 - 102*\[Epsilon] + 428*\[Epsilon]^2 - 
        712*\[Epsilon]^3 + 384*\[Epsilon]^4) + 
      2*x^5*(9 - 211*\[Epsilon] + 1022*\[Epsilon]^2 - 1830*\[Epsilon]^3 + 
        1120*\[Epsilon]^4) - 8*x*(24 - 223*\[Epsilon] + 1178*\[Epsilon]^2 - 
        2596*\[Epsilon]^3 + 1752*\[Epsilon]^4) + 
      8*x^2*(33 - 271*\[Epsilon] + 1546*\[Epsilon]^2 - 3672*\[Epsilon]^3 + 
        2608*\[Epsilon]^4) - 4*x^3*(63 - 462*\[Epsilon] + 2297*\[Epsilon]^2 - 
        5176*\[Epsilon]^3 + 3612*\[Epsilon]^4))*R1[x]*R2[x])/
    ((-4 + x)^5*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (2*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (3*x^5*\[Epsilon]*(-7 + 45*\[Epsilon] - 72*\[Epsilon]^2 + 
        32*\[Epsilon]^3) - 2*x^3*(18 - 543*\[Epsilon] + 1763*\[Epsilon]^2 - 
        1422*\[Epsilon]^3 + 64*\[Epsilon]^4) + 
      2*x^4*(18 - 275*\[Epsilon] + 1085*\[Epsilon]^2 - 1714*\[Epsilon]^3 + 
        976*\[Epsilon]^4) - 8*(27 - 342*\[Epsilon] + 1508*\[Epsilon]^2 - 
        2632*\[Epsilon]^3 + 1536*\[Epsilon]^4) - 
      4*x^2*(54 - 486*\[Epsilon] + 2669*\[Epsilon]^2 - 5876*\[Epsilon]^3 + 
        4004*\[Epsilon]^4) + 4*x*(60 - 715*\[Epsilon] + 3674*\[Epsilon]^2 - 
        7524*\[Epsilon]^3 + 4920*\[Epsilon]^4))*R1[x]*R2[x])/
    ((-4 + x)^5*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/6*(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (3*x^6*\[Epsilon]*(-2 + 11*\[Epsilon] - 18*\[Epsilon]^2 + 
         9*\[Epsilon]^3) - 6*x^5*\[Epsilon]*(-22 + 129*\[Epsilon] - 
         221*\[Epsilon]^2 + 116*\[Epsilon]^3) + 4*x^4*\[Epsilon]*
        (-323 + 2024*\[Epsilon] - 3739*\[Epsilon]^2 + 2128*\[Epsilon]^3) + 
       16*(9 - 126*\[Epsilon] + 508*\[Epsilon]^2 - 680*\[Epsilon]^3 + 
         192*\[Epsilon]^4) - 8*x^2*(90 - 483*\[Epsilon] + 446*\[Epsilon]^2 - 
         8*\[Epsilon]^3 + 320*\[Epsilon]^4) + 
       8*x*(42 - 205*\[Epsilon] + 38*\[Epsilon]^2 + 84*\[Epsilon]^3 + 
         456*\[Epsilon]^4) - 8*x^3*(-36 - 51*\[Epsilon] + 1327*\[Epsilon]^2 - 
         2772*\[Epsilon]^3 + 1472*\[Epsilon]^4))*R1[x]*R2[x])/
     ((-4 + x)^5*x^2*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   (-4*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (x^6*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon] - 
      2*x^5*\[Epsilon]*(-17 + 89*\[Epsilon] - 144*\[Epsilon]^2 + 
        72*\[Epsilon]^3) + x^2*(-258 + 3607*\[Epsilon] - 15811*\[Epsilon]^2 + 
        24408*\[Epsilon]^3 - 12204*\[Epsilon]^4) - 
      12*(15 - 188*\[Epsilon] + 764*\[Epsilon]^2 - 1152*\[Epsilon]^3 + 
        576*\[Epsilon]^4) - 2*x^4*(18 - 201*\[Epsilon] + 821*\[Epsilon]^2 - 
        1240*\[Epsilon]^3 + 620*\[Epsilon]^4) + 
      2*x^3*(66 - 911*\[Epsilon] + 4007*\[Epsilon]^2 - 6192*\[Epsilon]^3 + 
        3096*\[Epsilon]^4) + 4*x*(81 - 1062*\[Epsilon] + 4462*\[Epsilon]^2 - 
        6800*\[Epsilon]^3 + 3400*\[Epsilon]^4))*R1[x]*R2[x])/
    ((-4 + x)^5*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-8*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (54 - 648*\[Epsilon] + 2168*\[Epsilon]^2 - 1920*\[Epsilon]^3 + 
      x^4*\[Epsilon]*(5 - 22*\[Epsilon] + 20*\[Epsilon]^2) + 
      x^2*(36 - 483*\[Epsilon] + 1690*\[Epsilon]^2 - 1508*\[Epsilon]^3) + 
      x^3*(-9 + 105*\[Epsilon] - 352*\[Epsilon]^2 + 316*\[Epsilon]^3) + 
      x*(-66 + 869*\[Epsilon] - 3012*\[Epsilon]^2 + 2676*\[Epsilon]^3))*R1[x]*
     R2[x])/((-4 + x)^5*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-8*(-1 + x)^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (18 - 168*\[Epsilon] + x^4*(1 - 2*\[Epsilon])^2*\[Epsilon] + 
      520*\[Epsilon]^2 - 384*\[Epsilon]^3 - 4*x^3*\[Epsilon]*
       (6 - 26*\[Epsilon] + 27*\[Epsilon]^2) - 
      2*x^2*(-9 + 87*\[Epsilon] - 280*\[Epsilon]^2 + 226*\[Epsilon]^3) + 
      x*(-24 + 283*\[Epsilon] - 1028*\[Epsilon]^2 + 876*\[Epsilon]^3))*R1[x]*
     R2[x])/((-4 + x)^5*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(((-1 + \[Epsilon])*\[Epsilon]^3*(-256*(1 - 2*\[Epsilon])^2*
        (2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + x^6*(-1 + \[Epsilon])^2*
        (3 - 16*\[Epsilon] + 16*\[Epsilon]^2) - 
       4*x^5*(6 - 41*\[Epsilon] + 83*\[Epsilon]^2 - 64*\[Epsilon]^3 + 
         16*\[Epsilon]^4) + 4*x^4*(30 - 218*\[Epsilon] + 499*\[Epsilon]^2 - 
         480*\[Epsilon]^3 + 176*\[Epsilon]^4) + 
       8*x^3*(42 - 325*\[Epsilon] + 1004*\[Epsilon]^2 - 1352*\[Epsilon]^3 + 
         656*\[Epsilon]^4) + 8*x*(521 - 3824*\[Epsilon] + 
         10088*\[Epsilon]^2 - 11584*\[Epsilon]^3 + 4944*\[Epsilon]^4) - 
       4*x^2*(719 - 5336*\[Epsilon] + 14420*\[Epsilon]^2 - 
         16976*\[Epsilon]^3 + 7392*\[Epsilon]^4)))/
     ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 0, 
   (-4*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (x^6*(-3 + 19*\[Epsilon] - 32*\[Epsilon]^2 + 16*\[Epsilon]^3) + 
      256*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
      3*x^5*(-3 + 29*\[Epsilon] - 80*\[Epsilon]^2 + 64*\[Epsilon]^3) + 
      4*x^4*(-69 + 409*\[Epsilon] - 779*\[Epsilon]^2 + 476*\[Epsilon]^3) - 
      8*x*(-329 + 2046*\[Epsilon] - 3980*\[Epsilon]^2 + 2472*\[Epsilon]^3) - 
      4*x^3*(-396 + 2453*\[Epsilon] - 4776*\[Epsilon]^2 + 
        2964*\[Epsilon]^3) + 4*x^2*(-773 + 4826*\[Epsilon] - 
        9384*\[Epsilon]^2 + 5808*\[Epsilon]^3)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (4*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (-8*x^4*(-3 + 16*\[Epsilon] - 18*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
      128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
      x^5*(-9 + 57*\[Epsilon] - 96*\[Epsilon]^2 + 48*\[Epsilon]^3) + 
      6*x^3*(-67 + 387*\[Epsilon] - 702*\[Epsilon]^2 + 408*\[Epsilon]^3) + 
      4*x*(-475 + 2814*\[Epsilon] - 5124*\[Epsilon]^2 + 2984*\[Epsilon]^3) - 
      2*x^2*(-867 + 5024*\[Epsilon] - 9048*\[Epsilon]^2 + 
        5224*\[Epsilon]^3)))/((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (3*x^5*\[Epsilon]*(2 - 5*\[Epsilon] + 3*\[Epsilon]^2) + 
      x*(988 - 5928*\[Epsilon] + 11280*\[Epsilon]^2 - 7136*\[Epsilon]^3) + 
      x^4*(12 - 199*\[Epsilon] + 519*\[Epsilon]^2 - 356*\[Epsilon]^3) + 
      128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
      12*x^3*(-22 + 96*\[Epsilon] - 145*\[Epsilon]^2 + 84*\[Epsilon]^3) + 
      x^2*(-954 + 5236*\[Epsilon] - 9408*\[Epsilon]^2 + 5792*\[Epsilon]^3)))/
    (3*(-4 + x)^4*x^2*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   (8*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(346 - 2072*\[Epsilon] + 
      3592*\[Epsilon]^2 - 1920*\[Epsilon]^3 + 
      x^2*(265 - 1627*\[Epsilon] + 2834*\[Epsilon]^2 - 1508*\[Epsilon]^3) + 
      x^4*(-3 + 21*\[Epsilon] - 38*\[Epsilon]^2 + 20*\[Epsilon]^3) + 
      x^3*(-60 + 349*\[Epsilon] - 596*\[Epsilon]^2 + 316*\[Epsilon]^3) + 
      x*(-467 + 2873*\[Epsilon] - 5016*\[Epsilon]^2 + 2676*\[Epsilon]^3)))/
    ((-4 + x)^4*x*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-8*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-74*x*(1 - 2*\[Epsilon])^2 + 6*x^3*(1 - 2*\[Epsilon])^2 + 
      x^2*(-9 + 64*\[Epsilon] - 64*\[Epsilon]^2) + 
      64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      x^4*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (8*(-1 + x)^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      x^3*(3 - 20*\[Epsilon] + 24*\[Epsilon]^2) + 
      x^2*(69 - 316*\[Epsilon] + 304*\[Epsilon]^2) - 
      2*x*(73 - 364*\[Epsilon] + 372*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-2*(-1 + x)*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-64*(1 - 2*\[Epsilon])^2*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      x^5*(-1 + \[Epsilon])^2*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2) + 
      x^2*(-681 + 4596*\[Epsilon] - 10620*\[Epsilon]^2 + 10208*\[Epsilon]^3 - 
        3488*\[Epsilon]^4) + x^4*(-23 + 158*\[Epsilon] - 329*\[Epsilon]^2 + 
        272*\[Epsilon]^3 - 80*\[Epsilon]^4) + 
      x^3*(203 - 1430*\[Epsilon] + 3428*\[Epsilon]^2 - 3536*\[Epsilon]^3 + 
        1376*\[Epsilon]^4) + 2*x*(421 - 2888*\[Epsilon] + 7000*\[Epsilon]^2 - 
        7264*\[Epsilon]^3 + 2768*\[Epsilon]^4)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
   (-4*(-1 + x)*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (x*(916 - 5240*\[Epsilon] + 9456*\[Epsilon]^2 - 5536*\[Epsilon]^3) + 
      x^3*(442 - 2270*\[Epsilon] + 3584*\[Epsilon]^2 - 1832*\[Epsilon]^3) + 
      x^5*(-3 + 20*\[Epsilon] - 28*\[Epsilon]^2 + 8*\[Epsilon]^3) + 
      128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
      x^4*(-115 + 664*\[Epsilon] - 1274*\[Epsilon]^2 + 808*\[Epsilon]^3) + 
      x^2*(-894 + 4772*\[Epsilon] - 7808*\[Epsilon]^2 + 4128*\[Epsilon]^3)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (4*(-1 + x)*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (x^2*(489 - 2248*\[Epsilon] + 2976*\[Epsilon]^2 - 1160*\[Epsilon]^3) - 
      64*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) + 
      3*x^4*(-5 + 32*\[Epsilon] - 52*\[Epsilon]^2 + 24*\[Epsilon]^3) + 
      x^3*(-92 + 441*\[Epsilon] - 790*\[Epsilon]^2 + 504*\[Epsilon]^3) + 
      x*(-606 + 3100*\[Epsilon] - 4712*\[Epsilon]^2 + 2256*\[Epsilon]^3)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/3*((-1 + x)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (x^4*(102 - 573*\[Epsilon] + 957*\[Epsilon]^2 - 492*\[Epsilon]^3) + 
       3*x^5*(-2 + 11*\[Epsilon] - 18*\[Epsilon]^2 + 9*\[Epsilon]^3) - 
       128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
       2*x^2*(-627 + 3442*\[Epsilon] - 5544*\[Epsilon]^2 + 
         2672*\[Epsilon]^3) + x^3*(-706 + 4092*\[Epsilon] - 
         7148*\[Epsilon]^2 + 3888*\[Epsilon]^3) + 
       x*(-876 + 4904*\[Epsilon] - 8272*\[Epsilon]^2 + 4320*\[Epsilon]^3)))/
     ((-4 + x)^4*x^2*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   (-4*(-1 + x)*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (14 + x^4*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon]) - 280*\[Epsilon] + 
      632*\[Epsilon]^2 - 384*\[Epsilon]^3 + 
      x^2*(48 - 410*\[Epsilon] + 796*\[Epsilon]^2 - 452*\[Epsilon]^3) - 
      4*x^3*(-7 + 35*\[Epsilon] - 55*\[Epsilon]^2 + 27*\[Epsilon]^3) + 
      x*(-107 + 855*\[Epsilon] - 1600*\[Epsilon]^2 + 876*\[Epsilon]^3)))/
    ((-4 + x)^4*x*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-4*(-1 + x)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      x^3*(7 - 28*\[Epsilon] + 24*\[Epsilon]^2) + 
      x^2*(57 - 292*\[Epsilon] + 304*\[Epsilon]^2) - 
      2*x*(81 - 380*\[Epsilon] + 372*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-4*(-1 + x)^3*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (2*x^3*(1 - 2*\[Epsilon])^2 + x*(-54 + 344*\[Epsilon] - 
        344*\[Epsilon]^2) + x^2*(-39 + 160*\[Epsilon] - 160*\[Epsilon]^2) - 
      64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 11*\[Epsilon] - 
      18*\[Epsilon]^2 + 9*\[Epsilon]^3)*R1[x]*R2[x])/
    ((-4 + x)*(-1 + 4*\[Epsilon])), 
   -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-48*(3 - 4*\[Epsilon])^2*
        (5 - 26*\[Epsilon] + 24*\[Epsilon]^2) + x^4*\[Epsilon]*
        (-1 + 18*\[Epsilon] - 39*\[Epsilon]^2 + 22*\[Epsilon]^3) + 
       64*x*(36 - 288*\[Epsilon] + 767*\[Epsilon]^2 - 848*\[Epsilon]^3 + 
         336*\[Epsilon]^4) - 4*x^3*(99 - 698*\[Epsilon] + 1709*\[Epsilon]^2 - 
         1762*\[Epsilon]^3 + 652*\[Epsilon]^4) - 
       4*x^2*(423 - 3206*\[Epsilon] + 8289*\[Epsilon]^2 - 9006*\[Epsilon]^3 + 
         3536*\[Epsilon]^4))*R1[x]*R2[x])/((-4 + x)^4*x*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon]))), (-6*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(x^3*(-4 + 25*\[Epsilon] - 37*\[Epsilon]^2 + 
        14*\[Epsilon]^3) - 24*(-15 + 98*\[Epsilon] - 176*\[Epsilon]^2 + 
        96*\[Epsilon]^3) + 2*x^2*(-59 + 339*\[Epsilon] - 610*\[Epsilon]^2 + 
        352*\[Epsilon]^3) + 4*x*(-46 + 329*\[Epsilon] - 646*\[Epsilon]^2 + 
        384*\[Epsilon]^3))*R1[x]*R2[x])/((-4 + x)^4*x*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (6*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(x^2*(94 - 586*\[Epsilon] + 1104*\[Epsilon]^2 - 
        656*\[Epsilon]^3) + x^3*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
        18*\[Epsilon]^3) + 24*(-3 + 22*\[Epsilon] - 48*\[Epsilon]^2 + 
        32*\[Epsilon]^3) - 4*x*(-76 + 459*\[Epsilon] - 826*\[Epsilon]^2 + 
        464*\[Epsilon]^3))*R1[x]*R2[x])/((-4 + x)^4*x*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   (-3*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 11*\[Epsilon] - 
      18*\[Epsilon]^2 + 9*\[Epsilon]^3)*R1[x]*R2[x])/
    ((-4 + x)*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(8*x*(-1 + \[Epsilon])^3*\[Epsilon]^3*R1[x]*R2[x])/(-4 + x)^2, 
   (-24*x*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*R1[x]*R2[x])/
    (-4 + x)^2, 0, 0, 0, 0, 0, 0, (24*x*(1 - 2*\[Epsilon])^2*
     (-1 + \[Epsilon])*\[Epsilon]^3*R1[x]*R2[x])/(-4 + x)^2, 0, 0, 0, 0, 0, 
   0, (-8*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*R1[x]*R2[x])/(-4 + x)^2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   x*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   x*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   x*\[Epsilon]^5*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   x*\[Epsilon]^5*(-1 + 2*\[Epsilon])*R1[x]*R2[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]^2*(-3 + 11*\[Epsilon]))/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*(-1 + \[Epsilon])*\[Epsilon]^2*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
      18*\[Epsilon]^3))/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4*(-10 + x)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/
    ((-16 + x)*(-4 + x)*\[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 
   -(((2 + x)*\[Epsilon]^3*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 
       24*\[Epsilon]^3))/((-16 + x)*(-4 + x)*\[Omega]0[x])), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-16 + x*(16 - 26*\[Epsilon]) + 
      88*\[Epsilon] + x^2*\[Epsilon]))/((-16 + x)*(-4 + x)*\[Omega]0[x]), 
   (2*(64 - 2*x + x^2)*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    ((-16 + x)*(-4 + x)*\[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]^2*(-8*(-640 + 264*x - 30*x^2 + x^3)*
       \[Epsilon]*GG2[x] + R2[x]*R3[x]*
       ((x^3*(1 - 2*\[Epsilon]) + 384*(-1 + 2*\[Epsilon]) + 
          26*x^2*(-1 + 2*\[Epsilon]) - 4*x*(-37 + 56*\[Epsilon]))*
         \[Omega]0[x] + x*(-640 + 264*x - 30*x^2 + x^3)*
         Derivative[1][\[Omega]0][x])))/(2*(-16 + x)^2*(-4 + x)^2*
     \[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (\[Epsilon]^2*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 24*\[Epsilon]^3)*
     (-8*(128 + 24*x - 18*x^2 + x^3)*\[Epsilon]*GG2[x] + 
      R2[x]*R3[x]*((x*(28 - 80*\[Epsilon]) + 128*(3 - 8*\[Epsilon]) - 
          x^3*(-1 + \[Epsilon]) + 26*x^2*(-1 + 2*\[Epsilon]))*\[Omega]0[x] + 
        x*(128 + 24*x - 18*x^2 + x^3)*Derivative[1][\[Omega]0][x])))/
    (8*(-16 + x)^2*(-4 + x)^2*\[Omega]0[x]), 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (2*(x^3*(20 - 73*\[Epsilon])*\[Epsilon] + x^4*\[Epsilon]^2 - 
        256*(8 - 34*\[Epsilon] + 5*\[Epsilon]^2) - 
        8*x*(-26 - 153*\[Epsilon] + 428*\[Epsilon]^2) + 
        2*x^2*(20 - 357*\[Epsilon] + 606*\[Epsilon]^2))*R2[x]*R3[x] + 
      ((16 - 88*\[Epsilon] - x^2*\[Epsilon] + 2*x*(-8 + 13*\[Epsilon]))*
        ((x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
           64*(1 + 3*\[Epsilon]))*R2[x]*R3[x]*\[Omega]0[x] + 
         (-16 + x)*(-4 + x)*(-8*\[Epsilon]*GG2[x] + x*R2[x]*R3[x]*
            Derivative[1][\[Omega]0][x])))/\[Omega]0[x]))/
    (8*(-16 + x)^2*(-4 + x)^2), 
   -1/4*(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-8*(4096 - 1408*x + 168*x^2 - 22*x^3 + x^4)*\[Epsilon]*GG2[x] + 
       R2[x]*R3[x]*((84*x^2 - x^4*(-1 + \[Epsilon]) + 4096*\[Epsilon] - 
           512*x*(-1 + 7*\[Epsilon]) + x^3*(-30 + 56*\[Epsilon]))*
          \[Omega]0[x] + x*(4096 - 1408*x + 168*x^2 - 22*x^3 + x^4)*
          Derivative[1][\[Omega]0][x])))/((-16 + x)^2*(-4 + x)^2*
      \[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]*
     (-((-162*x^5*\[Epsilon]*(1 + \[Epsilon]) + 3*x^6*\[Epsilon]*
          (1 + \[Epsilon]) + 196608*\[Epsilon]*(-1 + 2*\[Epsilon]) - 
         1024*x*(5 + 93*\[Epsilon] + 462*\[Epsilon]^2) - 
         48*x^3*(23 + 582*\[Epsilon] + 522*\[Epsilon]^2) + 
         4*x^4*(11 + 795*\[Epsilon] + 786*\[Epsilon]^2) + 
         96*x^2*(61 + 1110*\[Epsilon] + 1272*\[Epsilon]^2))*\[Omega]0[x]) + 
      (3*x^3*\[Epsilon] - 128*(2 + 21*\[Epsilon]) - 
        2*x^2*(2 + 51*\[Epsilon]) + 4*x*(29 + 204*\[Epsilon]))*
       (32*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
        (-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 8*x^2*(3 + 5*\[Epsilon]) + 
          8*x*(13 + 38*\[Epsilon]))*\[Omega]0[x] + 4*x*(64 - 20*x + x^2)*
         Derivative[1][\[Omega]0][x]) + 2*(-16 + x)*(-10 + x)*(-4 + x)*
       ((-16*\[Epsilon]*(x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
           64*(1 + 3*\[Epsilon]))*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)) + 
        ((4096*\[Epsilon]*(2 + 7*\[Epsilon]) + x^4*(2 + 12*\[Epsilon] + 
             23*\[Epsilon]^2) - 256*x*(5 + 45*\[Epsilon] + 
             118*\[Epsilon]^2) - 4*x^3*(15 + 95*\[Epsilon] + 
             198*\[Epsilon]^2) + 16*x^2*(33 + 240*\[Epsilon] + 
             544*\[Epsilon]^2))*\[Omega]0[x])/(64 - 20*x + x^2) - 
        2*x*(x*(10 - 40*\[Epsilon]) + x^2*(-1 + \[Epsilon]) + 192*\[Epsilon])*
         Derivative[1][\[Omega]0][x] - 
        (2*(64*\[Epsilon]*GG1[x] - 32*\[Epsilon]^2*GG2[x]^2 + 
           8*x*\[Epsilon]*GG2[x]*R2[x]*R3[x]*Derivative[1][\[Omega]0][x] + 
           x^2*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][x]^2))/
         \[Omega]0[x] + 2*(-16 + x)*(-4 + x)*x^2*Derivative[2][\[Omega]0][
          x])))/(64*(-16 + x)^2*(-4 + x)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (\[Epsilon]*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 24*\[Epsilon]^3)*
     (-((x^6*\[Epsilon]*(1 + \[Epsilon]) - 32768*\[Epsilon]*
          (-3 + 8*\[Epsilon]) + x^5*(6 - 55*\[Epsilon] - 61*\[Epsilon]^2) - 
         8*x^3*(-183 + 746*\[Epsilon] + 630*\[Epsilon]^2) + 
         2*x^4*(-91 + 459*\[Epsilon] + 670*\[Epsilon]^2) + 
         512*x*(-11 - 141*\[Epsilon] + 674*\[Epsilon]^2) - 
         16*x^2*(147 - 1522*\[Epsilon] + 3248*\[Epsilon]^2))*\[Omega]0[x]) + 
      (x^2*(4 - 45*\[Epsilon]) + x^3*\[Epsilon] + 64*(-2 + 11*\[Epsilon]) + 
        x*(-2 + 96*\[Epsilon]))*(32*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
        (-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 8*x^2*(3 + 5*\[Epsilon]) + 
          8*x*(13 + 38*\[Epsilon]))*\[Omega]0[x] + 4*x*(64 - 20*x + x^2)*
         Derivative[1][\[Omega]0][x]) + (-16 + x)*(-4 + x)*(2 + x)*
       ((-16*\[Epsilon]*(x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
           64*(1 + 3*\[Epsilon]))*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)) + 
        ((4096*\[Epsilon]*(2 + 7*\[Epsilon]) + x^4*(2 + 12*\[Epsilon] + 
             23*\[Epsilon]^2) - 256*x*(5 + 45*\[Epsilon] + 
             118*\[Epsilon]^2) - 4*x^3*(15 + 95*\[Epsilon] + 
             198*\[Epsilon]^2) + 16*x^2*(33 + 240*\[Epsilon] + 
             544*\[Epsilon]^2))*\[Omega]0[x])/(64 - 20*x + x^2) - 
        2*x*(x*(10 - 40*\[Epsilon]) + x^2*(-1 + \[Epsilon]) + 192*\[Epsilon])*
         Derivative[1][\[Omega]0][x] - 
        (2*(64*\[Epsilon]*GG1[x] - 32*\[Epsilon]^2*GG2[x]^2 + 
           8*x*\[Epsilon]*GG2[x]*R2[x]*R3[x]*Derivative[1][\[Omega]0][x] + 
           x^2*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][x]^2))/
         \[Omega]0[x] + 2*(-16 + x)*(-4 + x)*x^2*Derivative[2][\[Omega]0][
          x])))/(128*(-16 + x)^2*(-4 + x)^2), 
   (\[Epsilon]*(-1 + 2*\[Epsilon])*
     ((x^7*\[Epsilon]^2*(1 + \[Epsilon]) + x^6*\[Epsilon]*
         (22 - 67*\[Epsilon] - 89*\[Epsilon]^2) + 131072*\[Epsilon]*
         (6 - 29*\[Epsilon] + 38*\[Epsilon]^2) + 
        6*x^5*(12 - 189*\[Epsilon] + 243*\[Epsilon]^2 + 484*\[Epsilon]^3) + 
        16*x^3*(960 - 7153*\[Epsilon] + 8210*\[Epsilon]^2 + 
          1612*\[Epsilon]^3) - 2048*x*(38 + 337*\[Epsilon] - 
          2651*\[Epsilon]^2 + 3118*\[Epsilon]^3) - 
        8*x^4*(262 - 2308*\[Epsilon] + 1477*\[Epsilon]^2 + 
          4348*\[Epsilon]^3) + 192*x^2*(-86 + 1837*\[Epsilon] - 
          7338*\[Epsilon]^2 + 8200*\[Epsilon]^3))*\[Omega]0[x] - 
      (x^3*(20 - 73*\[Epsilon])*\[Epsilon] + x^4*\[Epsilon]^2 - 
        256*(8 - 34*\[Epsilon] + 5*\[Epsilon]^2) - 
        8*x*(-26 - 153*\[Epsilon] + 428*\[Epsilon]^2) + 
        2*x^2*(20 - 357*\[Epsilon] + 606*\[Epsilon]^2))*
       (32*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
        (-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 8*x^2*(3 + 5*\[Epsilon]) + 
          8*x*(13 + 38*\[Epsilon]))*\[Omega]0[x] + 4*x*(64 - 20*x + x^2)*
         Derivative[1][\[Omega]0][x]) - (-16 + x)*(-4 + x)*
       (-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + x^2*\[Epsilon])*
       ((-16*\[Epsilon]*(x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
           64*(1 + 3*\[Epsilon]))*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)) + 
        ((4096*\[Epsilon]*(2 + 7*\[Epsilon]) + x^4*(2 + 12*\[Epsilon] + 
             23*\[Epsilon]^2) - 256*x*(5 + 45*\[Epsilon] + 
             118*\[Epsilon]^2) - 4*x^3*(15 + 95*\[Epsilon] + 
             198*\[Epsilon]^2) + 16*x^2*(33 + 240*\[Epsilon] + 
             544*\[Epsilon]^2))*\[Omega]0[x])/(64 - 20*x + x^2) - 
        2*x*(x*(10 - 40*\[Epsilon]) + x^2*(-1 + \[Epsilon]) + 192*\[Epsilon])*
         Derivative[1][\[Omega]0][x] - 
        (2*(64*\[Epsilon]*GG1[x] - 32*\[Epsilon]^2*GG2[x]^2 + 
           8*x*\[Epsilon]*GG2[x]*R2[x]*R3[x]*Derivative[1][\[Omega]0][x] + 
           x^2*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][x]^2))/
         \[Omega]0[x] + 2*(-16 + x)*(-4 + x)*x^2*Derivative[2][\[Omega]0][
          x])))/(128*(-16 + x)^2*(-4 + x)^2), 
   (\[Epsilon]*(-1 + 2*\[Epsilon])*
     ((1048576*\[Epsilon]^2 + x^7*\[Epsilon]*(1 + \[Epsilon]) + 
        x^6*(6 - 59*\[Epsilon] - 65*\[Epsilon]^2) - 
        32768*x*(-5 - 18*\[Epsilon] + 40*\[Epsilon]^2) - 
        8*x^4*(11 + 1160*\[Epsilon] + 490*\[Epsilon]^2) + 
        2*x^5*(-73 + 545*\[Epsilon] + 738*\[Epsilon]^2) + 
        512*x^2*(-224 - 593*\[Epsilon] + 1782*\[Epsilon]^2) - 
        16*x^3*(-1215 - 3890*\[Epsilon] + 7496*\[Epsilon]^2))*\[Omega]0[x] - 
      (x^3*(4 - 49*\[Epsilon]) + 320*x*(-3 + \[Epsilon]) + x^4*\[Epsilon] + 
        2048*(1 + 2*\[Epsilon]) + 42*x^2*(1 + 4*\[Epsilon]))*
       (32*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
        (-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 8*x^2*(3 + 5*\[Epsilon]) + 
          8*x*(13 + 38*\[Epsilon]))*\[Omega]0[x] + 4*x*(64 - 20*x + x^2)*
         Derivative[1][\[Omega]0][x]) - (-16 + x)*(-4 + x)*(64 - 2*x + x^2)*
       ((-16*\[Epsilon]*(x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
           64*(1 + 3*\[Epsilon]))*GG2[x]*R2[x]*R3[x])/((-16 + x)*(-4 + x)) + 
        ((4096*\[Epsilon]*(2 + 7*\[Epsilon]) + x^4*(2 + 12*\[Epsilon] + 
             23*\[Epsilon]^2) - 256*x*(5 + 45*\[Epsilon] + 
             118*\[Epsilon]^2) - 4*x^3*(15 + 95*\[Epsilon] + 
             198*\[Epsilon]^2) + 16*x^2*(33 + 240*\[Epsilon] + 
             544*\[Epsilon]^2))*\[Omega]0[x])/(64 - 20*x + x^2) - 
        2*x*(x*(10 - 40*\[Epsilon]) + x^2*(-1 + \[Epsilon]) + 192*\[Epsilon])*
         Derivative[1][\[Omega]0][x] - 
        (2*(64*\[Epsilon]*GG1[x] - 32*\[Epsilon]^2*GG2[x]^2 + 
           8*x*\[Epsilon]*GG2[x]*R2[x]*R3[x]*Derivative[1][\[Omega]0][x] + 
           x^2*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][x]^2))/
         \[Omega]0[x] + 2*(-16 + x)*(-4 + x)*x^2*Derivative[2][\[Omega]0][
          x])))/(64*(-16 + x)^2*(-4 + x)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {((-1 + \[Epsilon])^3*\[Epsilon]^2*
     (16*(40 - 14*x + x^2)*\[Epsilon]*GG3[x] + 
      (-16 + x)*(18 - 56*\[Epsilon] + x*(-3 + 11*\[Epsilon]))*R1[x]*R2[x]*
       \[Omega]0[x]))/(32*(-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   (-3*(-1 + \[Epsilon])^2*\[Epsilon]^2*(3 - 17*\[Epsilon] + 22*\[Epsilon]^2)*
     R1[x]*R2[x])/(64*(-4 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-3*\[Epsilon]^2*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 
      45*\[Epsilon]^3 + 18*\[Epsilon]^4)*R1[x]*R2[x])/(128*(-4 + x)), 
   (\[Epsilon]^2*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 24*\[Epsilon]^3)*
     (32*(-8 - 2*x + x^2)*\[Epsilon]*GG3[x] - 
      (-16 + x)*(24 - 68*\[Epsilon] + x*(-3 + 11*\[Epsilon]))*R1[x]*R2[x]*
       \[Omega]0[x]))/(256*(-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   -1/256*(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (32*(-4 + x)*\[Epsilon]*(-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + 
         x^2*\[Epsilon])*GG3[x] - (-16 + x)*
        (x^2*\[Epsilon]*(-3 + 11*\[Epsilon]) + 16*(18 - 83*\[Epsilon] + 
           92*\[Epsilon]^2) - 4*x*(12 - 74*\[Epsilon] + 103*\[Epsilon]^2))*
        R1[x]*R2[x]*\[Omega]0[x]))/((-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-32*(-256 + 72*x - 6*x^2 + x^3)*
       \[Epsilon]*GG3[x] + (-16 + x)*(x*(48 - 148*\[Epsilon]) + 
        128*\[Epsilon] + x^2*(-3 + 11*\[Epsilon]))*R1[x]*R2[x]*\[Omega]0[x]))/
    (128*(-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   (3*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
     R1[x]*R2[x])/(64*(-4 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^2*\[Epsilon]^2*
     (x^3*(1 - 6*\[Epsilon] + 5*\[Epsilon]^2) - 
      4*x^2*(3 - 13*\[Epsilon] + 8*\[Epsilon]^2) - 
      64*(2 - 9*\[Epsilon] + 8*\[Epsilon]^2) + 
      16*x*(6 - 28*\[Epsilon] + 27*\[Epsilon]^2)))/(-4 + x)^3, 0, 
   (4*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(2*x^3*(-1 + \[Epsilon])^2*
       \[Epsilon] + 16*\[Epsilon]*(4 - 11*\[Epsilon] + 8*\[Epsilon]^2) - 
      12*x*(-1 + 11*\[Epsilon] - 23*\[Epsilon]^2 + 14*\[Epsilon]^3) + 
      x^2*(-12 + 75*\[Epsilon] - 122*\[Epsilon]^2 + 58*\[Epsilon]^3)))/
    (-4 + x)^3, (-24*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-8*\[Epsilon] + x^2*\[Epsilon] + 2*x*(-2 + 7*\[Epsilon])))/(-4 + x)^3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(\[Epsilon]^2*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2)*
      (-128*(1 - 2*\[Epsilon])^2 - 4*x^2*(3 - 7*\[Epsilon] + 
         2*\[Epsilon]^2) + x^3*(1 - 4*\[Epsilon] + 3*\[Epsilon]^2) + 
       16*x*(6 - 23*\[Epsilon] + 23*\[Epsilon]^2)))/(-4 + x)^3, 0, 0, 0, 0, 
   (-4*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (16*x*(3 - 5*\[Epsilon])*\[Epsilon] + x^3*(-1 + \[Epsilon])*\[Epsilon] + 
      32*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
      x^2*(6 - 38*\[Epsilon] + 44*\[Epsilon]^2)))/(-4 + x)^3, 
   (4*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-3 + 4*\[Epsilon])*
     (-16*\[Epsilon] + x^2*\[Epsilon] + 4*x*(-1 + 4*\[Epsilon])))/(-4 + x)^3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^2*\[Epsilon]^2*
     (-128*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
      x^3*(3 - 14*\[Epsilon] + 11*\[Epsilon]^2) + 
      16*x*(6 - 29*\[Epsilon] + 19*\[Epsilon]^2) - 
      4*x^2*(9 - 43*\[Epsilon] + 34*\[Epsilon]^2)))/(8*(-4 + x)^3), 0, 
   -1/2*(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-16*\[Epsilon]*(7 - 18*\[Epsilon] + 12*\[Epsilon]^2) + 
       4*x*(3 + 2*\[Epsilon] - 12*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
       x^2*(-12 + 59*\[Epsilon] - 86*\[Epsilon]^2 + 40*\[Epsilon]^3)))/
     (-4 + x)^3, (12*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (4*\[Epsilon] + x*(-1 + 3*\[Epsilon])))/(-4 + x)^3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/32*(\[Epsilon]^2*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2)*
      (-128*(1 - 2*\[Epsilon])^2 + 3*x^3*(1 - 4*\[Epsilon] + 
         3*\[Epsilon]^2) + 16*x*(6 - 17*\[Epsilon] + 5*\[Epsilon]^2) - 
       4*x^2*(9 - 33*\[Epsilon] + 22*\[Epsilon]^2)))/(-4 + x)^3, 0, 0, 0, 0, 
   -1/2*((1 - 2*\[Epsilon])^2*\[Epsilon]^2*
      (16*x*(3 - 5*\[Epsilon])*\[Epsilon] + x^3*(-1 + \[Epsilon])*
        \[Epsilon] + 32*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
       x^2*(-6 + 26*\[Epsilon] - 20*\[Epsilon]^2)))/(-4 + x)^3, 
   ((1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-3 + 4*\[Epsilon])*
     (x*(4 - 16*\[Epsilon]) - 16*\[Epsilon] + x^2*\[Epsilon]))/
    (2*(-4 + x)^3), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, x*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/24*((-1 + \[Epsilon])^3*\[Epsilon]^2*(64*(40 - 14*x + x^2)*\[Epsilon]*
        GG3[x] + (-16 + x)*(24 - 3*x - 8*\[Epsilon] + 8*x*\[Epsilon])*R1[x]*
        R2[x]*\[Omega]0[x]))/((-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   (x*(-1 + \[Epsilon])^2*\[Epsilon]^2*(3 - 17*\[Epsilon] + 22*\[Epsilon]^2)*
     R1[x]*R2[x])/(32*(-4 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (\[Epsilon]^2*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 
      45*\[Epsilon]^3 + 18*\[Epsilon]^4)*R1[x]*R2[x])/(16*(-4 + x)), 
   (\[Epsilon]^2*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 24*\[Epsilon]^3)*
     (-256*(-8 - 2*x + x^2)*\[Epsilon]*GG3[x] + 
      (-16 + x)*(x*(24 - 36*\[Epsilon]) + 64*\[Epsilon] + 
        x^2*(-3 + 11*\[Epsilon]))*R1[x]*R2[x]*\[Omega]0[x]))/
    (384*(-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(256*(-4 + x)*\[Epsilon]*
       (-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + x^2*\[Epsilon])*
       GG3[x] - (-16 + x)*(x^3*\[Epsilon]*(-3 + 11*\[Epsilon]) + 
        256*\[Epsilon]*(-2 + 11*\[Epsilon]) + 16*x*(18 - 51*\[Epsilon] + 
          40*\[Epsilon]^2) - 4*x^2*(12 - 74*\[Epsilon] + 95*\[Epsilon]^2))*
       R1[x]*R2[x]*\[Omega]0[x]))/(384*(-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(256*(-256 + 72*x - 6*x^2 + x^3)*
       \[Epsilon]*GG3[x] - (-16 + x)*(x^2*(48 - 116*\[Epsilon]) + 
        2048*\[Epsilon] + 64*x*\[Epsilon] + x^3*(-3 + 11*\[Epsilon]))*R1[x]*
       R2[x]*\[Omega]0[x]))/(192*(-16 + x)*(-4 + x)^2*\[Omega]0[x]), 
   -1/32*(x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(2 - 9*\[Epsilon] + 
       9*\[Epsilon]^2)*R1[x]*R2[x])/(-4 + x), 0, 0, 0, 
   x*\[Epsilon]^3*(-1 + 2*\[Epsilon])*R1[x]*R2[x], 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, x*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^2*\[Epsilon]^2*
     (-(((12 + 24*\[Epsilon] + x^2*(14 - 17*\[Epsilon])*\[Epsilon] + 
          x^3*(-1 + \[Epsilon])*\[Epsilon] - 48*\[Epsilon]^2 - 
          2*x*(9 - 13*\[Epsilon] + 10*\[Epsilon]^2))*R1[x]*R2[x])/x) + 
      (4*(-10 + x)*(-4 + x)^2*(-1 + \[Epsilon])*\[Epsilon]*GG3[x])/
       ((-16 + x)*\[Omega]0[x])))/(3*(-4 + x)^3), 
   (\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (x^2*\[Epsilon]*(-3 + 4*\[Epsilon]) - 
      4*(3 - 10*\[Epsilon] + 8*\[Epsilon]^2) + 
      x*(6 - 22*\[Epsilon] + 28*\[Epsilon]^2))*R1[x]*R2[x])/((-4 + x)^3*x), 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(x^3*(-1 + \[Epsilon])^2*\[Epsilon]*
       (-1 + 2*\[Epsilon]) + 2*x*\[Epsilon]*(11 - 41*\[Epsilon] + 
        60*\[Epsilon]^2 - 36*\[Epsilon]^3) + 
      x^2*(-6 + 28*\[Epsilon] - 36*\[Epsilon]^2 + 8*\[Epsilon]^3 + 
        6*\[Epsilon]^4) + 4*(3 - 25*\[Epsilon] + 58*\[Epsilon]^2 - 
        52*\[Epsilon]^3 + 16*\[Epsilon]^4))*R1[x]*R2[x])/((-4 + x)^3*x), 
   (-3*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (x^2*\[Epsilon]*(-1 + 2*\[Epsilon]) - 
      4*x*(1 - 3*\[Epsilon] + \[Epsilon]^2) - 
      4*(1 - 6*\[Epsilon] + 4*\[Epsilon]^2))*R1[x]*R2[x])/((-4 + x)^3*x), 0, 
   0, 0, 0, 0, ((1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (x^3*(-1 + \[Epsilon])*\[Epsilon] + 
      4*(3 - 10*\[Epsilon] + 8*\[Epsilon]^2) - 
      2*x*(6 - 23*\[Epsilon] + 18*\[Epsilon]^2) + 
      x^2*(6 - 32*\[Epsilon] + 30*\[Epsilon]^2))*R1[x]*R2[x])/((-4 + x)^3*x), 
   (-3*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (4 - 8*\[Epsilon] + x^2*\[Epsilon] + 4*x*(-1 + 4*\[Epsilon]))*R1[x]*
     R2[x])/((-4 + x)^3*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(\[Epsilon]^2*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2)*
      (x^2*(-1 + \[Epsilon])*\[Epsilon] - 16*(1 - 4*\[Epsilon] + 
         3*\[Epsilon]^2) + 12*x*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2))*R1[x]*
      R2[x])/((-4 + x)^3*x), 
   -1/6*(\[Epsilon]^3*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 
       24*\[Epsilon]^3)*(-2*x*(-8 - 2*x + x^2)*GG3[x] + 
       (-16 + x)*(10 + x*(2 - 5*\[Epsilon]) - 32*\[Epsilon] + x^2*\[Epsilon])*
        R1[x]*R2[x]*\[Omega]0[x]))/((-16 + x)*(-4 + x)^2*x*\[Omega]0[x]), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2*(-4 + x)*x*(-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + 
        x^2*\[Epsilon])*GG3[x] + (-16 + x)*(3*x^2*(6 - 11*\[Epsilon])*
         \[Epsilon] + x^3*\[Epsilon]^2 + x*(8 - 6*\[Epsilon] - 
          36*\[Epsilon]^2) + 8*(14 - 69*\[Epsilon] + 76*\[Epsilon]^2))*R1[x]*
       R2[x]*\[Omega]0[x]))/(6*(-16 + x)*(-4 + x)^2*x*\[Omega]0[x]), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2*x*(-256 + 72*x - 6*x^2 + x^3)*
       GG3[x] + (16 - 17*x + x^2)*(64 + x*(2 - 8*\[Epsilon]) - 
        128*\[Epsilon] + x^2*\[Epsilon])*R1[x]*R2[x]*\[Omega]0[x]))/
    (3*(-16 + x)*(-4 + x)^2*x*\[Omega]0[x]), 0, 
   (-2*x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(3 - 16*\[Epsilon] + 
      16*\[Epsilon]^2)*R1[x]*R2[x])/(-4 + x)^3, 
   (4*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*R1[x]*R2[x])/(-4 + x)^3, 0, 0, 
   2*(1 - 2*\[Epsilon])*\[Epsilon]^4*R1[x]*R2[x], 
   -2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*R1[x]*R2[x], 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, x*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])*\[Epsilon]^3*(16*(-10 + x)*(-4 + x)^3*x^2*
       (-1 + \[Epsilon])^2*(3 - 13*\[Epsilon] + 12*\[Epsilon]^2)*GG3[x]*
       \[Omega]0[x] + R1[x]*R2[x]*
       ((-3072*(1 - 2*\[Epsilon])^2*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
          x^6*(-1 + \[Epsilon])^2*(-3 - 14*\[Epsilon] + 24*\[Epsilon]^2) + 
          2*x^5*(75 - 194*\[Epsilon] + 241*\[Epsilon]^2 - 278*\[Epsilon]^3 + 
            168*\[Epsilon]^4) - 12*x^4*(264 - 1453*\[Epsilon] + 
            3583*\[Epsilon]^2 - 4232*\[Epsilon]^3 + 1896*\[Epsilon]^4) + 
          192*x*(247 - 1790*\[Epsilon] + 4667*\[Epsilon]^2 - 
            5316*\[Epsilon]^3 + 2268*\[Epsilon]^4) + 
          4*x^3*(6123 - 40003*\[Epsilon] + 104354*\[Epsilon]^2 - 
            122140*\[Epsilon]^3 + 53112*\[Epsilon]^4) - 
          4*x^2*(15951 - 109687*\[Epsilon] + 285170*\[Epsilon]^2 - 
            325684*\[Epsilon]^3 + 137640*\[Epsilon]^4))*\[Omega]0[x]^2 - 
        3*(-4 + x)^3*x^3*(160 - 26*x + x^2)*(-1 + \[Epsilon])^2*
         (-3 + 4*\[Epsilon])*Derivative[1][\[Omega]0][x]^2 + 
        6*(-10 + x)*(-4 + x)^2*x^2*(-1 + \[Epsilon])^2*(-3 + 4*\[Epsilon])*
         \[Omega]0[x]*(2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][x] + 
          x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
    (6*(-16 + x)*(-4 + x)^4*x^2*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     \[Omega]0[x]^2), 0, (2*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (-64*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2) + 
      4*x*(149 - 468*\[Epsilon] + 372*\[Epsilon]^2) + 
      2*x^3*(181 - 519*\[Epsilon] + 394*\[Epsilon]^2) + 
      3*x^5*(1 - \[Epsilon] - 3*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
      8*x^2*(-80 + 261*\[Epsilon] - 250*\[Epsilon]^2 + 48*\[Epsilon]^3) - 
      x^4*(91 - 236*\[Epsilon] + 114*\[Epsilon]^2 + 72*\[Epsilon]^3))*R1[x]*
     R2[x])/((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])), 
   (-2*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)*
     (32*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2) - 
      2*x*(207 - 568*\[Epsilon] + 404*\[Epsilon]^2) + 
      x^3*(-116 + 129*\[Epsilon] + 236*\[Epsilon]^2 - 288*\[Epsilon]^3) + 
      3*x^4*(1 + 5*\[Epsilon] - 17*\[Epsilon]^2 + 12*\[Epsilon]^3) + 
      2*x^2*(214 - 363*\[Epsilon] - 94*\[Epsilon]^2 + 288*\[Epsilon]^3))*
     R1[x]*R2[x])/((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (x*(492 - 3424*\[Epsilon] + 6960*\[Epsilon]^2 - 4544*\[Epsilon]^3) + 
      3*x^5*(-2 + 11*\[Epsilon] - 18*\[Epsilon]^2 + 9*\[Epsilon]^3) + 
      64*(-2 + 15*\[Epsilon] - 34*\[Epsilon]^2 + 24*\[Epsilon]^3) - 
      6*x^4*(-10 + 52*\[Epsilon] - 79*\[Epsilon]^2 + 34*\[Epsilon]^3) - 
      2*x^3*(52 - 139*\[Epsilon] - 76*\[Epsilon]^2 + 280*\[Epsilon]^3) + 
      4*x^2*(-25 + 316*\[Epsilon] - 860*\[Epsilon]^2 + 704*\[Epsilon]^3))*
     R1[x]*R2[x])/(6*(-4 + x)^4*x^2*(-1 + 4*\[Epsilon])), 
   -((\[Epsilon]^2*(-1 + 2*\[Epsilon])*(x^4*(-1 + \[Epsilon])^2*\[Epsilon] + 
       4*x^3*(-3 + 22*\[Epsilon] - 40*\[Epsilon]^2 + 21*\[Epsilon]^3) + 
       8*(-15 + 143*\[Epsilon] - 290*\[Epsilon]^2 + 168*\[Epsilon]^3) + 
       6*x^2*(-22 + 173*\[Epsilon] - 339*\[Epsilon]^2 + 194*\[Epsilon]^3) - 
       4*x*(-30 + 290*\[Epsilon] - 601*\[Epsilon]^2 + 350*\[Epsilon]^3))*
      R1[x]*R2[x])/((-4 + x)^4*x)), (6*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(x^3*(-1 + \[Epsilon])*\[Epsilon] + 
      x^2*(6 - 30*\[Epsilon] + 29*\[Epsilon]^2) - 
      4*(5 - 41*\[Epsilon] + 42*\[Epsilon]^2) + 
      2*x*(8 - 65*\[Epsilon] + 80*\[Epsilon]^2))*R1[x]*R2[x])/((-4 + x)^4*x), 
   (6*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-4 + 36*\[Epsilon] - 56*\[Epsilon]^2 + 
      x^2*(2 - 16*\[Epsilon] + 19*\[Epsilon]^2) + 
      2*x*(14 - 85*\[Epsilon] + 94*\[Epsilon]^2))*R1[x]*R2[x])/
    ((-4 + x)^4*x), 0, 0, 0, (-2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (98 - 252*\[Epsilon] + 160*\[Epsilon]^2 + 
      x*(-86 + 211*\[Epsilon] - 122*\[Epsilon]^2) + 
      x^3*(-23 + 61*\[Epsilon] - 38*\[Epsilon]^2) + 
      x^4*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
      x^2*(52 - 133*\[Epsilon] + 78*\[Epsilon]^2))*R1[x]*R2[x])/
    ((-4 + x)^4*x*(-3 + 4*\[Epsilon])), 
   (-4*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-32 + x*(33 - 58*\[Epsilon]) + 2*x^3*(-1 + \[Epsilon]) + 
      48*\[Epsilon] + x^2*(-7 + 16*\[Epsilon]))*R1[x]*R2[x])/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])), 
   (-4*(-1 + x)^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (32 - 48*\[Epsilon] + 21*x*(-1 + 2*\[Epsilon]) + 
      x^3*(-1 + 2*\[Epsilon]) - 4*x^2*(-4 + 7*\[Epsilon]))*R1[x]*R2[x])/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
   (\[Epsilon]^3*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 24*\[Epsilon]^3)*
     (16*(-8 - 2*x + x^2)*(-1 + 3*\[Epsilon])*GG3[x]*\[Omega]0[x] + 
      R1[x]*R2[x]*((x^2*(1 + 18*\[Epsilon] - 36*\[Epsilon]^2) - 
          16*(35 - 216*\[Epsilon] + 360*\[Epsilon]^2) + 
          x*(46 - 504*\[Epsilon] + 936*\[Epsilon]^2))*\[Omega]0[x]^2 - 
        3*x*(128 + 24*x - 18*x^2 + x^3)*Derivative[1][\[Omega]0][x]^2 + 
        6*(2 + x)*\[Omega]0[x]*(2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][
            x] + x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
    (24*(-16 + x)*(-4 + x)^2*(-1 + 3*\[Epsilon])*\[Omega]0[x]^2), 
   -1/24*(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(16*(-4 + x)*(-1 + 3*\[Epsilon])*
        (-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + x^2*\[Epsilon])*
        GG3[x]*\[Omega]0[x] + R1[x]*R2[x]*
        ((x^3*(\[Epsilon] + 18*\[Epsilon]^2 - 36*\[Epsilon]^3) + 
           2*x^2*(8 + 153*\[Epsilon] - 792*\[Epsilon]^2 + 972*\[Epsilon]^3) + 
           64*(-74 + 623*\[Epsilon] - 1656*\[Epsilon]^2 + 
             1224*\[Epsilon]^3) - 8*x*(-50 + 969*\[Epsilon] - 
             3420*\[Epsilon]^2 + 3348*\[Epsilon]^3))*\[Omega]0[x]^2 - 
         3*x*(64 - 20*x + x^2)*(-16 + x*(16 - 26*\[Epsilon]) + 
           88*\[Epsilon] + x^2*\[Epsilon])*Derivative[1][\[Omega]0][x]^2 + 
         6*(-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + x^2*\[Epsilon])*
          \[Omega]0[x]*(2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][x] + 
           x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
     ((-16 + x)*(-4 + x)^2*(-1 + 3*\[Epsilon])*\[Omega]0[x]^2), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-16*(-256 + 72*x - 6*x^2 + x^3)*
       (-1 + 3*\[Epsilon])*GG3[x]*\[Omega]0[x] + 
      R1[x]*R2[x]*((512*(8 - 27*\[Epsilon] + 36*\[Epsilon]^2) + 
          x^3*(-1 - 18*\[Epsilon] + 36*\[Epsilon]^2) + 
          48*x*(5 - 78*\[Epsilon] + 144*\[Epsilon]^2) - 
          6*x^2*(7 - 96*\[Epsilon] + 180*\[Epsilon]^2))*\[Omega]0[x]^2 + 
        3*x*(4096 - 1408*x + 168*x^2 - 22*x^3 + x^4)*
         Derivative[1][\[Omega]0][x]^2 - 6*(64 - 2*x + x^2)*\[Omega]0[x]*
         (2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][x] + 
          x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
    (12*(-16 + x)*(-4 + x)^2*(-1 + 3*\[Epsilon])*\[Omega]0[x]^2), 0, 0, 0, 0, 
   0, 0, 0, (-2*(-1 + x)*\[Epsilon]^4*(-1 + 2*\[Epsilon])*R1[x]*R2[x])/
    (-4 + x), (2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*R1[x]*
     R2[x])/(-4 + x), 0, 0, 0}, 
  {((-1 + \[Epsilon])*\[Epsilon]^3*
     ((-12288*(-2 + 3*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2 + 
        x^7*(-1 + \[Epsilon])^2*(-3 + 52*\[Epsilon] - 208*\[Epsilon]^2 + 
          192*\[Epsilon]^3) - 2*x^6*(-33 + 622*\[Epsilon] - 
          3195*\[Epsilon]^2 + 5994*\[Epsilon]^3 - 4480*\[Epsilon]^4 + 
          1056*\[Epsilon]^5) + 384*x*(-409 + 3997*\[Epsilon] - 
          14904*\[Epsilon]^2 + 26454*\[Epsilon]^3 - 22472*\[Epsilon]^4 + 
          7368*\[Epsilon]^5) - 4*x^5*(-207 + 1514*\[Epsilon] - 
          5652*\[Epsilon]^2 + 17343*\[Epsilon]^3 - 26264*\[Epsilon]^4 + 
          13776*\[Epsilon]^5) + 8*x^2*(3999 - 25757*\[Epsilon] + 
          49416*\[Epsilon]^2 - 4248*\[Epsilon]^3 - 82000*\[Epsilon]^4 + 
          64560*\[Epsilon]^5) + 8*x^4*(-2085 + 22501*\[Epsilon] - 
          96654*\[Epsilon]^2 + 210792*\[Epsilon]^3 - 224956*\[Epsilon]^4 + 
          92352*\[Epsilon]^5) - 8*x^3*(-5250 + 60587*\[Epsilon] - 
          263667*\[Epsilon]^2 + 550656*\[Epsilon]^3 - 550364*\[Epsilon]^4 + 
          211200*\[Epsilon]^5))*\[Omega]0[x]^2 - 3*(-4 + x)^3*x^4*
       (160 - 26*x + x^2)*(-1 + \[Epsilon])^2*(3 - 16*\[Epsilon] + 
        16*\[Epsilon]^2)*Derivative[1][\[Omega]0][x]^2 + 
      6*(-10 + x)*(-4 + x)^2*x^3*(-1 + \[Epsilon])^2*(3 - 16*\[Epsilon] + 
        16*\[Epsilon]^2)*\[Omega]0[x]*(2*(32 - 15*x + x^2)*
         Derivative[1][\[Omega]0][x] + x*(64 - 20*x + x^2)*
         Derivative[2][\[Omega]0][x])))/(24*(-16 + x)*(-4 + x)^4*x^2*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
     \[Omega]0[x]^2), 0, ((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-256*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
      8*x^2*(-149 + 661*\[Epsilon] - 830*\[Epsilon]^2 + 288*\[Epsilon]^3) + 
      2*x^4*(-66 + 579*\[Epsilon] - 1196*\[Epsilon]^2 + 768*\[Epsilon]^3) + 
      8*x*(-213 + 1190*\[Epsilon] - 2092*\[Epsilon]^2 + 1192*\[Epsilon]^3) + 
      x^5*(97 - 640*\[Epsilon] + 1114*\[Epsilon]^2 - 400*\[Epsilon]^3 - 
        288*\[Epsilon]^4) + 3*x^6*(-1 + 5*\[Epsilon] - \[Epsilon]^2 - 
        16*\[Epsilon]^3 + 16*\[Epsilon]^4) + 
      4*x^3*(-61 - 27*\[Epsilon] + 796*\[Epsilon]^2 - 1180*\[Epsilon]^3 + 
        384*\[Epsilon]^4)))/(2*(-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), -1/2*((-1 + \[Epsilon])*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])*(128*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
         18*\[Epsilon]^3) - 12*x^2*(47 - 142*\[Epsilon] + 50*\[Epsilon]^2 + 
         76*\[Epsilon]^3) - 4*x*(-287 + 1430*\[Epsilon] - 2084*\[Epsilon]^2 + 
         936*\[Epsilon]^3) + x^4*(146 - 785*\[Epsilon] + 592*\[Epsilon]^2 + 
         1088*\[Epsilon]^3 - 1152*\[Epsilon]^4) + 
       3*x^5*(-1 - \[Epsilon] + 37*\[Epsilon]^2 - 80*\[Epsilon]^3 + 
         48*\[Epsilon]^4) + 4*x^3*(-61 + 389*\[Epsilon] - 284*\[Epsilon]^2 - 
         584*\[Epsilon]^3 + 576*\[Epsilon]^4)))/((-4 + x)^4*x^2*
      (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (3*x^6*(-2 + 11*\[Epsilon] - 18*\[Epsilon]^2 + 9*\[Epsilon]^3) + 
      256*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
      6*x^5*(-12 + 63*\[Epsilon] - 97*\[Epsilon]^2 + 43*\[Epsilon]^3) + 
      2*x^4*(-154 + 712*\[Epsilon] - 881*\[Epsilon]^2 + 212*\[Epsilon]^3) + 
      24*x^2*(-84 + 431*\[Epsilon] - 634*\[Epsilon]^2 + 256*\[Epsilon]^3) - 
      8*x^3*(-164 + 865*\[Epsilon] - 1357*\[Epsilon]^2 + 620*\[Epsilon]^3) - 
      8*x*(-203 + 1106*\[Epsilon] - 1796*\[Epsilon]^2 + 888*\[Epsilon]^3)))/
    (24*(-4 + x)^4*x^2*(-1 + 4*\[Epsilon])), 
   -1/4*(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (x^4*(-1 + \[Epsilon])^2*\[Epsilon] + 4*x^3*(-3 + 22*\[Epsilon] - 
         40*\[Epsilon]^2 + 21*\[Epsilon]^3) + 
       8*(-15 + 143*\[Epsilon] - 290*\[Epsilon]^2 + 168*\[Epsilon]^3) + 
       6*x^2*(-22 + 173*\[Epsilon] - 339*\[Epsilon]^2 + 194*\[Epsilon]^3) - 
       4*x*(-30 + 290*\[Epsilon] - 601*\[Epsilon]^2 + 350*\[Epsilon]^3)))/
     (-4 + x)^4, (3*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (x^3*(-1 + \[Epsilon])*\[Epsilon] + x^2*(6 - 30*\[Epsilon] + 
        29*\[Epsilon]^2) - 4*(5 - 41*\[Epsilon] + 42*\[Epsilon]^2) + 
      2*x*(8 - 65*\[Epsilon] + 80*\[Epsilon]^2)))/(2*(-4 + x)^4), 
   (3*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-4 + 36*\[Epsilon] - 56*\[Epsilon]^2 + 
      x^2*(2 - 16*\[Epsilon] + 19*\[Epsilon]^2) + 
      2*x*(14 - 85*\[Epsilon] + 94*\[Epsilon]^2)))/(2*(-4 + x)^4), 0, 0, 0, 
   -1/2*((1 - 2*\[Epsilon])^2*\[Epsilon]^3*(28 - 560*\[Epsilon] + 
       1264*\[Epsilon]^2 - 768*\[Epsilon]^3 + 
       x^2*(182 - 1375*\[Epsilon] + 2558*\[Epsilon]^2 - 1392*\[Epsilon]^3) + 
       x^4*(21 - 143*\[Epsilon] + 266*\[Epsilon]^2 - 144*\[Epsilon]^3) + 
       x^5*(-1 + 7*\[Epsilon] - 14*\[Epsilon]^2 + 8*\[Epsilon]^3) + 
       x^3*(4 + 61*\[Epsilon] - 170*\[Epsilon]^2 + 96*\[Epsilon]^3) + 
       x*(-312 + 2354*\[Epsilon] - 4368*\[Epsilon]^2 + 2392*\[Epsilon]^3)))/
     ((-4 + x)^4*x*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (x*(-65 + 292*\[Epsilon] - 276*\[Epsilon]^2) + 
      x^4*(1 - 5*\[Epsilon] + 4*\[Epsilon]^2) + 
      32*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      3*x^2*(4 - 17*\[Epsilon] + 12*\[Epsilon]^2) + 
      x^3*(7 - 36*\[Epsilon] + 44*\[Epsilon]^2)))/
    ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -(((-1 + x)^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
      (x*(-86 + 520*\[Epsilon] - 536*\[Epsilon]^2) + 
       2*x^2*(-9 + 17*\[Epsilon] + 4*\[Epsilon]^2) + 
       x^4*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2) - 
       64*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) - 
       2*x^3*(7 - 42*\[Epsilon] + 52*\[Epsilon]^2)))/
     ((-4 + x)^4*x^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 
   0, 0, 0, (\[Epsilon]^3*(-6 + 29*\[Epsilon] - 46*\[Epsilon]^2 + 
      24*\[Epsilon]^3)*(-((256*(-1 + 3*\[Epsilon]) + 
         x^3*(1 - 24*\[Epsilon] + 36*\[Epsilon]^2) + 
         48*x*(8 - 61*\[Epsilon] + 120*\[Epsilon]^2) - 
         6*x^2*(11 - 94*\[Epsilon] + 156*\[Epsilon]^2))*\[Omega]0[x]^2) - 
      3*x^2*(128 + 24*x - 18*x^2 + x^3)*Derivative[1][\[Omega]0][x]^2 + 
      6*x*(2 + x)*\[Omega]0[x]*(2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][
          x] + x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x])))/
    (96*(-16 + x)*(-4 + x)^2*(-1 + 3*\[Epsilon])*\[Omega]0[x]^2), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     ((1024*(2 - 17*\[Epsilon] + 33*\[Epsilon]^2) + x^4*\[Epsilon]*
         (1 - 24*\[Epsilon] + 36*\[Epsilon]^2) - 
        2*x^3*(-8 + 239*\[Epsilon] - 906*\[Epsilon]^2 + 972*\[Epsilon]^3) + 
        24*x^2*(-34 + 403*\[Epsilon] - 1224*\[Epsilon]^2 + 
          1116*\[Epsilon]^3) - 64*x*(-48 + 526*\[Epsilon] - 
          1599*\[Epsilon]^2 + 1224*\[Epsilon]^3))*\[Omega]0[x]^2 + 
      3*x^2*(64 - 20*x + x^2)*(-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + 
        x^2*\[Epsilon])*Derivative[1][\[Omega]0][x]^2 - 
      6*x*(-16 + x*(16 - 26*\[Epsilon]) + 88*\[Epsilon] + x^2*\[Epsilon])*
       \[Omega]0[x]*(2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][x] + 
        x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x])))/
    (96*(-16 + x)*(-4 + x)^2*(-1 + 3*\[Epsilon])*\[Omega]0[x]^2), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     ((8192*(-1 + 3*\[Epsilon]) + x^4*(1 - 24*\[Epsilon] + 36*\[Epsilon]^2) + 
        144*x^2*(2 - 27*\[Epsilon] + 48*\[Epsilon]^2) + 
        256*x*(11 - 39*\[Epsilon] + 72*\[Epsilon]^2) - 
        10*x^3*(7 - 66*\[Epsilon] + 108*\[Epsilon]^2))*\[Omega]0[x]^2 + 
      3*x^2*(4096 - 1408*x + 168*x^2 - 22*x^3 + x^4)*
       Derivative[1][\[Omega]0][x]^2 - 6*x*(64 - 2*x + x^2)*\[Omega]0[x]*
       (2*(32 - 15*x + x^2)*Derivative[1][\[Omega]0][x] + 
        x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x])))/
    (48*(-16 + x)*(-4 + x)^2*(-1 + 3*\[Epsilon])*\[Omega]0[x]^2), 0, 0, 0, 0, 
   0, 0, 0, -1/2*((-1 + x)*x*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(-4 + x), 
   (x*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(2*(-4 + x)), 
   x*\[Epsilon]^3*(-1 + 2*\[Epsilon]), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   x*\[Epsilon]^5*(-1 + 2*\[Epsilon])*R1[x]*R2[x], 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -(x^2*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 
   x*\[Epsilon]^5*(-1 + 2*\[Epsilon])}}, 
 {{-(1/((-1 + \[Epsilon])^3*\[Epsilon]^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(1/((-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))), 
   -1/2*(R1[x]*R2[x])/(x*(-1 + \[Epsilon])^2*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(4 - (14 + x)*\[Epsilon])/(2*\[Epsilon]^3*(2 - 15*\[Epsilon] + 
      40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 18*\[Epsilon]^4)), 0, 
   ((2 + x)*R1[x]*R2[x])/(2*x*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   ((-1 + x)*(-2 + (8 + x)*\[Epsilon]))/(x*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {-1/6*(x^2*(-1 + \[Epsilon])^2*\[Epsilon] + 
      4*\[Epsilon]^2*(-3 + 4*\[Epsilon]) + 
      x*(-6 + 36*\[Epsilon] - 58*\[Epsilon]^2 + 28*\[Epsilon]^3))/
     ((-1 + \[Epsilon])^3*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 
   ((-1 + x)*(-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon])*R1[x]*R2[x])/
    (6*x*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   (12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*\[Epsilon] + 
     64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
     x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2))/(6*x*(-1 + \[Epsilon])^2*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (2*(-1 + 4*\[Epsilon]))/
    (3*\[Epsilon]^3*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 
      18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -1/4*((12 + 20*x + x^2)*R1[x]*R2[x])/
     (x*\[Epsilon]*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
      (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 
   -1/2*(12 - 2*(50 + 3*x)*\[Epsilon] + (220 + 44*x + x^2)*\[Epsilon]^2)/
     (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
      (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 
   -1/4*(12*(1 - 6*\[Epsilon])*\[Epsilon] + 3*x^3*\[Epsilon]^2 + 
      2*x^2*\[Epsilon]*(-6 + 53*\[Epsilon]) + 
      2*x*(6 - 53*\[Epsilon] + 114*\[Epsilon]^2))/
     (x*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
      (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -1/24*((18*x^2*(-1 + \[Epsilon])^2 + 
       x^3*(-1 + \[Epsilon])^2 - 12*(5 - 11*\[Epsilon] + 6*\[Epsilon]^2) - 
       2*x*(65 - 165*\[Epsilon] + 106*\[Epsilon]^2))*R1[x]*R2[x])/
     (x*(-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*(3 - 16*\[Epsilon] + 
       16*\[Epsilon]^2)), -1/12*(-72 - 6*(-128 - 6*x + x^2)*\[Epsilon] + 
      (-2816 - 390*x + 54*x^2 + x^3)*\[Epsilon]^2 - 
      2*(-1958 - 441*x + 45*x^2 + x^3)*\[Epsilon]^3 + 
      (-1832 - 564*x + 42*x^2 + x^3)*\[Epsilon]^4)/((-1 + \[Epsilon])^2*
      \[Epsilon]^3*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
      (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 
   (-3*x^4*(-1 + \[Epsilon])^2*\[Epsilon]^2 - 4*x^3*(-1 + \[Epsilon])^2*
      \[Epsilon]*(-3 + 25*\[Epsilon]) + 12*\[Epsilon]*
      (5 - 41*\[Epsilon] + 72*\[Epsilon]^2 - 36*\[Epsilon]^3) + 
     12*x^2*\[Epsilon]*(-6 + 77*\[Epsilon] - 171*\[Epsilon]^2 + 
       106*\[Epsilon]^3) + 72*x*(1 - 11*\[Epsilon] + 39*\[Epsilon]^2 - 
       51*\[Epsilon]^3 + 22*\[Epsilon]^4))/(24*x*(-1 + \[Epsilon])^2*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
     (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -1/24*((3*x^3*(-1 + \[Epsilon])^2 - 
       12*(5 - 11*\[Epsilon] + 6*\[Epsilon]^2) + 
       2*x^2*(47 - 100*\[Epsilon] + 53*\[Epsilon]^2) + 
       2*x*(67 - 175*\[Epsilon] + 114*\[Epsilon]^2))*R1[x]*R2[x])/
     (x*(-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*(3 - 16*\[Epsilon] + 
       16*\[Epsilon]^2)), -1/4*(x^3*(-1 + \[Epsilon])^2*\[Epsilon]^2 + 
      12*\[Epsilon]^3*(-5 + 6*\[Epsilon]) + 2*x^2*\[Epsilon]*
       (-4 + 40*\[Epsilon] - 71*\[Epsilon]^2 + 35*\[Epsilon]^3) + 
      2*x*(12 - 130*\[Epsilon] + 491*\[Epsilon]^2 - 693*\[Epsilon]^3 + 
        326*\[Epsilon]^4))/((-1 + \[Epsilon])^2*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
      (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 
   (-9*x^4*(-1 + \[Epsilon])^2*\[Epsilon]^2 + 12*\[Epsilon]*
      (5 - 41*\[Epsilon] + 72*\[Epsilon]^2 - 36*\[Epsilon]^3) + 
     144*x*\[Epsilon]*(-1 + 9*\[Epsilon] - 16*\[Epsilon]^2 + 
       8*\[Epsilon]^3) - 8*x^3*\[Epsilon]*(-6 + 71*\[Epsilon] - 
       130*\[Epsilon]^2 + 65*\[Epsilon]^3) - 
     12*x^2*(6 - 71*\[Epsilon] + 291*\[Epsilon]^2 - 440*\[Epsilon]^3 + 
       220*\[Epsilon]^4))/(24*x*(-1 + \[Epsilon])^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*
     (3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(1/((1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3)), 
   -((R1[x]*R2[x])/(x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3)), 
   0, 0, 0, 0, 0, 0, (-4 + x)/(4*x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
     \[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(-4 + (14 + x)*\[Epsilon])/((1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   -1/4*((-4 + (14 + x)*\[Epsilon])*R1[x]*R2[x])/(x*(1 - 2*\[Epsilon])^2*
      \[Epsilon]^3*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   ((2 + x)*R1[x]*R2[x])/(2*x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   ((-1 + x)*(-2 + (8 + x)*\[Epsilon]))/(x*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 
   -1/4*((-4 + x)*(2 + x))/(x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   ((-1 + x)*(-2 + (8 + x)*\[Epsilon])*R1[x]*R2[x])/
    (2*\[Epsilon]^3*(x - 2*x*\[Epsilon])^2*(2 - 9*\[Epsilon] + 
      9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {-1/6*(x^2*(-1 + \[Epsilon])^2*\[Epsilon] + 4*\[Epsilon]^2*
       (-3 + 4*\[Epsilon]) + x*(-6 + 36*\[Epsilon] - 58*\[Epsilon]^2 + 
        28*\[Epsilon]^3))/((1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])^2*
      \[Epsilon]^3*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   -1/12*((x^2*(-1 + \[Epsilon])^2*\[Epsilon] + 4*\[Epsilon]^2*
        (-3 + 4*\[Epsilon]) + x*(-6 + 36*\[Epsilon] - 58*\[Epsilon]^2 + 
         28*\[Epsilon]^3))*R1[x]*R2[x])/(x*(1 - 2*\[Epsilon])^2*
      (-1 + \[Epsilon])^2*\[Epsilon]^3*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   ((-1 + x)*(-6 + x*(-1 + \[Epsilon]) + 8*\[Epsilon])*R1[x]*R2[x])/
    (6*x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   (12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*\[Epsilon] + 
     64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
     x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2))/(6*x*(1 - 2*\[Epsilon])^2*
     (-1 + \[Epsilon])*\[Epsilon]^3*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 
   0, 0, 0, 0, -1/12*((-4 + x)*(-1 + x)*(-6 + x*(-1 + \[Epsilon]) + 
       8*\[Epsilon]))/(x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   ((12 - 64*\[Epsilon] + 2*x^3*(-1 + \[Epsilon])*\[Epsilon] + 
      64*\[Epsilon]^2 - 12*x*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
      x^2*(6 - 33*\[Epsilon] + 33*\[Epsilon]^2))*R1[x]*R2[x])/
    (12*(-1 + \[Epsilon])*\[Epsilon]^3*(x - 2*x*\[Epsilon])^2*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/8*(3*x^3*(1 - 2*\[Epsilon])^2*\[Epsilon]*(2 - 9*\[Epsilon] + 
        9*\[Epsilon]^2) + 6*(-1 + 6*\[Epsilon])*
       (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)^2 + 
      x*(6 - 101*\[Epsilon] + 472*\[Epsilon]^2 - 797*\[Epsilon]^3 + 
        252*\[Epsilon]^4 + 308*\[Epsilon]^5) + 
      2*x^2*(-6 + 89*\[Epsilon] - 494*\[Epsilon]^2 + 1296*\[Epsilon]^3 - 
        1623*\[Epsilon]^4 + 782*\[Epsilon]^5))/(x*(1 - 2*\[Epsilon])^4*
      \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
      (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
   ((x^2*(1 - 2*\[Epsilon])^2*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      4*(6 - 68*\[Epsilon] + 257*\[Epsilon]^2 - 397*\[Epsilon]^3 + 
        217*\[Epsilon]^4) + 2*x*(8 - 77*\[Epsilon] + 268*\[Epsilon]^2 - 
        402*\[Epsilon]^3 + 220*\[Epsilon]^4))*R1[x]*R2[x])/
    (4*x*(1 - 2*\[Epsilon])^4*\[Epsilon]^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (4*x^3*(1 - 2*\[Epsilon])^2*\[Epsilon]*(2 - 9*\[Epsilon] + 
       9*\[Epsilon]^2) + x*(42 - 635*\[Epsilon] + 3436*\[Epsilon]^2 - 
       8579*\[Epsilon]^3 + 9992*\[Epsilon]^4 - 4376*\[Epsilon]^5) + 
     2*x^2*(-6 + 89*\[Epsilon] - 494*\[Epsilon]^2 + 1296*\[Epsilon]^3 - 
       1623*\[Epsilon]^4 + 782*\[Epsilon]^5) + 
     2*(-12 + 172*\[Epsilon] - 881*\[Epsilon]^2 + 2076*\[Epsilon]^3 - 
       2257*\[Epsilon]^4 + 902*\[Epsilon]^5))/(4*x*(1 - 2*\[Epsilon])^4*
     \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 
   -1/12*(x^3*(1 - 2*\[Epsilon])^2*\[Epsilon]*(2 - 9*\[Epsilon] + 
        9*\[Epsilon]^2) + 12*(-1 + 6*\[Epsilon])*
       (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)^2 + 2*x^2*\[Epsilon]^2*
       (2 - 15*\[Epsilon] + 34*\[Epsilon]^2 - 24*\[Epsilon]^3) + 
      x*(36 - 546*\[Epsilon] + 3064*\[Epsilon]^2 - 8034*\[Epsilon]^3 + 
        9904*\[Epsilon]^4 - 4636*\[Epsilon]^5))/(x*(1 - 2*\[Epsilon])^4*
      \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
      (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   -1/4*((2*x*(1 - 2*\[Epsilon])^2 + x^2*(1 - 2*\[Epsilon])^2 - 
       12*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2))*R1[x]*R2[x])/
     (x*(1 - 2*\[Epsilon])^4*\[Epsilon]^2*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), -1/8*(x^3*(1 - 2*\[Epsilon])^2*\[Epsilon] + 
      x*(3 - 37*\[Epsilon] + 104*\[Epsilon]^2 - 84*\[Epsilon]^3) + 
      2*x^2*(-3 + 25*\[Epsilon] - 65*\[Epsilon]^2 + 54*\[Epsilon]^3) + 
      6*(-2 + 21*\[Epsilon] - 63*\[Epsilon]^2 + 54*\[Epsilon]^3))/
     (x*(1 - 2*\[Epsilon])^4*\[Epsilon]^3*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), (-(x^4*(1 - 2*\[Epsilon])^2*\[Epsilon]) + 
     x^3*\[Epsilon]*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2) + 
     x*(15 - 187*\[Epsilon] + 614*\[Epsilon]^2 - 552*\[Epsilon]^3) + 
     6*(-2 + 21*\[Epsilon] - 63*\[Epsilon]^2 + 54*\[Epsilon]^3) + 
     3*x^2*(-3 + 35*\[Epsilon] - 110*\[Epsilon]^2 + 96*\[Epsilon]^3))/
    (4*(-1 + x)*x*(1 - 2*\[Epsilon])^4*\[Epsilon]^3*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, 
  {-1/48*(9*x^4*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])^3*\[Epsilon]*
       (2 - 9*\[Epsilon] + 9*\[Epsilon]^2) - 
      9*(5 - 36*\[Epsilon] + 36*\[Epsilon]^2)*
       (2 - 11*\[Epsilon] + 18*\[Epsilon]^2 - 9*\[Epsilon]^3)^2 + 
      4*x^3*(-1 + \[Epsilon])^2*(18 - 351*\[Epsilon] + 2374*\[Epsilon]^2 - 
        7705*\[Epsilon]^3 + 13077*\[Epsilon]^4 - 11189*\[Epsilon]^5 + 
        3806*\[Epsilon]^6) + 4*x*(18 - 351*\[Epsilon] + 2520*\[Epsilon]^2 - 
        9345*\[Epsilon]^3 + 20269*\[Epsilon]^4 - 27145*\[Epsilon]^5 + 
        22689*\[Epsilon]^6 - 11213*\[Epsilon]^7 + 2570*\[Epsilon]^8) + 
      2*x^2*(108 - 1548*\[Epsilon] + 9495*\[Epsilon]^2 - 32555*\[Epsilon]^3 + 
        68317*\[Epsilon]^4 - 90005*\[Epsilon]^5 + 72856*\[Epsilon]^6 - 
        33212*\[Epsilon]^7 + 6544*\[Epsilon]^8))/(x*(1 - 2*\[Epsilon])^4*
      (-1 + \[Epsilon])^3*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
   ((-216 + 2892*\[Epsilon] - 14734*\[Epsilon]^2 + 37432*\[Epsilon]^3 - 
      50796*\[Epsilon]^4 + 35270*\[Epsilon]^5 - 9860*\[Epsilon]^6 + 
      3*x^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^2*(2 - 9*\[Epsilon] + 
        9*\[Epsilon]^2) - x*(1 - 2*\[Epsilon])^2*(36 - 218*\[Epsilon] + 
        463*\[Epsilon]^2 - 388*\[Epsilon]^3 + 95*\[Epsilon]^4) + 
      2*x^2*(78 - 847*\[Epsilon] + 3716*\[Epsilon]^2 - 8440*\[Epsilon]^3 + 
        10472*\[Epsilon]^4 - 6733*\[Epsilon]^5 + 1754*\[Epsilon]^6))*R1[x]*
     R2[x])/(24*x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])^2*\[Epsilon]^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (108 - 1776*\[Epsilon] + 10819*\[Epsilon]^2 - 
     32525*\[Epsilon]^3 + 51661*\[Epsilon]^4 - 41411*\[Epsilon]^5 + 
     13048*\[Epsilon]^6 + 148*\[Epsilon]^7 + 12*x^4*\[Epsilon]*
      (1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^2*(2 - 9*\[Epsilon] + 
       9*\[Epsilon]^2) - 3*x^2*(24 - 128*\[Epsilon] - 284*\[Epsilon]^2 + 
       3607*\[Epsilon]^3 - 10678*\[Epsilon]^4 + 14807*\[Epsilon]^5 - 
       9948*\[Epsilon]^6 + 2588*\[Epsilon]^7) + 
     6*x*(-36 + 642*\[Epsilon] - 4306*\[Epsilon]^2 + 14636*\[Epsilon]^3 - 
       27645*\[Epsilon]^4 + 29238*\[Epsilon]^5 - 16079*\[Epsilon]^6 + 
       3538*\[Epsilon]^7) + 2*x^3*(-36 + 798*\[Epsilon] - 6092*\[Epsilon]^2 + 
       22948*\[Epsilon]^3 - 47879*\[Epsilon]^4 + 56392*\[Epsilon]^5 - 
       35093*\[Epsilon]^6 + 8962*\[Epsilon]^7))/(24*x*(1 - 2*\[Epsilon])^4*
     (-1 + \[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/72*(3*x^4*\[Epsilon]*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^2*
       (2 - 9*\[Epsilon] + 9*\[Epsilon]^2) - 
      18*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)^2*(-5 + 41*\[Epsilon] - 
        72*\[Epsilon]^2 + 36*\[Epsilon]^3) + 6*x^3*\[Epsilon]*
       (20 - 212*\[Epsilon] + 911*\[Epsilon]^2 - 2039*\[Epsilon]^3 + 
        2513*\[Epsilon]^4 - 1619*\[Epsilon]^5 + 426*\[Epsilon]^6) - 
      3*x^2*\[Epsilon]*(72 - 740*\[Epsilon] + 3113*\[Epsilon]^2 - 
        6828*\[Epsilon]^3 + 8199*\[Epsilon]^4 - 5092*\[Epsilon]^5 + 
        1276*\[Epsilon]^6) + 2*x*(-144 + 2532*\[Epsilon] - 
        17612*\[Epsilon]^2 + 63580*\[Epsilon]^3 - 129740*\[Epsilon]^4 + 
        150793*\[Epsilon]^5 - 93065*\[Epsilon]^6 + 23674*\[Epsilon]^7))/
     (x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])^2*\[Epsilon]^3*
      (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   -1/8*((x^3*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon]) + 
       x*(14 - 81*\[Epsilon] + 148*\[Epsilon]^2 - 84*\[Epsilon]^3) + 
       6*(-10 + 57*\[Epsilon] - 99*\[Epsilon]^2 + 54*\[Epsilon]^3) + 
       2*x^2*(-11 + 57*\[Epsilon] - 97*\[Epsilon]^2 + 54*\[Epsilon]^3))*R1[x]*
      R2[x])/(x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])*\[Epsilon]^2*
      (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/16*(x^4*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon] + 
      12*x^3*(1 - 2*\[Epsilon])^2*(1 - 7*\[Epsilon] + 7*\[Epsilon]^2) + 
      12*x*(1 - 2*\[Epsilon])^2*(1 - 9*\[Epsilon] + 9*\[Epsilon]^2) - 
      2*x^2*(1 - 2*\[Epsilon])^2*(6 - 47*\[Epsilon] + 47*\[Epsilon]^2) - 
      3*(10 - 117*\[Epsilon] + 441*\[Epsilon]^2 - 648*\[Epsilon]^3 + 
        324*\[Epsilon]^4))/(x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])*
      \[Epsilon]^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-(x^5*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]) + 
     x^4*\[Epsilon]*(19 - 97*\[Epsilon] + 164*\[Epsilon]^2 - 
       92*\[Epsilon]^3) + 4*x^3*\[Epsilon]*(-14 + 74*\[Epsilon] - 
       127*\[Epsilon]^2 + 70*\[Epsilon]^3) - 
     4*x^2*(6 - 88*\[Epsilon] + 366*\[Epsilon]^2 - 569*\[Epsilon]^3 + 
       294*\[Epsilon]^4) - 3*(10 - 117*\[Epsilon] + 441*\[Epsilon]^2 - 
       648*\[Epsilon]^3 + 324*\[Epsilon]^4) + 
     3*x*(14 - 189*\[Epsilon] + 771*\[Epsilon]^2 - 1188*\[Epsilon]^3 + 
       612*\[Epsilon]^4))/(8*(-1 + x)*x*(1 - 2*\[Epsilon])^4*
     (-1 + \[Epsilon])*\[Epsilon]^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*x^4*\[Epsilon]*(-1 + 3*\[Epsilon])*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^
       2 - 3*(1 - 3*\[Epsilon])^2*(10 - 97*\[Epsilon] + 267*\[Epsilon]^2 - 
       288*\[Epsilon]^3 + 108*\[Epsilon]^4) + 
     x^3*(6 - 68*\[Epsilon] + 308*\[Epsilon]^2 - 700*\[Epsilon]^3 + 
       814*\[Epsilon]^4 - 432*\[Epsilon]^5 + 72*\[Epsilon]^6) - 
     2*x^2*(39 - 544*\[Epsilon] + 2943*\[Epsilon]^2 - 7960*\[Epsilon]^3 + 
       11362*\[Epsilon]^4 - 8104*\[Epsilon]^5 + 2240*\[Epsilon]^6) + 
     2*x*(51 - 744*\[Epsilon] + 4190*\[Epsilon]^2 - 11770*\[Epsilon]^3 + 
       17465*\[Epsilon]^4 - 13040*\[Epsilon]^5 + 3836*\[Epsilon]^6))/
    (16*(-1 + x)*x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
   -1/8*((-24 + 302*\[Epsilon] - 1320*\[Epsilon]^2 + 2616*\[Epsilon]^3 - 
       2430*\[Epsilon]^4 + 868*\[Epsilon]^5 + x^4*(-1 + 3*\[Epsilon])*
        (1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^2 + 
       x*(40 - 511*\[Epsilon] + 2242*\[Epsilon]^2 - 4449*\[Epsilon]^3 + 
         4150*\[Epsilon]^4 - 1496*\[Epsilon]^5) - 
       3*x^3*(-1 + 9*\[Epsilon] - 33*\[Epsilon]^2 + 63*\[Epsilon]^3 - 
         62*\[Epsilon]^4 + 24*\[Epsilon]^5) + 
       x^2*(-24 + 295*\[Epsilon] - 1280*\[Epsilon]^2 + 2551*\[Epsilon]^3 - 
         2410*\[Epsilon]^4 + 880*\[Epsilon]^5))*R1[x]*R2[x])/
     ((-1 + x)^2*x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])^2*\[Epsilon]^2*
      (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-42 + 617*\[Epsilon] - 3395*\[Epsilon]^2 + 9075*\[Epsilon]^3 - 
     12363*\[Epsilon]^4 + 7984*\[Epsilon]^5 - 1804*\[Epsilon]^6 - 
     4*x^5*\[Epsilon]*(-1 + 3*\[Epsilon])*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^
       2 + x^2*(-192 + 2812*\[Epsilon] - 15687*\[Epsilon]^2 + 
       43204*\[Epsilon]^3 - 62139*\[Epsilon]^4 + 44302*\[Epsilon]^5 - 
       12192*\[Epsilon]^6) + 2*x^4*(-3 + 30*\[Epsilon] - 119*\[Epsilon]^2 + 
       233*\[Epsilon]^3 - 220*\[Epsilon]^4 + 73*\[Epsilon]^5 + 
       6*\[Epsilon]^6) + x^3*(84 - 1194*\[Epsilon] + 6549*\[Epsilon]^2 - 
       17846*\[Epsilon]^3 + 25469*\[Epsilon]^4 - 18034*\[Epsilon]^5 + 
       4936*\[Epsilon]^6) + x*(156 - 2305*\[Epsilon] + 12875*\[Epsilon]^2 - 
       35313*\[Epsilon]^3 + 50257*\[Epsilon]^4 - 35102*\[Epsilon]^5 + 
       9288*\[Epsilon]^6))/(8*(-1 + x)^2*x*(1 - 2*\[Epsilon])^4*
     (-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 
   (x^5*\[Epsilon]*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)^2*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
     6*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)^2*(-5 + 41*\[Epsilon] - 
       72*\[Epsilon]^2 + 36*\[Epsilon]^3) - x^4*(-1 + \[Epsilon])^2*
      \[Epsilon]*(10 - 85*\[Epsilon] + 269*\[Epsilon]^2 - 374*\[Epsilon]^3 + 
       192*\[Epsilon]^4) + x^3*(72 - 1240*\[Epsilon] + 8498*\[Epsilon]^2 - 
       30237*\[Epsilon]^3 + 60708*\[Epsilon]^4 - 69259*\[Epsilon]^5 + 
       41842*\[Epsilon]^6 - 10384*\[Epsilon]^7) - 
     2*x*(-156 + 2682*\[Epsilon] - 18319*\[Epsilon]^2 + 65117*\[Epsilon]^3 - 
       131101*\[Epsilon]^4 + 150632*\[Epsilon]^5 - 92095*\[Epsilon]^6 + 
       23258*\[Epsilon]^7) + x^2*(-264 + 4560*\[Epsilon] - 
       31280*\[Epsilon]^2 + 111557*\[Epsilon]^3 - 225140*\[Epsilon]^4 + 
       259145*\[Epsilon]^5 - 158678*\[Epsilon]^6 + 40136*\[Epsilon]^7))/
    (24*(-1 + x)^2*x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])^2*\[Epsilon]^3*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   ((x^4*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon]) + 
      x^2*(54 - 309*\[Epsilon] + 534*\[Epsilon]^2 - 288*\[Epsilon]^3) + 
      6*(10 - 57*\[Epsilon] + 99*\[Epsilon]^2 - 54*\[Epsilon]^3) + 
      x^3*(3 - 13*\[Epsilon] + 18*\[Epsilon]^2 - 8*\[Epsilon]^3) + 
      x*(-110 + 615*\[Epsilon] - 1042*\[Epsilon]^2 + 552*\[Epsilon]^3))*R1[x]*
     R2[x])/(8*(-1 + x)^2*x*(1 - 2*\[Epsilon])^4*(-1 + \[Epsilon])*
     \[Epsilon]^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (x^5*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon] - 
     4*x^3*(3 - 33*\[Epsilon] + 113*\[Epsilon]^2 - 153*\[Epsilon]^3 + 
       70*\[Epsilon]^4) + x^4*(6 - 51*\[Epsilon] + 157*\[Epsilon]^2 - 
       204*\[Epsilon]^3 + 92*\[Epsilon]^4) + 
     4*x^2*(9 - 113*\[Epsilon] + 423*\[Epsilon]^2 - 607*\[Epsilon]^3 + 
       294*\[Epsilon]^4) + 3*(10 - 117*\[Epsilon] + 441*\[Epsilon]^2 - 
       648*\[Epsilon]^3 + 324*\[Epsilon]^4) - 
     3*x*(20 - 237*\[Epsilon] + 879*\[Epsilon]^2 - 1260*\[Epsilon]^3 + 
       612*\[Epsilon]^4))/(16*(-1 + x)^2*x*(1 - 2*\[Epsilon])^4*
     (-1 + \[Epsilon])*\[Epsilon]^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-6*x^5*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon] + 
     x^6*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon] + 
     x^2*(-96 + 1313*\[Epsilon] - 5317*\[Epsilon]^2 + 8008*\[Epsilon]^3 - 
       4004*\[Epsilon]^4) + 12*x^3*(5 - 69*\[Epsilon] + 281*\[Epsilon]^2 - 
       424*\[Epsilon]^3 + 212*\[Epsilon]^4) - 
     3*x^4*(6 - 75*\[Epsilon] + 295*\[Epsilon]^2 - 440*\[Epsilon]^3 + 
       220*\[Epsilon]^4) - 3*(10 - 117*\[Epsilon] + 441*\[Epsilon]^2 - 
       648*\[Epsilon]^3 + 324*\[Epsilon]^4) + 
     6*x*(15 - 187*\[Epsilon] + 727*\[Epsilon]^2 - 1080*\[Epsilon]^3 + 
       540*\[Epsilon]^4))/(8*(-1 + x)^3*x*(1 - 2*\[Epsilon])^4*
     (-1 + \[Epsilon])*\[Epsilon]^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, (2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
    (9*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
   -1/12*((x^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) - 
       12*(5 - 11*\[Epsilon] + 6*\[Epsilon]^2) + 
       4*x*(17 - 52*\[Epsilon] + 38*\[Epsilon]^2))*R1[x]*R2[x])/
     (x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/6*(72 - 12*(64 + x)*\[Epsilon] + (2816 + 154*x + x^2)*\[Epsilon]^2 - 
      (4276 + 388*x + 3*x^2)*\[Epsilon]^3 + 2*(1132 + 132*x + x^2)*
       \[Epsilon]^4)/((1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
      (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), 
   (-3*x^3*\[Epsilon]^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
     2*x^2*\[Epsilon]*(12 - 187*\[Epsilon] + 489*\[Epsilon]^2 - 
       338*\[Epsilon]^3) + 12*\[Epsilon]*(5 - 41*\[Epsilon] + 
       72*\[Epsilon]^2 - 36*\[Epsilon]^3) - 
     2*x*(36 - 381*\[Epsilon] + 1269*\[Epsilon]^2 - 1808*\[Epsilon]^3 + 
       932*\[Epsilon]^4))/(12*x*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   ((-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*R1[x]*R2[x])/
    (3*x*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 11*\[Epsilon] - 
      18*\[Epsilon]^2 + 9*\[Epsilon]^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(1/(\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)), 
   (-3*R1[x]*R2[x])/(2*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 0, 0, 
   0, (3*(-4 + x))/(4*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 0, 0, 
   0, ((-4 + x)*R1[x]*R2[x])/(8*x^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(x*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1/(x*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/(x*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -(x*\[Epsilon]^5*R1[x]*R2[x] - 2*x*\[Epsilon]^6*R1[x]*R2[x])^
     (-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4*(-3 + 11*\[Epsilon]))/(3*\[Epsilon]^3*(2 - 15*\[Epsilon] + 
      40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -32/(3*\[Epsilon]^2*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 
      45*\[Epsilon]^3 + 18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {-1/6*(72 - 12*(48 + x)*\[Epsilon] + 
      (1216 + 88*x + x^2)*\[Epsilon]^2)/(\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/192*
    ((4*(8192*\[Epsilon]*(1 + 3*\[Epsilon]) + x^4*(1 + 7*\[Epsilon] + 
           10*\[Epsilon]^2) + 8*x^3*(3 + 16*\[Epsilon] + 60*\[Epsilon]^2) - 
         128*x*(-7 + 36*\[Epsilon] + 80*\[Epsilon]^2) - 
         8*x^2*(75 + 268*\[Epsilon] + 1104*\[Epsilon]^2))*\[Omega]0[x])/
       ((-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])) + 
      ((-32768*\[Epsilon] + x^5*(1 + \[Epsilon]) + 4*x^4*(3 + \[Epsilon]) + 
         512*x*(3 + 58*\[Epsilon]) + 128*x^2*(31 + 73*\[Epsilon]) - 
         8*x^3*(99 + 194*\[Epsilon]))*R2[x]*R3[x]*
        (-8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x] + R2[x]*R3[x]*
          ((x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
             64*(1 + 3*\[Epsilon]))*\[Omega]0[x] + x*(64 - 20*x + x^2)*
            Derivative[1][\[Omega]0][x])))/((-16 + x)^2*(-4 + x)^2*
        (3 - 13*\[Epsilon] + 12*\[Epsilon]^2)) + 
      ((64 + 40*x + x^2)*R2[x]*R3[x]*(256*(64 - 20*x + x^2)*\[Epsilon]*GG1[x]*
          R2[x]*R3[x] + 128*(64 - 20*x + x^2)*\[Epsilon]^2*GG2[x]^2*R2[x]*
          R3[x] + 8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x]*
          ((-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 
             8*x^2*(3 + 5*\[Epsilon]) + 8*x*(13 + 38*\[Epsilon]))*
            \[Omega]0[x] + 4*x*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][
             x]) - R2[x]*R3[x]*\[Omega]0[x]*
          ((8192*\[Epsilon]^2 + x^5*(1 + \[Epsilon])^2 + 
             1024*x*(4 + 21*\[Epsilon] + 8*\[Epsilon]^2) - 
             2*x^4*(20 + 50*\[Epsilon] + 17*\[Epsilon]^2) - 
             128*x^2*(20 + 78*\[Epsilon] + 21*\[Epsilon]^2) + 
             16*x^3*(33 + 104*\[Epsilon] + 32*\[Epsilon]^2))*\[Omega]0[x] + 
           x*(64 - 20*x + x^2)*((-256*(-1 + \[Epsilon]) + x^3*
                (1 + \[Epsilon]) - 8*x^2*(2 + 5*\[Epsilon]) + 16*x*
                (-1 + 19*\[Epsilon]))*Derivative[1][\[Omega]0][x] + 
             4*x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
       ((-16 + x)^2*(-4 + x)^2*(3 - 13*\[Epsilon] + 12*\[Epsilon]^2)*
        \[Omega]0[x]))/(x*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (R2[x]*R3[x]*(8*(64 + 40*x + x^2)*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
      (-336*x^2 - x^4*(-1 + \[Epsilon]) + 4096*\[Epsilon] + 
        80*x^3*\[Epsilon] - 1280*x*(-1 + 4*\[Epsilon]))*\[Omega]0[x] + 
      x*(4096 + 1280*x - 672*x^2 + 20*x^3 + x^4)*Derivative[1][\[Omega]0][
        x]))/(6*(-16 + x)*(-4 + x)*x*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*(3 - 13*\[Epsilon] + 
      12*\[Epsilon]^2)*\[Omega]0[x]), (4*(64 + 40*x + x^2))/
    (3*x*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(3 - 13*\[Epsilon] + 12*\[Epsilon]^2)*\[Omega]0[x]), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(12 - (98 + x)*\[Epsilon] + 9*(24 + x)*\[Epsilon]^2)/
    (6*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((4*(2048*\[Epsilon]*(1 + 3*\[Epsilon]) - 96*x*(-1 + 16*\[Epsilon] + 
          36*\[Epsilon]^2) + x^3*(5 + 31*\[Epsilon] + 66*\[Epsilon]^2) - 
        4*x^2*(20 + 57*\[Epsilon] + 216*\[Epsilon]^2))*\[Omega]0[x])/
      ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
       (-1 + 4*\[Epsilon])) + ((-8192*\[Epsilon] + 5*x^4*(1 + \[Epsilon]) - 
        4*x^3*(29 + 49*\[Epsilon]) + 128*x*(7 + 62*\[Epsilon]) + 
        8*x^2*(47 + 66*\[Epsilon]))*R2[x]*R3[x]*
       (-8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x] + R2[x]*R3[x]*
         ((x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
            64*(1 + 3*\[Epsilon]))*\[Omega]0[x] + x*(64 - 20*x + x^2)*
           Derivative[1][\[Omega]0][x])))/((-16 + x)^2*(-4 + x)^2*
       (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
       (-1 + 4*\[Epsilon])) + ((1024 - 84*x^2 + 5*x^3)*R2[x]*R3[x]*
       (256*(64 - 20*x + x^2)*\[Epsilon]*GG1[x]*R2[x]*R3[x] + 
        128*(64 - 20*x + x^2)*\[Epsilon]^2*GG2[x]^2*R2[x]*R3[x] + 
        8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x]*
         ((-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 
            8*x^2*(3 + 5*\[Epsilon]) + 8*x*(13 + 38*\[Epsilon]))*
           \[Omega]0[x] + 4*x*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][
            x]) - R2[x]*R3[x]*\[Omega]0[x]*
         ((8192*\[Epsilon]^2 + x^5*(1 + \[Epsilon])^2 + 
            1024*x*(4 + 21*\[Epsilon] + 8*\[Epsilon]^2) - 
            2*x^4*(20 + 50*\[Epsilon] + 17*\[Epsilon]^2) - 
            128*x^2*(20 + 78*\[Epsilon] + 21*\[Epsilon]^2) + 
            16*x^3*(33 + 104*\[Epsilon] + 32*\[Epsilon]^2))*\[Omega]0[x] + 
          x*(64 - 20*x + x^2)*((-256*(-1 + \[Epsilon]) + x^3*(1 + 
                \[Epsilon]) - 8*x^2*(2 + 5*\[Epsilon]) + 16*x*(-1 + 
                19*\[Epsilon]))*Derivative[1][\[Omega]0][x] + 
            4*x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
      ((-16 + x)^3*(-4 + x)^3*(2 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 
        126*\[Epsilon]^3 + 72*\[Epsilon]^4)*\[Omega]0[x]))/
    (192*x*\[Epsilon]^3), 
   -1/6*(R2[x]*R3[x]*(8*(16 + 5*x)*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
       (1024*\[Epsilon] + 3*x^3*(1 + \[Epsilon]) - 
         64*x*(-3 + 17*\[Epsilon]) + x^2*(-60 + 88*\[Epsilon]))*
        \[Omega]0[x] + x*(1024 - 84*x^2 + 5*x^3)*Derivative[1][\[Omega]0][
         x]))/((-16 + x)*(-4 + x)*x*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
      \[Omega]0[x]), (-4*(16 + 5*x))/(3*x*\[Epsilon]*
     (2 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4)*\[Omega]0[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/12*(20 - 3*(50 + x)*\[Epsilon] + 12*(23 + x)*\[Epsilon]^2)/
     (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*(256*\[Epsilon]*(-2 + \[Epsilon] + 21*\[Epsilon]^2) + 
       x*(8 + 148*\[Epsilon] + 728*\[Epsilon]^2 - 4224*\[Epsilon]^3) + 
       x^2*(12 + 34*\[Epsilon] - 244*\[Epsilon]^2 - 444*\[Epsilon]^3) + 
       x^3*(-1 - 3*\[Epsilon] + 16*\[Epsilon]^2 + 48*\[Epsilon]^3))*
      \[Omega]0[x] + ((1024*\[Epsilon]*(-2 + 7*\[Epsilon]) + 
        x^4*(1 - 3*\[Epsilon] - 4*\[Epsilon]^2) - 
        8*x^2*(-11 + 48*\[Epsilon] + 21*\[Epsilon]^2) + 
        2*x^3*(-12 + 31*\[Epsilon] + 73*\[Epsilon]^2) - 
        80*x*(-2 - 21*\[Epsilon] + 94*\[Epsilon]^2))*R2[x]*R3[x]*
       (-8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x] + R2[x]*R3[x]*
         ((x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
            64*(1 + 3*\[Epsilon]))*\[Omega]0[x] + x*(64 - 20*x + x^2)*
           Derivative[1][\[Omega]0][x])))/((-16 + x)^2*(-4 + x)^2) - 
     ((-4 + 14*\[Epsilon] + x*(-1 + 4*\[Epsilon]))*R2[x]*R3[x]*
       (256*(64 - 20*x + x^2)*\[Epsilon]*GG1[x]*R2[x]*R3[x] + 
        128*(64 - 20*x + x^2)*\[Epsilon]^2*GG2[x]^2*R2[x]*R3[x] + 
        8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x]*
         ((-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 
            8*x^2*(3 + 5*\[Epsilon]) + 8*x*(13 + 38*\[Epsilon]))*
           \[Omega]0[x] + 4*x*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][
            x]) - R2[x]*R3[x]*\[Omega]0[x]*
         ((8192*\[Epsilon]^2 + x^5*(1 + \[Epsilon])^2 + 
            1024*x*(4 + 21*\[Epsilon] + 8*\[Epsilon]^2) - 
            2*x^4*(20 + 50*\[Epsilon] + 17*\[Epsilon]^2) - 
            128*x^2*(20 + 78*\[Epsilon] + 21*\[Epsilon]^2) + 
            16*x^3*(33 + 104*\[Epsilon] + 32*\[Epsilon]^2))*\[Omega]0[x] + 
          x*(64 - 20*x + x^2)*((-256*(-1 + \[Epsilon]) + x^3*(1 + 
                \[Epsilon]) - 8*x^2*(2 + 5*\[Epsilon]) + 16*x*(-1 + 
                19*\[Epsilon]))*Derivative[1][\[Omega]0][x] + 
            4*x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
      ((-16 + x)^2*(-4 + x)^2*\[Omega]0[x]))/(192*x*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 
   (R2[x]*R3[x]*(8*\[Epsilon]*(-4 + 14*\[Epsilon] + x*(-1 + 4*\[Epsilon]))*
       GG2[x]*R2[x]*R3[x] + (x^3*(-1 + 4*\[Epsilon]) + 
        128*\[Epsilon]*(-2 + 7*\[Epsilon]) + 2*x^2*(10 - 56*\[Epsilon] + 
          61*\[Epsilon]^2) - 16*x*(4 - 34*\[Epsilon] + 67*\[Epsilon]^2))*
       \[Omega]0[x] + x*(64 - 20*x + x^2)*(-4 + 14*\[Epsilon] + 
        x*(-1 + 4*\[Epsilon]))*Derivative[1][\[Omega]0][x]))/
    (6*(-16 + x)*(-4 + x)*x*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
     \[Omega]0[x]), (4*(-4 + 14*\[Epsilon] + x*(-1 + 4*\[Epsilon])))/
    (3*x*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[x]), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {-1/6*(12 - 86*\[Epsilon] + (136 + x)*\[Epsilon]^2)/
     ((1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/2*((-3 + 11*\[Epsilon])*R1[x]*R2[x])/(x*(1 - 2*\[Epsilon])^2*
      \[Epsilon]^3*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16/(3*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   -1/192*((4*(-2048*\[Epsilon]*(1 + 3*\[Epsilon]) + 
         x^3*(1 + 7*\[Epsilon] + 10*\[Epsilon]^2) - 
         4*x^2*(5 + 71*\[Epsilon] + 48*\[Epsilon]^2) + 
         32*x*(5 + 48*\[Epsilon] + 148*\[Epsilon]^2))*\[Omega]0[x])/
       ((-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
      (512*\[Epsilon]*(GG3[x]*R1[x]*R2[x] - 3*x*\[Omega]0[x]))/
       (2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      ((-512*\[Epsilon] + x^3*(1 + \[Epsilon]) - 4*x^2*(7 + 9*\[Epsilon]) + 
         40*x*(3 + 10*\[Epsilon]))*R2[x]*R3[x]*
        (-8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x] + R2[x]*R3[x]*
          ((x^2*(1 + \[Epsilon]) - 20*x*(1 + 2*\[Epsilon]) + 
             64*(1 + 3*\[Epsilon]))*\[Omega]0[x] + x*(64 - 20*x + x^2)*
            Derivative[1][\[Omega]0][x])))/((-16 + x)*(-4 + x)^2*
        (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
      (R2[x]*R3[x]*(256*(64 - 20*x + x^2)*\[Epsilon]*GG1[x]*R2[x]*R3[x] + 
         128*(64 - 20*x + x^2)*\[Epsilon]^2*GG2[x]^2*R2[x]*R3[x] + 
         8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x]*
          ((-256*\[Epsilon] + x^3*(1 + \[Epsilon]) - 
             8*x^2*(3 + 5*\[Epsilon]) + 8*x*(13 + 38*\[Epsilon]))*
            \[Omega]0[x] + 4*x*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][
             x]) - R2[x]*R3[x]*\[Omega]0[x]*
          ((8192*\[Epsilon]^2 + x^5*(1 + \[Epsilon])^2 + 
             1024*x*(4 + 21*\[Epsilon] + 8*\[Epsilon]^2) - 
             2*x^4*(20 + 50*\[Epsilon] + 17*\[Epsilon]^2) - 
             128*x^2*(20 + 78*\[Epsilon] + 21*\[Epsilon]^2) + 
             16*x^3*(33 + 104*\[Epsilon] + 32*\[Epsilon]^2))*\[Omega]0[x] + 
           x*(64 - 20*x + x^2)*((-256*(-1 + \[Epsilon]) + x^3*
                (1 + \[Epsilon]) - 8*x^2*(2 + 5*\[Epsilon]) + 16*x*
                (-1 + 19*\[Epsilon]))*Derivative[1][\[Omega]0][x] + 
             4*x*(64 - 20*x + x^2)*Derivative[2][\[Omega]0][x]))))/
       ((-16 + x)*(-4 + x)^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
        (-1 + 4*\[Epsilon])*\[Omega]0[x]))/(x*(1 - 2*\[Epsilon])^2*
      \[Epsilon]^3), (R2[x]*R3[x]*(8*\[Epsilon]*GG2[x]*R2[x]*R3[x] + 
      (-(x^2*(-1 + \[Epsilon])) + 64*\[Epsilon] - 4*x*(1 + 6*\[Epsilon]))*
       \[Omega]0[x] + x*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][x]))/
    (6*(-4 + x)*x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[x]), 
   (4*(-16 + x))/(3*x*(1 - 2*\[Epsilon])^2*\[Epsilon]*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[x]), 
   (-64*R1[x]*R2[x])/(3*x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/3*(2 - (14 + x)*\[Epsilon] + (20 + 3*x)*\[Epsilon]^2)/
     (\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(1 - 7*\[Epsilon] + 
       12*\[Epsilon]^2)), 0, ((-2 + 4*\[Epsilon] + x*(-1 + 3*\[Epsilon]))*
     R1[x]*R2[x])/(2*x*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (3*x^2*\[Epsilon]*(-1 + 3*\[Epsilon]) + 
     4*x*(1 - 7*\[Epsilon] + 10*\[Epsilon]^2) - 
     8*(1 - 8*\[Epsilon] + 14*\[Epsilon]^2))/(4*x*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-8 + (56 + x)*\[Epsilon] - (92 + 3*x)*\[Epsilon]^2)/
    (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(1 - 7*\[Epsilon] + 
      12*\[Epsilon]^2)), 0, 0, 0, 0, (16*\[Epsilon] - x^2*\[Epsilon] + 
     4*x*(-1 + 4*\[Epsilon]))/(16*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])), (-16*\[Epsilon] + x^2*\[Epsilon] + 
     4*x*(-1 + 4*\[Epsilon]))/(2*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/6*(2*x^2*(-1 + \[Epsilon])^2*\[Epsilon]*(2 - 9*\[Epsilon] + 
        9*\[Epsilon]^2) + 6*(1 - 2*\[Epsilon])^2*(-6 + 53*\[Epsilon] - 
        156*\[Epsilon]^2 + 140*\[Epsilon]^3) + 
      x*(-12 + 145*\[Epsilon] - 616*\[Epsilon]^2 + 1220*\[Epsilon]^3 - 
        1160*\[Epsilon]^4 + 432*\[Epsilon]^5))/((-1 + \[Epsilon])*
      \[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 
   ((2*(1 - 2*\[Epsilon])^2*(-3 + 4*\[Epsilon] + 2*\[Epsilon]^2) + 
      x^2*(-1 + \[Epsilon])^2*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
      x*(1 - 2*\[Epsilon])^2*(13 - 36*\[Epsilon] + 26*\[Epsilon]^2))*R1[x]*
     R2[x])/(2*x*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(2 - 9*\[Epsilon] + 
      9*\[Epsilon]^2)), (3*x^3*(-1 + \[Epsilon])^2*\[Epsilon]*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2) + 
     8*(-3 + 36*\[Epsilon] - 150*\[Epsilon]^2 + 272*\[Epsilon]^3 - 
       204*\[Epsilon]^4 + 40*\[Epsilon]^5) - 
     4*x*(-6 + 77*\[Epsilon] - 320*\[Epsilon]^2 + 562*\[Epsilon]^3 - 
       404*\[Epsilon]^4 + 76*\[Epsilon]^5) + 
     2*x^2*(-6 + 77*\[Epsilon] - 341*\[Epsilon]^2 + 699*\[Epsilon]^3 - 
       685*\[Epsilon]^4 + 262*\[Epsilon]^5))/(4*x*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/3*(x^2*(-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 3*\[Epsilon]) + 
      24*\[Epsilon]^2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2) + 
      2*x*(6 - 59*\[Epsilon] + 194*\[Epsilon]^2 - 253*\[Epsilon]^3 + 
        112*\[Epsilon]^4))/((-1 + \[Epsilon])*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 
   -1/16*(16*x*(3 - 5*\[Epsilon])*\[Epsilon] + x^3*(-1 + \[Epsilon])*
       \[Epsilon] + 32*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
      x^2*(-6 + 26*\[Epsilon] - 20*\[Epsilon]^2))/
     (x*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), (16*x*(3 - 5*\[Epsilon])*\[Epsilon] + 
     x^3*(-1 + \[Epsilon])*\[Epsilon] + 32*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
     x^2*(6 - 38*\[Epsilon] + 44*\[Epsilon]^2))/(2*x*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^3*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(x*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (6*x*\[Epsilon]^3 - 12*x*\[Epsilon]^4)^(-1), 
   -1/12*(R1[x]*R2[x]*((32 - 12*x + x^2)*GG3[x] + (-16 + x)*R1[x]*R2[x]*
        \[Omega]0[x]))/((-4 + x)^2*x^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
   0, -2/(3*\[Epsilon]^3*R1[x]*R2[x] - 6*\[Epsilon]^4*R1[x]*R2[x]), 0, 0, 0, 
   -(x*\[Epsilon]^3*R1[x]*R2[x] - 2*x*\[Epsilon]^4*R1[x]*R2[x])^(-1), 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(x*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, -1/4*1/(x*\[Epsilon]^3), 0, 0, 0, 0, 0, 
   (8*x*\[Epsilon]^3 - 16*x*\[Epsilon]^4)^(-1), 
   -((4 - x)/(8*x*\[Epsilon]^3*R1[x]*R2[x] - 16*x*\[Epsilon]^4*R1[x]*R2[x])), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -(3*x*\[Epsilon]^3 - 6*x*\[Epsilon]^4)^(-1), 
   (R1[x]*R2[x]*R3[x]*(-8*(64 - 20*x + x^2)*\[Epsilon]*GG2[x]*R1[x] + 
      R3[x]*(-4*(-4 + x)*x*GG3[x] + R1[x]*R2[x]*
         ((32 + 8*x*(-3 + \[Epsilon]) + x^2*(1 + \[Epsilon]))*\[Omega]0[x] + 
          x*(64 - 20*x + x^2)*Derivative[1][\[Omega]0][x]))))/
    (24*(-16 + x)*(-4 + x)^2*x^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (16 - x)/(3*x*\[Epsilon]^2*R2[x]*R3[x] - 6*x*\[Epsilon]^3*R2[x]*R3[x]), 0, 
   0, 1/(16*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (2*x*\[Epsilon]^3 - 4*x*\[Epsilon]^4)^(-1), 0, 0, 
   (x*\[Epsilon]^3 - 2*x*\[Epsilon]^4)^(-1), 
   (2*\[Epsilon]^3*R1[x]*R2[x] - 4*\[Epsilon]^4*R1[x]*R2[x])^(-1), 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(x*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
   0, 0}, {(1 - 9*\[Epsilon] + 18*\[Epsilon]^2 + 
     x*(-3 + 23*\[Epsilon] - 38*\[Epsilon]^2))/(8*x*\[Epsilon]^3*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 0, 
   ((-2 + 3*\[Epsilon])*R1[x]*R2[x])/(x*\[Epsilon]*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-3 + 11*\[Epsilon] + 34*\[Epsilon]^2 - 96*\[Epsilon]^3 + 
     x*(3 - 19*\[Epsilon] + 2*\[Epsilon]^2 + 60*\[Epsilon]^3))/
    (4*x*\[Epsilon]^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-1 + x*(2 - 7*\[Epsilon]) + 6*\[Epsilon])/(6*x*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])), (R1[x]*R2[x])/
    (2*x*(1 - 3*\[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])), 
   3/(2*(1 - 3*\[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])), 
   (2 - 12*\[Epsilon] + x*(-1 + 11*\[Epsilon]))/(4*x*(1 - 3*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 
   -1/2*(R1[x]*R2[x])/(x*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
      (-1 + 3*\[Epsilon])), (-1 + 6*\[Epsilon] + x*(-1 + 2*\[Epsilon]))/
    (8*x*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   -1/4*((-1 + x)*(-1 + 6*\[Epsilon]))/(x*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
   (R1[x]*R2[x]*R3[x]*(384*(64 - 20*x + x^2)*\[Epsilon]*GG1[x]*R1[x]*R2[x]*
       R3[x] + 192*(64 - 20*x + x^2)*\[Epsilon]^2*GG2[x]^2*R1[x]*R2[x]*
       R3[x] + 48*(64 - 20*x + x^2)*\[Epsilon]*GG2[x]*R1[x]*
       ((64 - 40*x + 3*x^2)*\[Epsilon]*\[Omega]0[x] + x*(64 - 20*x + x^2)*
         Derivative[1][\[Omega]0][x]) - 
      R3[x]*(-16*(-16 + x)*(-4 + x)^2*x*(-1 + 3*\[Epsilon])*GG3[x]*
         \[Omega]0[x] + R1[x]*R2[x]*((12288*\[Epsilon]^2 - 
            12*x^3*(-5 + 27*\[Epsilon] + 14*\[Epsilon]^2) + 
            x^4*(-1 + 6*\[Epsilon] + 15*\[Epsilon]^2) + 
            256*x*(10 - 51*\[Epsilon] + 18*\[Epsilon]^2) - 
            96*x^2*(9 - 51*\[Epsilon] + 20*\[Epsilon]^2))*\[Omega]0[x]^2 + 
          6*x*(4096 - 3840*x + 1056*x^2 - 100*x^3 + 3*x^4)*\[Epsilon]*
           \[Omega]0[x]*Derivative[1][\[Omega]0][x] + 
          3*x^2*(64 - 20*x + x^2)^2*Derivative[1][\[Omega]0][x]^2))))/
    (48*(-16 + x)^2*(-4 + x)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (x - 3*x*\[Epsilon])^2*\[Omega]0[x]), 
   -((R2[x]*R3[x]*(8*\[Epsilon]*GG2[x]*R2[x]*R3[x] + (64 - 40*x + 3*x^2)*
        \[Epsilon]*\[Omega]0[x] + x*(64 - 20*x + x^2)*
        Derivative[1][\[Omega]0][x]))/((-16 + x)*(-4 + x)*x*
      (1 - 3*\[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*\[Omega]0[x])), 
   -8/(x*(1 - 3*\[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*\[Omega]0[x]), 
   0, 0, 0, 0, 0, 0, 0, (-1 + x)/(x*\[Epsilon]^3*(1 - 5*\[Epsilon] + 
      6*\[Epsilon]^2)), -1/2*(R1[x]*R2[x])/(x*\[Epsilon]^3*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*1/((-1 + x)*x*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
   -1/48*(R1[x]*R2[x]*(-8*(-4 + x)*x*GG3[x] + (-64 - 12*x + x^2)*R1[x]*R2[x]*
        \[Omega]0[x]))/((-4 + x)^2*x^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon]^3*R1[x]*R2[x] - 
     8*\[Epsilon]^4*R1[x]*R2[x])^(-1), 
   1/(x*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(x*\[Epsilon]^5*R1[x]*R2[x] - 2*x*\[Epsilon]^6*R1[x]*R2[x])^(-1), 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((R1[x]*R2[x])/((-4 + x)*x*\[Epsilon]^5*(-1 + 2*\[Epsilon]))), 
   1/(x*\[Epsilon]^5*(-1 + 2*\[Epsilon]))}}}

